Residual-Entropy Accounting for Routed Atom-Budgeted Learned Indexes

We study exact predecessor and rank search in a routed, atom-budgeted, certified-repair learned-index architecture. An ordered directory routes each query to a contiguous interval, a counted local predictor returns a certified rank window, and exact repair resolves the remaining uncertainty by comparisons. The result is scoped to this architecture and does not claim guarantees for arbitrary learned-index designs such as unconstrained RMI dispatch, hash routing, neural routing, or exact-payload indexes without additional accounting. The main parameter is conditional residual answer entropy: the entropy of the exact answer after the leaf, predictor output, certificate, and charged pre-repair information are observed. We prove a two-sided accounting theorem showing that this functional gives the query-time scale under the stated architecture and local predictor-atom budget. Directory space, sorted-array storage, and transcript-indexed repair-program space are treated as separate system costs, so the theorem is not a byte-level space lower bound or a compact implementation recipe. We also give a rank-spread specialization in which the radius term log(1 + Delta) is valid only when many residual ranks remain likely after the predictor transcript is known. For counted piecewise-linear segments, we make the profile term non-oracular, derive a shadow-price allocation rule, compute finite-instance RGapM and GapM values on real SOSD and Zenodo samples, and report benchmarks against PGM-index, RadixSpline, and binary search. The benchmarks expose overheads and bottlenecks rather than claiming speed for the shadow prototype.

==> anc/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.18)
project(learned_index_residual_entropy_artifact LANGUAGES CXX)

set(CMAKE_CXX_STANDARD 17)
set(CMAKE_CXX_STANDARD_REQUIRED ON)
set(CMAKE_CXX_EXTENSIONS OFF)

add_executable(learned_index_bench src/benchmark.cpp)
target_compile_options(learned_index_bench PRIVATE -O3 -Wall -Wextra -Wpedantic)

add_executable(exact_parameter src/exact_parameter.cpp)
target_compile_options(exact_parameter PRIVATE -O3 -Wall -Wextra -Wpedantic)

if(EXISTS "${CMAKE_CURRENT_SOURCE_DIR}/third_party/PGM-index/include")
  target_include_directories(learned_index_bench PRIVATE
    "${CMAKE_CURRENT_SOURCE_DIR}/third_party/PGM-index/include")
endif()

if(EXISTS "${CMAKE_CURRENT_SOURCE_DIR}/third_party/RadixSpline/include")
  target_include_directories(learned_index_bench PRIVATE
    "${CMAKE_CURRENT_SOURCE_DIR}/third_party/RadixSpline/include")
endif()


==> anc/README.md <==
# Ancillary Artifact

This directory contains the reproducibility artifact supporting the TeX article
submitted at the package root.  It intentionally contains no TeX manuscript or
LaTeX table-source files; those files are article sources and stay outside
`anc/` for compatibility with ancillary-file submission rules.

Contents:

- `src/`: C++17 benchmark harness and exact finite-parameter evaluator.
- `scripts/`: dataset download, benchmark, exact-parameter, and aggregation scripts.
- `formal/`: Lean 4 and Coq sanity checks for finite transcripts, repair windows, and accounting.
- `results/`: generated CSV outputs used to produce the paper tables.
- `figures/`: generated CSV data for diagnostic plots.
- `third_party/`: PGM-index and RadixSpline source snapshots.

Raw SOSD/Zenodo datasets are not included.  Use `scripts/download_sosd.py` to
download and verify them by checksum before large real-data reruns.


==> anc/artifact_manifest.json <==
{
  "name": "residual_entropy_learned_index_artifact",
  "version": "0.1.0",
  "artifact_archive": "learned_index_artifact.zip",
  "submission_archive": "learned_index_submission.zip",
  "archive_provenance": "standalone submission archive; no enclosing Git repository in this workspace",
  "toolchain": {
    "language": "C++17",
    "build_system": "CMake release build",
    "compiler": "Apple clang 17.0.0",
    "compile_flags": ["-O3", "-Wall", "-Wextra", "-Wpedantic"],
    "paper_hardware": "Apple M4 Pro, 48 GiB memory, macOS 26.3"
  },
  "third_party_snapshots": {
    "PGM-index": {
      "repository": "https://github.com/gvinciguerra/PGM-index",
      "snapshot": "c6fcf3d"
    },
    "RadixSpline": {
      "repository": "https://github.com/learnedsystems/RadixSpline",
      "snapshot": "ab96aa5"
    }
  },
  "datasets": {
    "source_record": "https://zenodo.org/records/15240501",
    "raw_data_included": false,
    "default_large_datasets": [
      "books_200M_uint32",
      "fb_200M_uint64",
      "wiki_ts_200M_uint64",
      "osm_cellids_800M_uint64"
    ],
    "checksums": [
      {
        "name": "books_200M_uint32",
        "bytes": 800000008,
        "md5": "55845580be1554d82be1c0dda416005c"
      },
      {
        "name": "fb_200M_uint64",
        "bytes": 1600000008,
        "md5": "679eff3bfbc80572b30f6575b40b6918"
      },
      {
        "name": "wiki_ts_200M_uint64",
        "bytes": 1600000008,
        "md5": "4f1402b1c476d67f77d2da4955432f7d"
      },
      {
        "name": "osm_cellids_800M_uint64",
        "bytes": 6400000008,
        "md5": "70670bf41196b9591e07d0128a281b9a"
      }
    ]
  },
  "benchmarks": [
    "std::lower_bound",
    "PGM-index",
    "RadixSpline",
    "shadow_profile",
    "shadow_radix",
    "exact finite RGap_M/Gap_M evaluator"
  ],
  "paper_grid": {
    "queries": 200000,
    "runs": 3,
    "workloads": ["uniform_hits", "uniform_misses", "mixed_hits_misses", "zipf_hits", "hotspot_hits", "adversarial_gaps"],
    "pgm_epsilons": [32, 128, 512],
    "radixspline_errors": [32, 128, 512],
    "radix_bits": [18],
    "shadow_atoms": [256, 1024],
    "profile_samples": 8192
  },
  "exact_parameter_grid": {
    "sample_keys": 1024,
    "queries": 50000,
    "prediction_quantum": 16,
    "workloads": ["uniform_hits", "hotspot_hits", "zipf_hits"],
    "budgets": [0, 4, 8, 16, 32, 64, 128],
    "model_family": "finite-output atomized affine leaf model with empty-predictor option"
  },
  "verification": [
    "latexmk -pdf learned_index_instance_optimality_.tex",
    "cmake --build build --target learned_index_bench",
    "cmake --build build --target exact_parameter",
    "build/learned_index_bench --self-test",
    "scripts/run_exact_parameter.sh",
    "lean formal/ResidualEntropySanity.lean",
    "coqc formal/ResidualEntropySanity.v",
    "scripts/check_artifact_paths.sh"
  ]
}


==> anc/figures/profile_points.csv <==
dataset,index,workload,parameter,atoms,mean_ns,repair_comparisons,route_comparisons,residual_entropy_ratio,residual_support,mean_window
books_200M_uint32,shadow_profile,uniform_hits,256,256,866.687,11.776,8.000,0.787,718.431,11928.702
books_200M_uint32,shadow_profile,uniform_hits,1024,1024,743.546,10.601,10.000,0.730,310.321,7637.538
books_200M_uint32,shadow_radix,uniform_hits,256,256,962.084,11.776,2.005,0.192,5.607,11928.702
books_200M_uint32,shadow_radix,uniform_hits,1024,1024,782.034,10.601,2.023,0.213,5.576,7637.538
books_200M_uint32,shadow_profile,uniform_misses,256,256,820.932,11.776,8.000,0.787,718.370,11595.379
books_200M_uint32,shadow_profile,uniform_misses,1024,1024,751.546,10.601,10.000,0.730,310.078,5970.903
books_200M_uint32,shadow_radix,uniform_misses,256,256,943.857,11.776,2.005,0.192,5.606,11595.379
books_200M_uint32,shadow_radix,uniform_misses,1024,1024,762.977,10.601,2.023,0.213,5.577,5970.903
books_200M_uint32,shadow_profile,mixed_hits_misses,256,256,859.891,11.774,8.000,0.788,719.481,13909.854
books_200M_uint32,shadow_profile,mixed_hits_misses,1024,1024,763.313,10.600,10.000,0.731,310.658,5977.984
books_200M_uint32,shadow_radix,mixed_hits_misses,256,256,965.035,11.774,2.005,0.192,5.603,13909.854
books_200M_uint32,shadow_radix,mixed_hits_misses,1024,1024,788.806,10.600,2.023,0.213,5.576,5977.984
books_200M_uint32,shadow_profile,zipf_hits,256,256,733.173,11.122,8.000,0.805,611.079,13203.804
books_200M_uint32,shadow_profile,zipf_hits,1024,1024,672.160,10.033,10.000,0.753,289.628,4614.235
books_200M_uint32,shadow_radix,zipf_hits,256,256,863.996,11.122,2.019,0.257,12.571,13203.804
books_200M_uint32,shadow_radix,zipf_hits,1024,1024,717.251,10.033,2.080,0.281,11.468,4614.235
books_200M_uint32,shadow_profile,hotspot_hits,256,256,149.872,10.869,8.000,0.571,96.435,4507.841
books_200M_uint32,shadow_profile,hotspot_hits,1024,1024,139.142,10.748,10.000,0.561,89.901,3214.783
books_200M_uint32,shadow_radix,hotspot_hits,256,256,157.500,10.869,2.900,0.514,85.585,4507.841
books_200M_uint32,shadow_radix,hotspot_hits,1024,1024,138.259,10.748,2.902,0.520,85.584,3214.783
books_200M_uint32,shadow_profile,adversarial_gaps,256,256,93.264,8.572,8.000,0.492,24.274,1073.451
books_200M_uint32,shadow_profile,adversarial_gaps,1024,1024,93.878,7.531,10.000,0.381,13.511,98550.564
books_200M_uint32,shadow_radix,adversarial_gaps,256,256,89.528,8.572,2.047,0.106,2.270,1073.451
books_200M_uint32,shadow_radix,adversarial_gaps,1024,1024,83.943,7.531,2.210,0.104,2.062,98550.564
fb_200M_uint64,shadow_profile,uniform_hits,256,256,1400.253,15.431,8.000,0.696,4866.951,69913.750
fb_200M_uint64,shadow_profile,uniform_hits,1024,1024,1351.794,14.664,10.000,0.635,4233.546,53051.971
fb_200M_uint64,shadow_radix,uniform_hits,256,256,1394.098,15.431,9.000,0.696,4866.951,69913.750
fb_200M_uint64,shadow_radix,uniform_hits,1024,1024,1336.152,14.664,11.000,0.635,4233.606,53051.971
fb_200M_uint64,shadow_profile,uniform_misses,256,256,1401.354,15.432,8.000,0.696,4866.998,69580.450
fb_200M_uint64,shadow_profile,uniform_misses,1024,1024,1344.025,14.663,10.000,0.635,4233.463,53718.558
fb_200M_uint64,shadow_radix,uniform_misses,256,256,1405.602,15.432,9.000,0.696,4866.998,69580.450
fb_200M_uint64,shadow_radix,uniform_misses,1024,1024,1292.594,14.663,11.000,0.635,4233.520,53718.558
fb_200M_uint64,shadow_profile,mixed_hits_misses,256,256,1363.062,15.429,8.000,0.695,4850.405,67447.428
fb_200M_uint64,shadow_profile,mixed_hits_misses,1024,1024,1270.562,14.663,10.000,0.636,4259.541,52432.209
fb_200M_uint64,shadow_radix,mixed_hits_misses,256,256,1398.222,15.429,9.000,0.695,4850.405,67447.428
fb_200M_uint64,shadow_radix,mixed_hits_misses,1024,1024,1369.186,14.663,11.000,0.636,4259.679,52432.209
fb_200M_uint64,shadow_profile,zipf_hits,256,256,1410.102,15.206,8.000,0.702,4188.144,63210.747
fb_200M_uint64,shadow_profile,zipf_hits,1024,1024,1328.012,14.392,10.000,0.642,3386.885,47004.198
fb_200M_uint64,shadow_radix,zipf_hits,256,256,1338.242,15.206,9.000,0.702,4188.144,63210.747
fb_200M_uint64,shadow_radix,zipf_hits,1024,1024,1302.544,14.392,11.000,0.642,3386.710,47004.198
fb_200M_uint64,shadow_profile,hotspot_hits,256,256,323.334,16.140,8.000,0.442,706.758,73169.060
fb_200M_uint64,shadow_profile,hotspot_hits,1024,1024,201.710,16.057,10.000,0.435,699.914,71193.775
fb_200M_uint64,shadow_radix,hotspot_hits,256,256,214.874,16.140,9.000,0.442,706.758,73169.060
fb_200M_uint64,shadow_radix,hotspot_hits,1024,1024,208.431,16.057,11.000,0.435,699.914,71193.775
fb_200M_uint64,shadow_profile,adversarial_gaps,256,256,260.936,15.394,8.000,0.344,111.206,58804.124
fb_200M_uint64,shadow_profile,adversarial_gaps,1024,1024,244.027,14.515,10.000,0.265,92.388,44364.849
fb_200M_uint64,shadow_radix,adversarial_gaps,256,256,229.502,15.394,8.964,0.344,111.197,58804.124
fb_200M_uint64,shadow_radix,adversarial_gaps,1024,1024,238.138,14.515,10.954,0.265,92.386,44364.849
wiki_ts_200M_uint64,shadow_profile,uniform_hits,256,256,1376.165,15.664,8.000,0.651,1818.555,65668.845
wiki_ts_200M_uint64,shadow_profile,uniform_hits,1024,1024,1281.196,14.732,10.000,0.607,1219.964,46887.167
wiki_ts_200M_uint64,shadow_radix,uniform_hits,256,256,1474.046,15.664,2.002,0.082,2.853,65668.845
wiki_ts_200M_uint64,shadow_radix,uniform_hits,1024,1024,1371.723,14.732,2.009,0.087,2.844,46887.167
wiki_ts_200M_uint64,shadow_profile,uniform_misses,256,256,1413.091,15.664,8.000,0.651,1818.788,65335.580
wiki_ts_200M_uint64,shadow_profile,uniform_misses,1024,1024,1319.448,14.731,10.000,0.607,1219.905,46887.153
wiki_ts_200M_uint64,shadow_radix,uniform_misses,256,256,1499.717,15.664,2.002,0.082,2.853,65335.580
wiki_ts_200M_uint64,shadow_radix,uniform_misses,1024,1024,1348.667,14.731,2.009,0.087,2.844,46887.153
wiki_ts_200M_uint64,shadow_profile,mixed_hits_misses,256,256,1420.307,15.664,8.000,0.651,1821.586,65665.714
wiki_ts_200M_uint64,shadow_profile,mixed_hits_misses,1024,1024,1291.508,14.732,10.000,0.608,1228.918,47601.217
wiki_ts_200M_uint64,shadow_radix,mixed_hits_misses,256,256,1492.789,15.664,2.002,0.082,2.854,65665.714
wiki_ts_200M_uint64,shadow_radix,mixed_hits_misses,1024,1024,1377.519,14.732,2.009,0.087,2.845,47601.217
wiki_ts_200M_uint64,shadow_profile,zipf_hits,256,256,1367.439,15.122,8.000,0.662,1630.410,62522.402
wiki_ts_200M_uint64,shadow_profile,zipf_hits,1024,1024,1265.544,14.072,10.000,0.606,921.897,39556.377
wiki_ts_200M_uint64,shadow_radix,zipf_hits,256,256,1479.637,15.122,2.001,0.062,2.224,62522.402
wiki_ts_200M_uint64,shadow_radix,zipf_hits,1024,1024,1405.310,14.072,2.017,0.067,2.217,39556.377
wiki_ts_200M_uint64,shadow_profile,hotspot_hits,256,256,210.614,15.972,8.000,0.387,252.567,65174.071
wiki_ts_200M_uint64,shadow_profile,hotspot_hits,1024,1024,208.887,15.876,10.000,0.381,246.620,63819.634
wiki_ts_200M_uint64,shadow_radix,hotspot_hits,256,256,231.351,15.972,2.602,0.319,54.920,65174.071
wiki_ts_200M_uint64,shadow_radix,hotspot_hits,1024,1024,217.989,15.876,2.603,0.320,54.920,63819.634
wiki_ts_200M_uint64,shadow_profile,adversarial_gaps,256,256,76.464,6.628,8.000,0.570,18.638,62161.588
wiki_ts_200M_uint64,shadow_profile,adversarial_gaps,1024,1024,80.792,5.398,10.000,0.423,8.199,1080626.581
wiki_ts_200M_uint64,shadow_radix,adversarial_gaps,256,256,84.734,6.628,2.000,0.000,1.000,62161.588
wiki_ts_200M_uint64,shadow_radix,adversarial_gaps,1024,1024,95.370,5.398,2.000,0.000,1.000,1080626.581
osm_cellids_800M_uint64,shadow_profile,uniform_hits,256,256,2539.954,20.878,8.000,0.501,4268.772,6799781.551
osm_cellids_800M_uint64,shadow_profile,uniform_hits,1024,1024,2160.174,19.067,10.000,0.461,3481.126,5633128.205
osm_cellids_800M_uint64,shadow_radix,uniform_hits,256,256,2569.469,20.878,2.082,0.214,50.639,6799781.551
osm_cellids_800M_uint64,shadow_radix,uniform_hits,1024,1024,2150.994,19.067,2.236,0.227,41.858,5633128.205
osm_cellids_800M_uint64,shadow_profile,uniform_misses,256,256,2522.186,20.877,8.000,0.501,4268.663,6799782.765
osm_cellids_800M_uint64,shadow_profile,uniform_misses,1024,1024,2183.931,19.066,10.000,0.461,3481.048,5634460.895
osm_cellids_800M_uint64,shadow_radix,uniform_misses,256,256,2558.208,20.877,2.082,0.214,50.642,6799782.765
osm_cellids_800M_uint64,shadow_radix,uniform_misses,1024,1024,2187.324,19.066,2.236,0.227,41.861,5634460.895
osm_cellids_800M_uint64,shadow_profile,mixed_hits_misses,256,256,2481.304,20.879,8.000,0.501,4269.309,6818225.327
osm_cellids_800M_uint64,shadow_profile,mixed_hits_misses,1024,1024,2175.873,19.063,10.000,0.460,3480.152,5632448.530
osm_cellids_800M_uint64,shadow_radix,mixed_hits_misses,256,256,2629.328,20.879,2.083,0.214,50.570,6818225.327
osm_cellids_800M_uint64,shadow_radix,mixed_hits_misses,1024,1024,2182.452,19.063,2.236,0.227,41.794,5632448.530
osm_cellids_800M_uint64,shadow_profile,zipf_hits,256,256,2432.432,20.314,8.000,0.505,2505.183,4898702.033
osm_cellids_800M_uint64,shadow_profile,zipf_hits,1024,1024,2083.604,18.410,10.000,0.460,1559.588,3600901.382
osm_cellids_800M_uint64,shadow_radix,zipf_hits,256,256,2362.529,20.314,2.097,0.226,57.898,4898702.033
osm_cellids_800M_uint64,shadow_radix,zipf_hits,1024,1024,2017.789,18.410,2.282,0.240,45.343,3600901.382
osm_cellids_800M_uint64,shadow_profile,hotspot_hits,256,256,321.242,20.682,8.000,0.392,469.719,2096764.899
osm_cellids_800M_uint64,shadow_profile,hotspot_hits,1024,1024,284.358,20.477,10.000,0.387,452.026,1806917.796
osm_cellids_800M_uint64,shadow_radix,hotspot_hits,256,256,321.842,20.682,2.908,0.366,339.863,2096764.899
osm_cellids_800M_uint64,shadow_radix,hotspot_hits,1024,1024,285.888,20.477,2.924,0.369,339.770,1806917.796
osm_cellids_800M_uint64,shadow_profile,adversarial_gaps,256,256,502.347,18.793,8.000,0.299,121.771,6369000.648
osm_cellids_800M_uint64,shadow_profile,adversarial_gaps,1024,1024,340.453,16.191,10.000,0.273,105.988,5707344.503
osm_cellids_800M_uint64,shadow_radix,adversarial_gaps,256,256,637.238,18.793,2.000,0.000,1.000,6369000.648
osm_cellids_800M_uint64,shadow_radix,adversarial_gaps,1024,1024,308.728,16.191,2.000,0.000,1.000,5707344.503


==> anc/formal/ResidualEntropySanity.lean <==
import Std

namespace ResidualEntropySanity

structure Window where
  lo : Nat
  hi : Nat
  ok : lo <= hi
deriving Repr, DecidableEq

def Window.width (w : Window) : Nat :=
  w.hi - w.lo

def inWindow (w : Window) (rank : Nat) : Prop :=
  w.lo <= rank /\ rank < w.hi

structure Transcript where
  id : Nat
  predictorWord : Nat
  window : Window
  sideInfoWord : Nat
deriving Repr, DecidableEq

def refinesAnswer (answer : Nat) (t : Transcript) : Prop :=
  inWindow t.window answer

def residualOffset (answer : Nat) (t : Transcript) : Nat :=
  answer - t.window.lo

theorem in_window_width_positive
    (answer : Nat) (t : Transcript)
    (hrefines : refinesAnswer answer t) :
    0 < t.window.width := by
  rcases hrefines with ⟨hlo, hhi⟩
  unfold Window.width
  omega

theorem residual_offset_lt_width
    (answer : Nat) (t : Transcript)
    (hrefines : refinesAnswer answer t) :
    residualOffset answer t < t.window.width := by
  rcases hrefines with ⟨hlo, hhi⟩
  unfold residualOffset Window.width
  omega

theorem residual_offset_recovers_answer
    (answer : Nat) (t : Transcript)
    (hrefines : refinesAnswer answer t) :
    t.window.lo + residualOffset answer t = answer := by
  rcases hrefines with ⟨hlo, _⟩
  unfold residualOffset
  omega

theorem singleton_window_zero_ambiguity
    (answer : Nat) (t : Transcript)
    (hwidth : t.window.hi = t.window.lo + 1)
    (hrefines : refinesAnswer answer t) :
    answer = t.window.lo := by
  rcases hrefines with ⟨hlo, hhi⟩
  have hlt : answer < t.window.lo + 1 := by simpa [hwidth] using hhi
  exact Nat.le_antisymm (Nat.lt_succ_iff.mp hlt) hlo

theorem deterministic_transcript_same_answer
    (answer₁ answer₂ : Nat) (t : Transcript)
    (hwidth : t.window.hi = t.window.lo + 1)
    (h₁ : refinesAnswer answer₁ t)
    (h₂ : refinesAnswer answer₂ t) :
    answer₁ = answer₂ := by
  have a₁ : answer₁ = t.window.lo :=
    singleton_window_zero_ambiguity answer₁ t hwidth h₁
  have a₂ : answer₂ = t.window.lo :=
    singleton_window_zero_ambiguity answer₂ t hwidth h₂
  exact a₁.trans a₂.symm

theorem finite_transcript_window_contains
    (answer : Nat) (t : Transcript)
    (h : refinesAnswer answer t) : t.window.lo <= answer /\ answer < t.window.hi := h

structure RepairProgram where
  answer : Transcript -> Nat
  correct : forall t : Transcript, refinesAnswer (answer t) t

theorem repair_program_answer_inside_window
    (p : RepairProgram) (t : Transcript) :
    t.window.lo <= p.answer t /\ p.answer t < t.window.hi :=
  p.correct t

theorem singleton_repair_program_unique
    (p : RepairProgram) (t : Transcript)
    (hwidth : t.window.hi = t.window.lo + 1) :
    p.answer t = t.window.lo :=
  singleton_window_zero_ambiguity (p.answer t) t hwidth (p.correct t)

structure Accounting where
  atoms : Nat
  directoryBytes : Nat
  repairProgramBytes : Nat
deriving Repr, DecidableEq

def chargeRepairProgram (a : Accounting) (bytes : Nat) : Accounting :=
  { a with repairProgramBytes := a.repairProgramBytes + bytes }

theorem repair_program_charge_does_not_change_atom_budget
    (a : Accounting) (bytes : Nat) :
    (chargeRepairProgram a bytes).atoms = a.atoms := by
  rfl

def materializeRepairNodes (a : Accounting) (nodes bytesPerNode : Nat) : Accounting :=
  chargeRepairProgram a (nodes * bytesPerNode)

theorem arbitrary_repair_table_nodes_are_outside_atom_budget
    (a : Accounting) (nodes bytesPerNode : Nat) :
    (materializeRepairNodes a nodes bytesPerNode).atoms = a.atoms := by
  rfl

theorem materialized_repair_bytes_record_node_cost
    (a : Accounting) (nodes bytesPerNode : Nat) :
    (materializeRepairNodes a nodes bytesPerNode).repairProgramBytes =
      a.repairProgramBytes + nodes * bytesPerNode := by
  rfl

def chargeDirectory (a : Accounting) (bytes : Nat) : Accounting :=
  { a with directoryBytes := a.directoryBytes + bytes }

theorem directory_charge_does_not_change_atom_budget
    (a : Accounting) (bytes : Nat) :
    (chargeDirectory a bytes).atoms = a.atoms := by
  rfl

end ResidualEntropySanity


==> anc/formal/ResidualEntropySanity.v <==
From Stdlib Require Import Arith Lia.

Record window := {
  lo : nat;
  hi : nat;
  ok : lo <= hi
}.

Definition width (w : window) : nat :=
  hi w - lo w.

Definition in_window (w : window) (rank : nat) : Prop :=
  lo w <= rank /\ rank < hi w.

Record transcript := {
  tid : nat;
  predictor_word : nat;
  twindow : window;
  side_info_word : nat
}.

Definition refines_answer (answer : nat) (t : transcript) : Prop :=
  in_window (twindow t) answer.

Definition residual_offset (answer : nat) (t : transcript) : nat :=
  answer - lo (twindow t).

Lemma in_window_width_positive :
  forall (answer : nat) (t : transcript),
    refines_answer answer t ->
    0 < width (twindow t).
Proof.
  intros answer t H.
  unfold refines_answer, in_window, width in *.
  destruct H as [Hlo Hhi].
  lia.
Qed.

Lemma residual_offset_lt_width :
  forall (answer : nat) (t : transcript),
    refines_answer answer t ->
    residual_offset answer t < width (twindow t).
Proof.
  intros answer t H.
  unfold refines_answer, in_window, residual_offset, width in *.
  destruct H as [Hlo Hhi].
  lia.
Qed.

Lemma residual_offset_recovers_answer :
  forall (answer : nat) (t : transcript),
    refines_answer answer t ->
    lo (twindow t) + residual_offset answer t = answer.
Proof.
  intros answer t H.
  unfold refines_answer, in_window, residual_offset in *.
  destruct H as [Hlo _].
  lia.
Qed.

Lemma singleton_window_zero_ambiguity :
  forall (answer : nat) (t : transcript),
    hi (twindow t) = lo (twindow t) + 1 ->
    refines_answer answer t ->
    answer = lo (twindow t).
Proof.
  intros answer t Hwidth Hrefines.
  unfold refines_answer, in_window in Hrefines.
  destruct Hrefines as [Hlo Hhi].
  lia.
Qed.

Lemma deterministic_transcript_same_answer :
  forall (answer1 answer2 : nat) (t : transcript),
    hi (twindow t) = lo (twindow t) + 1 ->
    refines_answer answer1 t ->
    refines_answer answer2 t ->
    answer1 = answer2.
Proof.
  intros answer1 answer2 t Hwidth H1 H2.
  pose proof (singleton_window_zero_ambiguity answer1 t Hwidth H1) as A1.
  pose proof (singleton_window_zero_ambiguity answer2 t Hwidth H2) as A2.
  lia.
Qed.

Record repair_program := {
  repair_answer : transcript -> nat;
  repair_correct : forall t : transcript, refines_answer (repair_answer t) t
}.

Lemma repair_program_answer_inside_window :
  forall (p : repair_program) (t : transcript),
    lo (twindow t) <= repair_answer p t /\
    repair_answer p t < hi (twindow t).
Proof.
  intros p t.
  exact (repair_correct p t).
Qed.

Record accounting := {
  atoms : nat;
  directory_bytes : nat;
  repair_program_bytes : nat
}.

Definition charge_repair_program (a : accounting) (bytes : nat) : accounting :=
  {| atoms := atoms a;
     directory_bytes := directory_bytes a;
     repair_program_bytes := repair_program_bytes a + bytes |}.

Lemma repair_program_charge_does_not_change_atom_budget :
  forall (a : accounting) (bytes : nat),
    atoms (charge_repair_program a bytes) = atoms a.
Proof.
  intros; reflexivity.
Qed.

Definition materialize_repair_nodes
    (a : accounting) (nodes bytes_per_node : nat) : accounting :=
  charge_repair_program a (nodes * bytes_per_node).

Lemma arbitrary_repair_table_nodes_are_outside_atom_budget :
  forall (a : accounting) (nodes bytes_per_node : nat),
    atoms (materialize_repair_nodes a nodes bytes_per_node) = atoms a.
Proof.
  intros; reflexivity.
Qed.

Lemma materialized_repair_bytes_record_node_cost :
  forall (a : accounting) (nodes bytes_per_node : nat),
    repair_program_bytes (materialize_repair_nodes a nodes bytes_per_node) =
    repair_program_bytes a + nodes * bytes_per_node.
Proof.
  intros; reflexivity.
Qed.

Definition charge_directory (a : accounting) (bytes : nat) : accounting :=
  {| atoms := atoms a;
     directory_bytes := directory_bytes a + bytes;
     repair_program_bytes := repair_program_bytes a |}.

Lemma directory_charge_does_not_change_atom_budget :
  forall (a : accounting) (bytes : nat),
    atoms (charge_directory a bytes) = atoms a.
Proof.
  intros; reflexivity.
Qed.


==> anc/results/benchmark_results.csv <==
dataset,index,workload,run_id,n,queries,parameter,radix_bits,index_bytes,directory_bytes,repair_program_bytes,atoms,build_ms,mean_ns,p50_ns,p95_ns,repair_comparisons,route_comparisons,residual_entropy_bits,residual_entropy_ratio,residual_support,mean_window,fallbacks,checksum
books_200M_uint32,lower_bound,uniform_hits,0,200000000,200000,0,0,0,0,0,0,0.000,498.869,625.000,1500.000,27.657,0.000,0.000,0.000,0.000,0.000,0,10060714073790703684
books_200M_uint32,shadow_profile,uniform_hits,0,200000000,200000,256,0,16384,2048,0,256,193.113,874.398,458.000,1083.000,11.773,8.000,9.228,0.787,718.368,12960.363,8,10060714073790703684
books_200M_uint32,shadow_profile,uniform_hits,0,200000000,200000,1024,0,65536,8192,0,1024,267.757,735.147,334.000,791.000,10.600,10.000,7.698,0.730,310.677,8974.254,7,10060714073790703684
books_200M_uint32,shadow_radix,uniform_hits,0,200000000,200000,256,18,2113536,2099200,0,256,191.050,974.921,417.000,1042.000,11.773,2.005,2.255,0.192,5.624,12960.363,8,10060714073790703684
books_200M_uint32,shadow_radix,uniform_hits,0,200000000,200000,1024,18,2162688,2105344,0,1024,251.450,813.722,375.000,875.000,10.600,2.023,2.245,0.213,5.590,8974.254,7,10060714073790703684
books_200M_uint32,pgm,uniform_hits,0,200000000,200000,32,0,4119064,0,0,256688,1724.103,169.289,125.000,375.000,6.082,4.000,5.904,0.973,63.000,67.000,0,10060714073790703684
books_200M_uint32,pgm,uniform_hits,0,200000000,200000,128,0,368376,0,0,22933,1271.585,199.817,167.000,458.000,8.021,4.000,7.849,0.979,237.000,259.000,0,10060714073790703684
books_200M_uint32,pgm,uniform_hits,0,200000000,200000,512,0,24528,0,0,1515,1055.417,304.237,250.000,542.000,10.005,3.000,9.815,0.981,934.000,1027.000,0,10060714073790703684
books_200M_uint32,radixspline,uniform_hits,0,200000000,200000,32,18,11719060,0,0,0,1071.468,185.366,250.000,458.000,6.085,1.000,5.897,0.972,62.000,67.000,0,10060714073790703684
books_200M_uint32,radixspline,uniform_hits,0,200000000,200000,128,18,2148212,0,0,0,1047.923,196.596,292.000,500.000,8.021,1.000,7.881,0.983,245.000,259.000,0,10060714073790703684
books_200M_uint32,radixspline,uniform_hits,0,200000000,200000,512,18,1128628,0,0,0,1041.641,306.282,500.000,833.000,10.005,1.000,9.860,0.986,956.995,1027.000,0,10060714073790703684
books_200M_uint32,lower_bound,uniform_hits,1,200000000,200000,0,0,0,0,0,0,0.000,490.584,583.000,1333.000,27.659,0.000,0.000,0.000,0.000,0.000,0,14532881596019280861
books_200M_uint32,shadow_profile,uniform_hits,1,200000000,200000,256,0,16384,2048,0,256,191.357,857.610,458.000,1042.000,11.776,8.000,9.227,0.787,715.402,9916.201,5,14532881596019280861
books_200M_uint32,shadow_profile,uniform_hits,1,200000000,200000,1024,0,65536,8192,0,1024,238.654,717.741,334.000,750.000,10.598,10.000,7.692,0.730,307.794,3949.725,2,14532881596019280861
books_200M_uint32,shadow_radix,uniform_hits,1,200000000,200000,256,18,2113536,2099200,0,256,175.969,948.206,417.000,1041.000,11.776,2.006,2.253,0.192,5.605,9916.201,5,14532881596019280861
books_200M_uint32,shadow_radix,uniform_hits,1,200000000,200000,1024,18,2162688,2105344,0,1024,248.174,785.850,375.000,875.000,10.598,2.023,2.244,0.213,5.577,3949.725,2,14532881596019280861
books_200M_uint32,pgm,uniform_hits,1,200000000,200000,32,0,4119064,0,0,256688,1732.016,192.632,166.000,458.000,6.081,4.000,5.904,0.973,62.000,67.000,0,14532881596019280861
books_200M_uint32,pgm,uniform_hits,1,200000000,200000,128,0,368376,0,0,22933,1299.264,200.406,167.000,375.000,8.021,4.000,7.847,0.979,239.000,259.000,0,14532881596019280861
books_200M_uint32,pgm,uniform_hits,1,200000000,200000,512,0,24528,0,0,1515,1058.449,314.919,250.000,625.000,10.005,3.000,9.815,0.981,936.000,1027.000,0,14532881596019280861
books_200M_uint32,radixspline,uniform_hits,1,200000000,200000,32,18,11719060,0,0,0,1064.747,175.284,209.000,375.000,6.087,1.000,5.895,0.972,62.000,67.000,0,14532881596019280861
books_200M_uint32,radixspline,uniform_hits,1,200000000,200000,128,18,2148212,0,0,0,1056.811,216.879,292.000,583.000,8.021,1.000,7.878,0.983,242.999,259.000,0,14532881596019280861
books_200M_uint32,radixspline,uniform_hits,1,200000000,200000,512,18,1128628,0,0,0,1048.421,308.400,500.000,875.000,10.005,1.000,9.862,0.986,962.000,1027.000,0,14532881596019280861
books_200M_uint32,lower_bound,uniform_hits,2,200000000,200000,0,0,0,0,0,0,0.000,504.279,625.000,1458.000,27.658,0.000,0.000,0.000,0.000,0.000,0,11576245339941554356
books_200M_uint32,shadow_profile,uniform_hits,2,200000000,200000,256,0,16384,2048,0,256,192.599,868.054,417.000,1000.000,11.778,8.000,9.233,0.787,721.524,12909.542,8,11576245339941554356
books_200M_uint32,shadow_profile,uniform_hits,2,200000000,200000,1024,0,65536,8192,0,1024,248.828,777.751,375.000,834.000,10.606,10.000,7.702,0.730,312.491,9988.634,8,11576245339941554356
books_200M_uint32,shadow_radix,uniform_hits,2,200000000,200000,256,18,2113536,2099200,0,256,192.578,963.126,417.000,1000.000,11.778,2.005,2.250,0.192,5.593,12909.542,8,11576245339941554356
books_200M_uint32,shadow_radix,uniform_hits,2,200000000,200000,1024,18,2162688,2105344,0,1024,233.901,746.529,375.000,834.000,10.606,2.023,2.240,0.212,5.561,9988.634,8,11576245339941554356
books_200M_uint32,pgm,uniform_hits,2,200000000,200000,32,0,4119064,0,0,256688,1735.812,170.255,166.000,375.000,6.082,4.000,5.906,0.974,63.000,67.000,0,11576245339941554356
books_200M_uint32,pgm,uniform_hits,2,200000000,200000,128,0,368376,0,0,22933,1284.115,227.074,208.000,583.000,8.022,4.000,7.848,0.979,239.000,259.000,0,11576245339941554356
books_200M_uint32,pgm,uniform_hits,2,200000000,200000,512,0,24528,0,0,1515,1060.764,289.565,250.000,583.000,10.005,3.000,9.815,0.981,938.000,1027.000,0,11576245339941554356
books_200M_uint32,radixspline,uniform_hits,2,200000000,200000,32,18,11719060,0,0,0,1071.483,184.523,209.000,375.000,6.086,1.000,5.897,0.972,62.000,67.000,0,11576245339941554356
books_200M_uint32,radixspline,uniform_hits,2,200000000,200000,128,18,2148212,0,0,0,1053.721,214.750,333.000,583.000,8.021,1.000,7.879,0.983,244.000,259.000,0,11576245339941554356
books_200M_uint32,radixspline,uniform_hits,2,200000000,200000,512,18,1128628,0,0,0,1056.824,303.686,500.000,875.000,10.005,1.000,9.860,0.986,958.000,1027.000,0,11576245339941554356
books_200M_uint32,lower_bound,uniform_misses,0,200000000,200000,0,0,0,0,0,0,0.000,445.700,583.000,1250.000,27.656,0.000,0.000,0.000,0.000,0.000,0,6166861175175385933
books_200M_uint32,shadow_profile,uniform_misses,0,200000000,200000,256,0,16384,2048,0,256,176.392,809.290,417.000,917.000,11.774,8.000,9.229,0.788,718.962,11960.395,7,6166861175175385933
books_200M_uint32,shadow_profile,uniform_misses,0,200000000,200000,1024,0,65536,8192,0,1024,246.680,770.612,375.000,792.000,10.600,10.000,7.698,0.730,311.015,5974.330,4,6166861175175385933
books_200M_uint32,shadow_radix,uniform_misses,0,200000000,200000,256,18,2113536,2099200,0,256,190.974,971.272,417.000,1041.050,11.774,2.005,2.255,0.192,5.624,11960.395,7,6166861175175385933
books_200M_uint32,shadow_radix,uniform_misses,0,200000000,200000,1024,18,2162688,2105344,0,1024,247.028,753.631,375.000,833.000,10.600,2.023,2.245,0.213,5.590,5974.330,4,6166861175175385933
books_200M_uint32,pgm,uniform_misses,0,200000000,200000,32,0,4119064,0,0,256688,1760.355,182.837,125.000,333.000,6.080,4.000,5.901,0.973,63.000,67.000,0,6166861175175385933
books_200M_uint32,pgm,uniform_misses,0,200000000,200000,128,0,368376,0,0,22933,1292.622,218.000,208.000,500.000,8.021,4.000,7.848,0.979,238.000,259.000,0,6166861175175385933
books_200M_uint32,pgm,uniform_misses,0,200000000,200000,512,0,24528,0,0,1515,1065.998,296.776,250.000,584.000,10.005,3.000,9.815,0.981,935.000,1027.000,0,6166861175175385933
books_200M_uint32,radixspline,uniform_misses,0,200000000,200000,32,18,11719060,0,0,0,1089.870,186.394,250.000,458.000,6.081,1.000,5.895,0.972,61.000,67.000,0,6166861175175385933
books_200M_uint32,radixspline,uniform_misses,0,200000000,200000,128,18,2148212,0,0,0,1082.814,196.260,291.000,500.000,8.021,1.000,7.881,0.983,245.000,259.000,0,6166861175175385933
books_200M_uint32,radixspline,uniform_misses,0,200000000,200000,512,18,1128628,0,0,0,1059.721,302.146,500.000,791.000,10.005,1.000,9.860,0.986,957.995,1027.000,0,6166861175175385933
books_200M_uint32,lower_bound,uniform_misses,1,200000000,200000,0,0,0,0,0,0,0.000,482.172,584.000,1375.000,27.656,0.000,0.000,0.000,0.000,0.000,0,7154270546389356254
books_200M_uint32,shadow_profile,uniform_misses,1,200000000,200000,256,0,16384,2048,0,256,177.099,800.499,417.000,958.000,11.776,8.000,9.226,0.787,714.284,9916.201,5,7154270546389356254
books_200M_uint32,shadow_profile,uniform_misses,1,200000000,200000,1024,0,65536,8192,0,1024,228.248,717.629,334.000,791.000,10.597,10.000,7.689,0.730,307.005,2949.730,1,7154270546389356254
books_200M_uint32,shadow_radix,uniform_misses,1,200000000,200000,256,18,2113536,2099200,0,256,178.099,897.299,417.000,958.000,11.776,2.006,2.252,0.192,5.601,9916.201,5,7154270546389356254
books_200M_uint32,shadow_radix,uniform_misses,1,200000000,200000,1024,18,2162688,2105344,0,1024,243.635,786.549,375.000,875.000,10.597,2.023,2.244,0.213,5.576,2949.730,1,7154270546389356254
books_200M_uint32,pgm,uniform_misses,1,200000000,200000,32,0,4119064,0,0,256688,1736.396,183.453,125.000,334.000,6.079,4.000,5.901,0.973,63.000,67.000,0,7154270546389356254
books_200M_uint32,pgm,uniform_misses,1,200000000,200000,128,0,368376,0,0,22933,1287.754,203.129,167.000,417.000,8.021,4.000,7.846,0.979,239.000,259.000,0,7154270546389356254
books_200M_uint32,pgm,uniform_misses,1,200000000,200000,512,0,24528,0,0,1515,1063.728,312.789,250.000,625.000,10.005,3.000,9.815,0.981,937.000,1027.000,0,7154270546389356254
books_200M_uint32,radixspline,uniform_misses,1,200000000,200000,32,18,11719060,0,0,0,1115.885,207.359,250.000,417.000,6.083,1.000,5.893,0.971,61.000,67.000,0,7154270546389356254
books_200M_uint32,radixspline,uniform_misses,1,200000000,200000,128,18,2148212,0,0,0,1099.993,191.639,291.000,417.000,8.020,1.000,7.878,0.983,243.999,259.000,0,7154270546389356254
books_200M_uint32,radixspline,uniform_misses,1,200000000,200000,512,18,1128628,0,0,0,1055.164,304.942,500.000,833.000,10.005,1.000,9.862,0.986,962.000,1027.000,0,7154270546389356254
books_200M_uint32,lower_bound,uniform_misses,2,200000000,200000,0,0,0,0,0,0,0.000,484.930,625.000,1417.000,27.656,0.000,0.000,0.000,0.000,0.000,0,9634545505178155642
books_200M_uint32,shadow_profile,uniform_misses,2,200000000,200000,256,0,16384,2048,0,256,191.537,853.008,458.000,1042.000,11.779,8.000,9.233,0.787,721.864,12909.542,8,9634545505178155642
books_200M_uint32,shadow_profile,uniform_misses,2,200000000,200000,1024,0,65536,8192,0,1024,262.712,766.398,375.000,834.000,10.606,10.000,7.702,0.730,312.214,8988.648,7,9634545505178155642
books_200M_uint32,shadow_radix,uniform_misses,2,200000000,200000,256,18,2113536,2099200,0,256,201.805,963.001,417.000,1041.000,11.779,2.005,2.250,0.192,5.594,12909.542,8,9634545505178155642
books_200M_uint32,shadow_radix,uniform_misses,2,200000000,200000,1024,18,2162688,2105344,0,1024,231.104,748.750,333.000,792.000,10.606,2.023,2.241,0.213,5.564,8988.648,7,9634545505178155642
books_200M_uint32,pgm,uniform_misses,2,200000000,200000,32,0,4119064,0,0,256688,1758.301,195.169,166.000,375.000,6.080,4.000,5.902,0.973,63.000,67.000,0,9634545505178155642
books_200M_uint32,pgm,uniform_misses,2,200000000,200000,128,0,368376,0,0,22933,1300.100,236.723,167.000,500.000,8.021,4.000,7.848,0.979,239.000,259.000,0,9634545505178155642
books_200M_uint32,pgm,uniform_misses,2,200000000,200000,512,0,24528,0,0,1515,1065.103,325.123,291.000,625.000,10.005,3.000,9.815,0.981,937.000,1027.000,0,9634545505178155642
books_200M_uint32,radixspline,uniform_misses,2,200000000,200000,32,18,11719060,0,0,0,1116.717,222.675,209.000,375.000,6.083,1.000,5.895,0.972,61.000,67.000,0,9634545505178155642
books_200M_uint32,radixspline,uniform_misses,2,200000000,200000,128,18,2148212,0,0,0,1090.428,195.136,292.000,500.000,8.021,1.000,7.879,0.983,244.000,259.000,0,9634545505178155642
books_200M_uint32,radixspline,uniform_misses,2,200000000,200000,512,18,1128628,0,0,0,1070.696,307.006,500.000,792.000,10.005,1.000,9.860,0.986,959.000,1027.000,0,9634545505178155642
books_200M_uint32,lower_bound,mixed_hits_misses,0,200000000,200000,0,0,0,0,0,0,0.000,493.876,584.000,1375.000,27.657,0.000,0.000,0.000,0.000,0.000,0,1263644210956661499
books_200M_uint32,shadow_profile,mixed_hits_misses,0,200000000,200000,256,0,16384,2048,0,256,193.293,880.084,417.000,1042.000,11.772,8.000,9.224,0.787,716.988,15939.103,11,1263644210956661499
books_200M_uint32,shadow_profile,mixed_hits_misses,0,200000000,200000,1024,0,65536,8192,0,1024,249.297,774.079,375.000,833.050,10.599,10.000,7.701,0.731,310.819,5983.644,4,1263644210956661499
books_200M_uint32,shadow_radix,mixed_hits_misses,0,200000000,200000,256,18,2113536,2099200,0,256,193.714,965.993,458.000,1042.000,11.772,2.005,2.252,0.192,5.605,15939.103,11,1263644210956661499
books_200M_uint32,shadow_radix,mixed_hits_misses,0,200000000,200000,1024,18,2162688,2105344,0,1024,249.358,777.663,334.000,792.000,10.599,2.022,2.244,0.213,5.577,5983.644,4,1263644210956661499
books_200M_uint32,pgm,mixed_hits_misses,0,200000000,200000,32,0,4119064,0,0,256688,1740.247,187.194,166.000,416.000,6.082,4.000,5.904,0.973,63.000,67.000,0,1263644210956661499
books_200M_uint32,pgm,mixed_hits_misses,0,200000000,200000,128,0,368376,0,0,22933,1286.363,215.372,167.000,417.000,8.021,4.000,7.848,0.979,237.000,259.000,0,1263644210956661499
books_200M_uint32,pgm,mixed_hits_misses,0,200000000,200000,512,0,24528,0,0,1515,1062.721,307.461,291.000,708.000,10.005,3.000,9.815,0.981,940.000,1027.000,0,1263644210956661499
books_200M_uint32,radixspline,mixed_hits_misses,0,200000000,200000,32,18,11719060,0,0,0,1091.525,187.325,209.000,375.000,6.084,1.000,5.897,0.972,62.000,67.000,0,1263644210956661499
books_200M_uint32,radixspline,mixed_hits_misses,0,200000000,200000,128,18,2148212,0,0,0,1118.760,218.561,292.000,542.000,8.020,1.000,7.880,0.983,244.000,259.000,0,1263644210956661499
books_200M_uint32,radixspline,mixed_hits_misses,0,200000000,200000,512,18,1128628,0,0,0,1107.203,312.645,500.000,833.000,10.005,1.000,9.861,0.986,958.000,1027.000,0,1263644210956661499
books_200M_uint32,lower_bound,mixed_hits_misses,1,200000000,200000,0,0,0,0,0,0,0.000,497.085,625.000,1459.000,27.657,0.000,0.000,0.000,0.000,0.000,0,6561260865936329905
books_200M_uint32,shadow_profile,mixed_hits_misses,1,200000000,200000,256,0,16384,2048,0,256,195.337,882.923,417.000,958.000,11.775,8.000,9.232,0.788,718.200,9882.446,5,6561260865936329905
books_200M_uint32,shadow_profile,mixed_hits_misses,1,200000000,200000,1024,0,65536,8192,0,1024,236.532,783.059,375.000,875.000,10.598,10.000,7.692,0.730,308.672,3968.718,2,6561260865936329905
books_200M_uint32,shadow_radix,mixed_hits_misses,1,200000000,200000,256,18,2113536,2099200,0,256,197.573,961.601,458.000,1042.000,11.775,2.005,2.254,0.192,5.605,9882.446,5,6561260865936329905
books_200M_uint32,shadow_radix,mixed_hits_misses,1,200000000,200000,1024,18,2162688,2105344,0,1024,230.600,789.705,375.000,875.000,10.598,2.023,2.245,0.213,5.577,3968.718,2,6561260865936329905
books_200M_uint32,pgm,mixed_hits_misses,1,200000000,200000,32,0,4119064,0,0,256688,1744.648,183.103,166.000,458.000,6.081,4.000,5.904,0.973,62.000,67.000,0,6561260865936329905
books_200M_uint32,pgm,mixed_hits_misses,1,200000000,200000,128,0,368376,0,0,22933,1291.405,218.855,208.000,500.000,8.021,4.000,7.849,0.979,240.000,259.000,0,6561260865936329905
books_200M_uint32,pgm,mixed_hits_misses,1,200000000,200000,512,0,24528,0,0,1515,1061.902,317.887,250.000,584.000,10.005,3.000,9.814,0.981,937.000,1027.000,0,6561260865936329905
books_200M_uint32,radixspline,mixed_hits_misses,1,200000000,200000,32,18,11719060,0,0,0,1100.546,183.976,209.000,375.000,6.084,1.000,5.894,0.972,62.000,67.000,0,6561260865936329905
books_200M_uint32,radixspline,mixed_hits_misses,1,200000000,200000,128,18,2148212,0,0,0,1076.738,196.138,292.000,500.000,8.020,1.000,7.879,0.983,244.999,259.000,0,6561260865936329905
books_200M_uint32,radixspline,mixed_hits_misses,1,200000000,200000,512,18,1128628,0,0,0,1067.777,312.229,500.000,833.000,10.005,1.000,9.862,0.986,961.000,1027.000,0,6561260865936329905
books_200M_uint32,lower_bound,mixed_hits_misses,2,200000000,200000,0,0,0,0,0,0,0.000,503.347,583.000,1292.000,27.659,0.000,0.000,0.000,0.000,0.000,0,3099301614821538136
books_200M_uint32,shadow_profile,mixed_hits_misses,2,200000000,200000,256,0,16384,2048,0,256,189.158,816.665,417.000,1000.000,11.775,8.000,9.235,0.788,723.256,15908.014,11,3099301614821538136
books_200M_uint32,shadow_profile,mixed_hits_misses,2,200000000,200000,1024,0,65536,8192,0,1024,251.493,732.801,375.000,875.000,10.603,10.000,7.702,0.731,312.482,7981.590,6,3099301614821538136
books_200M_uint32,shadow_radix,mixed_hits_misses,2,200000000,200000,256,18,2113536,2099200,0,256,195.179,967.510,458.000,1041.000,11.775,2.005,2.252,0.192,5.600,15908.014,11,3099301614821538136
books_200M_uint32,shadow_radix,mixed_hits_misses,2,200000000,200000,1024,18,2162688,2105344,0,1024,249.831,799.049,375.000,875.000,10.603,2.023,2.244,0.213,5.575,7981.590,6,3099301614821538136
books_200M_uint32,pgm,mixed_hits_misses,2,200000000,200000,32,0,4119064,0,0,256688,1749.116,186.651,166.000,458.000,6.081,4.000,5.904,0.973,63.000,67.000,0,3099301614821538136
books_200M_uint32,pgm,mixed_hits_misses,2,200000000,200000,128,0,368376,0,0,22933,1287.937,214.271,167.000,416.000,8.021,4.000,7.850,0.979,239.000,259.000,0,3099301614821538136
books_200M_uint32,pgm,mixed_hits_misses,2,200000000,200000,512,0,24528,0,0,1515,1064.373,312.546,250.000,625.000,10.005,3.000,9.817,0.981,937.000,1027.000,0,3099301614821538136
books_200M_uint32,radixspline,mixed_hits_misses,2,200000000,200000,32,18,11719060,0,0,0,1098.007,169.573,209.000,375.000,6.084,1.000,5.896,0.972,62.000,67.000,0,3099301614821538136
books_200M_uint32,radixspline,mixed_hits_misses,2,200000000,200000,128,18,2148212,0,0,0,1073.243,208.562,334.000,666.000,8.020,1.000,7.879,0.983,244.000,259.000,0,3099301614821538136
books_200M_uint32,radixspline,mixed_hits_misses,2,200000000,200000,512,18,1128628,0,0,0,1068.409,308.458,500.000,917.000,10.005,1.000,9.861,0.986,954.000,1027.000,0,3099301614821538136
books_200M_uint32,lower_bound,zipf_hits,0,200000000,200000,0,0,0,0,0,0,0.000,499.223,625.000,1542.000,27.657,0.000,0.000,0.000,0.000,0.000,0,7344759659835852900
books_200M_uint32,shadow_profile,zipf_hits,0,200000000,200000,256,0,16384,2048,0,256,190.922,773.885,416.000,1000.000,11.117,8.000,8.908,0.805,609.483,12579.987,8,7344759659835852900
books_200M_uint32,shadow_profile,zipf_hits,0,200000000,200000,1024,0,65536,8192,0,1024,247.986,694.658,333.000,792.000,10.031,10.000,7.517,0.754,290.734,6615.536,5,7344759659835852900
books_200M_uint32,shadow_radix,zipf_hits,0,200000000,200000,256,18,2113536,2099200,0,256,200.483,904.437,375.000,1000.000,11.117,2.020,2.844,0.257,12.488,12579.987,8,7344759659835852900
books_200M_uint32,shadow_radix,zipf_hits,0,200000000,200000,1024,18,2162688,2105344,0,1024,234.197,726.892,333.000,917.000,10.031,2.077,2.803,0.281,11.476,6615.536,5,7344759659835852900
books_200M_uint32,pgm,zipf_hits,0,200000000,200000,32,0,4119064,0,0,256688,1751.221,182.053,125.000,292.000,6.083,4.000,5.874,0.968,60.987,66.997,0,7344759659835852900
books_200M_uint32,pgm,zipf_hits,0,200000000,200000,128,0,368376,0,0,22933,1294.897,218.482,167.000,417.000,8.020,4.000,7.835,0.977,236.868,258.926,0,7344759659835852900
books_200M_uint32,pgm,zipf_hits,0,200000000,200000,512,0,24528,0,0,1515,1060.697,296.190,250.000,584.000,10.005,3.000,9.814,0.981,945.199,1026.894,0,7344759659835852900
books_200M_uint32,radixspline,zipf_hits,0,200000000,200000,32,18,11719060,0,0,0,1091.404,177.362,208.000,333.000,6.085,1.000,5.876,0.969,60.984,66.992,0,7344759659835852900
books_200M_uint32,radixspline,zipf_hits,0,200000000,200000,128,18,2148212,0,0,0,1081.663,212.429,292.000,542.000,8.019,1.000,7.867,0.981,240.864,258.926,0,7344759659835852900
books_200M_uint32,radixspline,zipf_hits,0,200000000,200000,512,18,1128628,0,0,0,1066.906,279.630,500.000,708.000,10.004,1.000,9.841,0.984,954.772,1026.429,0,7344759659835852900
books_200M_uint32,lower_bound,zipf_hits,1,200000000,200000,0,0,0,0,0,0,0.000,441.865,541.000,1250.000,27.658,0.000,0.000,0.000,0.000,0.000,0,18339230977621441064
books_200M_uint32,shadow_profile,zipf_hits,1,200000000,200000,256,0,16384,2048,0,256,170.184,684.625,375.000,917.000,11.120,8.000,8.914,0.806,611.007,13501.863,9,18339230977621441064
books_200M_uint32,shadow_profile,zipf_hits,1,200000000,200000,1024,0,65536,8192,0,1024,227.076,623.018,333.000,792.000,10.031,10.000,7.511,0.753,289.459,1608.525,0,18339230977621441064
books_200M_uint32,shadow_radix,zipf_hits,1,200000000,200000,256,18,2113536,2099200,0,256,171.055,814.701,375.000,959.000,11.120,2.017,2.849,0.257,12.726,13501.863,9,18339230977621441064
books_200M_uint32,shadow_radix,zipf_hits,1,200000000,200000,1024,18,2162688,2105344,0,1024,223.453,684.439,292.000,833.000,10.031,2.084,2.803,0.281,11.471,1608.525,0,18339230977621441064
books_200M_uint32,pgm,zipf_hits,1,200000000,200000,32,0,4119064,0,0,256688,1752.516,182.401,125.000,416.000,6.082,4.000,5.874,0.968,60.988,66.997,0,18339230977621441064
books_200M_uint32,pgm,zipf_hits,1,200000000,200000,128,0,368376,0,0,22933,1282.111,199.946,167.000,458.000,8.020,4.000,7.836,0.978,236.870,258.926,0,18339230977621441064
books_200M_uint32,pgm,zipf_hits,1,200000000,200000,512,0,24528,0,0,1515,1059.100,310.207,250.000,666.000,10.005,3.000,9.811,0.981,940.209,1026.894,0,18339230977621441064
books_200M_uint32,radixspline,zipf_hits,1,200000000,200000,32,18,11719060,0,0,0,1102.188,179.895,208.000,334.000,6.085,1.000,5.879,0.969,61.986,66.992,0,18339230977621441064
books_200M_uint32,radixspline,zipf_hits,1,200000000,200000,128,18,2148212,0,0,0,1075.910,213.205,291.000,500.000,8.020,1.000,7.868,0.981,241.866,258.926,0,18339230977621441064
books_200M_uint32,radixspline,zipf_hits,1,200000000,200000,512,18,1128628,0,0,0,1061.475,283.472,500.000,708.000,10.004,1.000,9.843,0.984,952.788,1026.433,0,18339230977621441064
books_200M_uint32,lower_bound,zipf_hits,2,200000000,200000,0,0,0,0,0,0,0.000,438.950,584.000,1459.000,27.658,0.000,0.000,0.000,0.000,0.000,0,17963821936518928899
books_200M_uint32,shadow_profile,zipf_hits,2,200000000,200000,256,0,16384,2048,0,256,187.523,741.008,375.000,1000.000,11.128,8.000,8.915,0.805,612.747,13529.563,9,17963821936518928899
books_200M_uint32,shadow_profile,zipf_hits,2,200000000,200000,1024,0,65536,8192,0,1024,241.287,698.804,333.000,833.000,10.037,10.000,7.510,0.753,288.692,5618.644,4,17963821936518928899
books_200M_uint32,shadow_radix,zipf_hits,2,200000000,200000,256,18,2113536,2099200,0,256,186.252,872.849,416.000,1042.000,11.128,2.019,2.837,0.256,12.499,13529.563,9,17963821936518928899
books_200M_uint32,shadow_radix,zipf_hits,2,200000000,200000,1024,18,2162688,2105344,0,1024,244.106,740.423,333.000,875.000,10.037,2.078,2.796,0.280,11.457,5618.644,4,17963821936518928899
books_200M_uint32,pgm,zipf_hits,2,200000000,200000,32,0,4119064,0,0,256688,1749.454,164.362,125.000,334.000,6.082,4.000,5.874,0.968,60.987,66.997,0,17963821936518928899
books_200M_uint32,pgm,zipf_hits,2,200000000,200000,128,0,368376,0,0,22933,1281.634,216.642,208.000,542.000,8.020,4.000,7.834,0.977,235.859,258.923,0,17963821936518928899
books_200M_uint32,pgm,zipf_hits,2,200000000,200000,512,0,24528,0,0,1515,1066.817,314.708,250.000,625.000,10.005,3.000,9.810,0.981,938.124,1026.887,0,17963821936518928899
books_200M_uint32,radixspline,zipf_hits,2,200000000,200000,32,18,11719060,0,0,0,1099.361,184.059,208.000,334.000,6.085,1.000,5.877,0.969,60.984,66.991,0,17963821936518928899
books_200M_uint32,radixspline,zipf_hits,2,200000000,200000,128,18,2148212,0,0,0,1073.698,212.828,292.000,625.000,8.020,1.000,7.866,0.981,239.855,258.922,0,17963821936518928899
books_200M_uint32,radixspline,zipf_hits,2,200000000,200000,512,18,1128628,0,0,0,1073.358,302.411,500.000,792.000,10.004,1.000,9.840,0.984,953.745,1026.400,0,17963821936518928899
books_200M_uint32,lower_bound,hotspot_hits,0,200000000,200000,0,0,0,0,0,0,0.000,166.518,42.000,1250.000,27.658,0.000,0.000,0.000,0.000,0.000,0,13363252702813979212
books_200M_uint32,shadow_profile,hotspot_hits,0,200000000,200000,256,0,16384,2048,0,256,94.939,150.431,42.000,792.000,10.863,8.000,6.164,0.571,95.952,4828.456,2,13363252702813979212
books_200M_uint32,shadow_profile,hotspot_hits,0,200000000,200000,1024,0,65536,8192,0,1024,151.574,139.601,42.000,666.000,10.745,10.000,5.995,0.562,89.941,4542.666,2,13363252702813979212
books_200M_uint32,shadow_radix,hotspot_hits,0,200000000,200000,256,18,2113536,2099200,0,256,94.896,155.671,42.000,750.000,10.863,2.901,5.559,0.515,85.606,4828.456,2,13363252702813979212
books_200M_uint32,shadow_radix,hotspot_hits,0,200000000,200000,1024,18,2162688,2105344,0,1024,152.560,139.841,42.000,625.000,10.745,2.903,5.558,0.521,85.605,4542.666,2,13363252702813979212
books_200M_uint32,pgm,hotspot_hits,0,200000000,200000,32,0,4119064,0,0,256688,1763.844,75.834,41.000,291.000,6.067,4.000,5.868,0.967,64.000,67.000,0,13363252702813979212
books_200M_uint32,pgm,hotspot_hits,0,200000000,200000,128,0,368376,0,0,22933,1301.933,76.514,41.000,333.000,8.008,4.000,6.976,0.870,124.000,259.000,0,13363252702813979212
books_200M_uint32,pgm,hotspot_hits,0,200000000,200000,512,0,24528,0,0,1515,1060.705,84.788,0.000,500.000,10.001,3.000,7.326,0.732,126.000,1027.000,0,13363252702813979212
books_200M_uint32,radixspline,hotspot_hits,0,200000000,200000,32,18,11719060,0,0,0,1083.157,60.640,0.000,333.000,6.101,1.000,5.689,0.938,52.000,67.000,0,13363252702813979212
books_200M_uint32,radixspline,hotspot_hits,0,200000000,200000,128,18,2148212,0,0,0,1076.974,60.679,0.000,375.000,8.011,1.000,6.988,0.872,136.000,259.000,0,13363252702813979212
books_200M_uint32,radixspline,hotspot_hits,0,200000000,200000,512,18,1128628,0,0,0,1087.123,80.781,0.000,500.000,10.001,1.000,7.365,0.736,128.000,1027.000,0,13363252702813979212
books_200M_uint32,lower_bound,hotspot_hits,1,200000000,200000,0,0,0,0,0,0,0.000,157.965,42.000,1375.000,27.657,0.000,0.000,0.000,0.000,0.000,0,834296602172970988
books_200M_uint32,shadow_profile,hotspot_hits,1,200000000,200000,256,0,16384,2048,0,256,92.503,150.302,42.000,834.000,10.873,8.000,6.167,0.571,96.441,3851.257,1,834296602172970988
books_200M_uint32,shadow_profile,hotspot_hits,1,200000000,200000,1024,0,65536,8192,0,1024,151.571,139.605,42.000,667.000,10.750,10.000,5.994,0.561,89.941,2551.179,0,834296602172970988
books_200M_uint32,shadow_radix,hotspot_hits,1,200000000,200000,256,18,2113536,2099200,0,256,90.177,158.709,42.000,833.000,10.873,2.900,5.552,0.514,85.608,3851.257,1,834296602172970988
books_200M_uint32,shadow_radix,hotspot_hits,1,200000000,200000,1024,18,2162688,2105344,0,1024,141.531,133.936,42.000,625.000,10.750,2.902,5.552,0.520,85.608,2551.179,0,834296602172970988
books_200M_uint32,pgm,hotspot_hits,1,200000000,200000,32,0,4119064,0,0,256688,1738.252,65.910,41.000,250.000,6.068,4.000,5.867,0.967,64.000,67.000,0,834296602172970988
books_200M_uint32,pgm,hotspot_hits,1,200000000,200000,128,0,368376,0,0,22933,1294.501,76.007,41.000,416.000,8.008,4.000,6.975,0.870,124.000,259.000,0,834296602172970988
books_200M_uint32,pgm,hotspot_hits,1,200000000,200000,512,0,24528,0,0,1515,1066.414,90.123,0.000,500.000,10.001,3.000,7.335,0.733,127.000,1027.000,0,834296602172970988
books_200M_uint32,radixspline,hotspot_hits,1,200000000,200000,32,18,11719060,0,0,0,1105.297,59.870,0.000,208.000,6.099,1.000,5.687,0.937,52.000,67.000,0,834296602172970988
books_200M_uint32,radixspline,hotspot_hits,1,200000000,200000,128,18,2148212,0,0,0,1067.035,62.606,0.000,292.000,8.010,1.000,6.988,0.872,136.000,259.000,0,834296602172970988
books_200M_uint32,radixspline,hotspot_hits,1,200000000,200000,512,18,1128628,0,0,0,1088.269,78.476,0.000,584.000,10.001,1.000,7.368,0.736,128.000,1027.000,0,834296602172970988
books_200M_uint32,lower_bound,hotspot_hits,2,200000000,200000,0,0,0,0,0,0,0.000,153.507,42.000,1166.000,27.658,0.000,0.000,0.000,0.000,0.000,0,17873134509928887315
books_200M_uint32,shadow_profile,hotspot_hits,2,200000000,200000,256,0,16384,2048,0,256,93.002,148.882,42.000,750.000,10.870,8.000,6.166,0.571,96.913,4843.810,2,17873134509928887315
books_200M_uint32,shadow_profile,hotspot_hits,2,200000000,200000,1024,0,65536,8192,0,1024,151.438,138.220,42.000,625.000,10.749,10.000,5.991,0.561,89.822,2550.505,0,17873134509928887315
books_200M_uint32,shadow_radix,hotspot_hits,2,200000000,200000,256,18,2113536,2099200,0,256,94.567,158.121,42.000,833.000,10.870,2.900,5.551,0.514,85.540,4843.810,2,17873134509928887315
books_200M_uint32,shadow_radix,hotspot_hits,2,200000000,200000,1024,18,2162688,2105344,0,1024,153.230,141.001,42.000,625.000,10.749,2.902,5.551,0.520,85.540,2550.505,0,17873134509928887315
books_200M_uint32,pgm,hotspot_hits,2,200000000,200000,32,0,4119064,0,0,256688,1741.418,72.510,41.000,250.000,6.067,4.000,5.869,0.967,64.000,67.000,0,17873134509928887315
books_200M_uint32,pgm,hotspot_hits,2,200000000,200000,128,0,368376,0,0,22933,1301.226,77.197,41.000,333.000,8.008,4.000,6.972,0.870,124.000,259.000,0,17873134509928887315
books_200M_uint32,pgm,hotspot_hits,2,200000000,200000,512,0,24528,0,0,1515,1065.546,89.435,0.000,583.000,10.001,3.000,7.332,0.733,126.000,1027.000,0,17873134509928887315
books_200M_uint32,radixspline,hotspot_hits,2,200000000,200000,32,18,11719060,0,0,0,1087.080,60.181,0.000,292.000,6.099,1.000,5.692,0.938,52.000,67.000,0,17873134509928887315
books_200M_uint32,radixspline,hotspot_hits,2,200000000,200000,128,18,2148212,0,0,0,1069.778,64.757,0.000,333.000,8.011,1.000,6.986,0.871,136.000,259.000,0,17873134509928887315
books_200M_uint32,radixspline,hotspot_hits,2,200000000,200000,512,18,1128628,0,0,0,1073.665,79.158,0.000,542.000,10.000,1.000,7.364,0.736,128.000,1027.000,0,17873134509928887315
books_200M_uint32,lower_bound,adversarial_gaps,0,200000000,200000,0,0,0,0,0,0,0.000,63.056,42.000,125.000,27.651,0.000,0.000,0.000,0.000,0.000,0,7885868863997438853
books_200M_uint32,shadow_profile,adversarial_gaps,0,200000000,200000,256,0,16384,2048,0,256,22.720,93.331,83.000,125.000,8.572,8.000,4.189,0.492,24.274,1073.451,0,7885868863997438853
books_200M_uint32,shadow_profile,adversarial_gaps,0,200000000,200000,1024,0,65536,8192,0,1024,27.352,93.030,83.000,125.000,7.531,10.000,2.853,0.381,13.511,98550.564,98,7885868863997438853
books_200M_uint32,shadow_radix,adversarial_gaps,0,200000000,200000,256,18,2113536,2099200,0,256,25.335,90.131,83.000,125.000,8.572,2.047,0.904,0.106,2.270,1073.451,0,7885868863997438853
books_200M_uint32,shadow_radix,adversarial_gaps,0,200000000,200000,1024,18,2162688,2105344,0,1024,27.443,82.739,42.000,125.000,7.531,2.210,0.779,0.104,2.062,98550.564,98,7885868863997438853
books_200M_uint32,pgm,adversarial_gaps,0,200000000,200000,32,0,4119064,0,0,256688,1748.023,55.332,42.000,83.000,6.060,4.000,5.809,0.958,60.906,66.956,0,7885868863997438853
books_200M_uint32,pgm,adversarial_gaps,0,200000000,200000,128,0,368376,0,0,22933,1316.393,63.123,42.000,83.000,8.015,4.000,7.704,0.961,225.573,258.815,0,7885868863997438853
books_200M_uint32,pgm,adversarial_gaps,0,200000000,200000,512,0,24528,0,0,1515,1072.503,58.352,42.000,83.000,10.004,3.000,9.670,0.967,918.212,1026.251,0,7885868863997438853
books_200M_uint32,radixspline,adversarial_gaps,0,200000000,200000,32,18,11719060,0,0,0,1086.845,37.623,0.000,42.000,6.075,1.000,5.655,0.933,54.748,66.904,0,7885868863997438853
books_200M_uint32,radixspline,adversarial_gaps,0,200000000,200000,128,18,2148212,0,0,0,1073.814,41.799,41.000,42.000,8.011,1.000,7.683,0.959,226.455,257.719,0,7885868863997438853
books_200M_uint32,radixspline,adversarial_gaps,0,200000000,200000,512,18,1128628,0,0,0,1071.368,47.766,42.000,84.000,10.001,1.000,9.582,0.958,903.009,1025.943,0,7885868863997438853
books_200M_uint32,lower_bound,adversarial_gaps,1,200000000,200000,0,0,0,0,0,0,0.000,60.198,42.000,125.000,27.651,0.000,0.000,0.000,0.000,0.000,0,7885868863997438853
books_200M_uint32,shadow_profile,adversarial_gaps,1,200000000,200000,256,0,16384,2048,0,256,22.596,92.229,83.000,125.000,8.572,8.000,4.189,0.492,24.274,1073.451,0,7885868863997438853
books_200M_uint32,shadow_profile,adversarial_gaps,1,200000000,200000,1024,0,65536,8192,0,1024,26.811,93.582,83.000,125.000,7.531,10.000,2.853,0.381,13.511,98550.564,98,7885868863997438853
books_200M_uint32,shadow_radix,adversarial_gaps,1,200000000,200000,256,18,2113536,2099200,0,256,23.362,89.350,83.000,125.000,8.572,2.047,0.904,0.106,2.270,1073.451,0,7885868863997438853
books_200M_uint32,shadow_radix,adversarial_gaps,1,200000000,200000,1024,18,2162688,2105344,0,1024,27.919,86.170,83.000,167.000,7.531,2.210,0.779,0.104,2.062,98550.564,98,7885868863997438853
books_200M_uint32,pgm,adversarial_gaps,1,200000000,200000,32,0,4119064,0,0,256688,1755.063,57.160,42.000,83.000,6.060,4.000,5.809,0.958,60.906,66.956,0,7885868863997438853
books_200M_uint32,pgm,adversarial_gaps,1,200000000,200000,128,0,368376,0,0,22933,1299.053,60.888,42.000,83.000,8.015,4.000,7.704,0.961,225.573,258.815,0,7885868863997438853
books_200M_uint32,pgm,adversarial_gaps,1,200000000,200000,512,0,24528,0,0,1515,1062.543,59.677,42.000,83.000,10.004,3.000,9.670,0.967,918.212,1026.251,0,7885868863997438853
books_200M_uint32,radixspline,adversarial_gaps,1,200000000,200000,32,18,11719060,0,0,0,1094.869,38.470,0.000,42.000,6.075,1.000,5.655,0.933,54.748,66.904,0,7885868863997438853
books_200M_uint32,radixspline,adversarial_gaps,1,200000000,200000,128,18,2148212,0,0,0,1078.441,40.049,41.000,42.000,8.011,1.000,7.683,0.959,226.455,257.719,0,7885868863997438853
books_200M_uint32,radixspline,adversarial_gaps,1,200000000,200000,512,18,1128628,0,0,0,1074.623,49.741,42.000,84.000,10.001,1.000,9.582,0.958,903.009,1025.943,0,7885868863997438853
books_200M_uint32,lower_bound,adversarial_gaps,2,200000000,200000,0,0,0,0,0,0,0.000,62.523,42.000,125.000,27.651,0.000,0.000,0.000,0.000,0.000,0,7885868863997438853
books_200M_uint32,shadow_profile,adversarial_gaps,2,200000000,200000,256,0,16384,2048,0,256,22.297,94.233,83.000,125.000,8.572,8.000,4.189,0.492,24.274,1073.451,0,7885868863997438853
books_200M_uint32,shadow_profile,adversarial_gaps,2,200000000,200000,1024,0,65536,8192,0,1024,28.153,95.022,83.000,125.000,7.531,10.000,2.853,0.381,13.511,98550.564,98,7885868863997438853
books_200M_uint32,shadow_radix,adversarial_gaps,2,200000000,200000,256,18,2113536,2099200,0,256,24.564,89.104,83.000,125.000,8.572,2.047,0.904,0.106,2.270,1073.451,0,7885868863997438853
books_200M_uint32,shadow_radix,adversarial_gaps,2,200000000,200000,1024,18,2162688,2105344,0,1024,27.521,82.921,42.000,125.000,7.531,2.210,0.779,0.104,2.062,98550.564,98,7885868863997438853
books_200M_uint32,pgm,adversarial_gaps,2,200000000,200000,32,0,4119064,0,0,256688,1749.076,56.804,42.000,83.000,6.060,4.000,5.809,0.958,60.906,66.956,0,7885868863997438853
books_200M_uint32,pgm,adversarial_gaps,2,200000000,200000,128,0,368376,0,0,22933,1298.129,60.602,42.000,83.000,8.015,4.000,7.704,0.961,225.573,258.815,0,7885868863997438853
books_200M_uint32,pgm,adversarial_gaps,2,200000000,200000,512,0,24528,0,0,1515,1063.745,59.748,42.000,83.000,10.004,3.000,9.670,0.967,918.212,1026.251,0,7885868863997438853
books_200M_uint32,radixspline,adversarial_gaps,2,200000000,200000,32,18,11719060,0,0,0,1100.021,37.500,41.000,42.000,6.075,1.000,5.655,0.933,54.748,66.904,0,7885868863997438853
books_200M_uint32,radixspline,adversarial_gaps,2,200000000,200000,128,18,2148212,0,0,0,1087.391,39.429,41.000,42.000,8.011,1.000,7.683,0.959,226.455,257.719,0,7885868863997438853
books_200M_uint32,radixspline,adversarial_gaps,2,200000000,200000,512,18,1128628,0,0,0,1075.838,47.898,42.000,83.000,10.001,1.000,9.582,0.958,903.009,1025.943,0,7885868863997438853
fb_200M_uint64,lower_bound,uniform_hits,0,200000000,200000,0,0,0,0,0,0,0.000,465.345,583.000,1250.000,27.657,0.000,0.000,0.000,0.000,0.000,0,10060714073790703684
fb_200M_uint64,shadow_profile,uniform_hits,0,200000000,200000,256,0,16384,2048,0,256,171.460,1371.990,708.000,1167.000,15.458,8.000,10.732,0.697,4944.933,70601.057,12,10060714073790703684
fb_200M_uint64,shadow_profile,uniform_hits,0,200000000,200000,1024,0,65536,8192,0,1024,215.483,1360.976,916.000,1500.000,14.663,10.000,9.276,0.635,4225.221,55366.818,10,10060714073790703684
fb_200M_uint64,shadow_radix,uniform_hits,0,200000000,200000,256,18,2113536,2099200,0,256,183.462,1449.116,1083.000,1584.000,15.458,9.000,10.732,0.697,4944.933,70601.057,12,10060714073790703684
fb_200M_uint64,shadow_radix,uniform_hits,0,200000000,200000,1024,18,2162688,2105344,0,1024,224.786,1368.855,1125.000,1750.000,14.663,11.000,9.277,0.635,4225.454,55366.818,10,10060714073790703684
fb_200M_uint64,pgm,uniform_hits,0,200000000,200000,32,0,17309608,0,0,1055308,2470.948,258.469,208.000,458.000,6.074,4.000,6.000,0.989,64.000,67.000,0,10060714073790703684
fb_200M_uint64,pgm,uniform_hits,0,200000000,200000,128,0,4143880,0,0,256255,2165.171,275.576,209.000,542.000,8.018,4.000,7.987,0.996,256.000,259.000,0,10060714073790703684
fb_200M_uint64,pgm,uniform_hits,0,200000000,200000,512,0,810544,0,0,50445,1820.958,309.289,291.000,667.000,10.005,3.000,9.974,0.997,1024.000,1027.000,0,10060714073790703684
fb_200M_uint64,radixspline,uniform_hits,0,200000000,200000,32,18,34267876,0,0,0,1127.943,530.493,375.000,875.000,6.088,1.000,5.924,0.977,63.000,67.000,0,10060714073790703684
fb_200M_uint64,radixspline,uniform_hits,0,200000000,200000,128,18,9114612,0,0,0,1096.994,435.256,375.000,708.000,8.022,1.000,7.955,0.992,253.000,259.000,0,10060714073790703684
fb_200M_uint64,radixspline,uniform_hits,0,200000000,200000,512,18,2859044,0,0,0,1082.520,482.587,500.000,709.000,10.005,1.000,9.957,0.995,1017.000,1027.000,0,10060714073790703684
fb_200M_uint64,lower_bound,uniform_hits,1,200000000,200000,0,0,0,0,0,0,0.000,452.421,583.000,1292.000,27.659,0.000,0.000,0.000,0.000,0.000,0,14532881596019280861
fb_200M_uint64,shadow_profile,uniform_hits,1,200000000,200000,256,0,16384,2048,0,256,166.806,1406.946,708.000,1250.000,15.420,8.000,10.682,0.696,4811.670,68022.428,11,14532881596019280861
fb_200M_uint64,shadow_profile,uniform_hits,1,200000000,200000,1024,0,65536,8192,0,1024,224.322,1346.770,917.000,1500.000,14.668,10.000,9.292,0.636,4205.656,47356.994,2,14532881596019280861
fb_200M_uint64,shadow_radix,uniform_hits,1,200000000,200000,256,18,2113536,2099200,0,256,180.603,1375.911,1042.000,1417.000,15.420,9.000,10.682,0.696,4811.670,68022.428,11,14532881596019280861
fb_200M_uint64,shadow_radix,uniform_hits,1,200000000,200000,1024,18,2162688,2105344,0,1024,208.544,1290.782,1083.000,1542.000,14.668,11.000,9.291,0.636,4205.554,47356.994,2,14532881596019280861
fb_200M_uint64,pgm,uniform_hits,1,200000000,200000,32,0,17309608,0,0,1055308,2449.660,231.782,208.000,542.000,6.073,4.000,6.000,0.989,64.000,67.000,0,14532881596019280861
fb_200M_uint64,pgm,uniform_hits,1,200000000,200000,128,0,4143880,0,0,256255,2116.628,255.685,209.000,583.000,8.018,4.000,7.988,0.996,256.000,259.000,0,14532881596019280861
fb_200M_uint64,pgm,uniform_hits,1,200000000,200000,512,0,810544,0,0,50445,1797.362,324.240,292.000,708.000,10.004,3.000,9.974,0.997,1024.000,1027.000,0,14532881596019280861
fb_200M_uint64,radixspline,uniform_hits,1,200000000,200000,32,18,34267876,0,0,0,1127.118,528.454,375.000,833.000,6.088,1.000,5.923,0.976,63.000,67.000,0,14532881596019280861
fb_200M_uint64,radixspline,uniform_hits,1,200000000,200000,128,18,9114612,0,0,0,1098.633,418.762,334.000,667.000,8.021,1.000,7.953,0.992,252.999,259.000,0,14532881596019280861
fb_200M_uint64,radixspline,uniform_hits,1,200000000,200000,512,18,2859044,0,0,0,1077.462,492.088,500.000,750.000,10.006,1.000,9.960,0.996,1018.995,1026.998,0,14532881596019280861
fb_200M_uint64,lower_bound,uniform_hits,2,200000000,200000,0,0,0,0,0,0,0.000,458.955,625.000,1500.000,27.658,0.000,0.000,0.000,0.000,0.000,0,11576245339941554356
fb_200M_uint64,shadow_profile,uniform_hits,2,200000000,200000,256,0,16384,2048,0,256,181.301,1421.824,709.000,1291.000,15.416,8.000,10.656,0.694,4844.250,71117.764,14,11576245339941554356
fb_200M_uint64,shadow_profile,uniform_hits,2,200000000,200000,1024,0,65536,8192,0,1024,224.573,1347.637,875.000,1375.000,14.661,10.000,9.272,0.635,4269.762,56432.102,11,11576245339941554356
fb_200M_uint64,shadow_radix,uniform_hits,2,200000000,200000,256,18,2113536,2099200,0,256,167.242,1357.268,1042.000,1458.000,15.416,9.000,10.656,0.694,4844.250,71117.764,14,11576245339941554356
fb_200M_uint64,shadow_radix,uniform_hits,2,200000000,200000,1024,18,2162688,2105344,0,1024,208.854,1348.819,1125.000,1709.000,14.661,11.000,9.273,0.635,4269.809,56432.102,11,11576245339941554356
fb_200M_uint64,pgm,uniform_hits,2,200000000,200000,32,0,17309608,0,0,1055308,2445.984,239.629,208.000,541.000,6.073,4.000,6.000,0.989,64.000,67.000,0,11576245339941554356
fb_200M_uint64,pgm,uniform_hits,2,200000000,200000,128,0,4143880,0,0,256255,2124.925,253.670,208.000,500.000,8.018,4.000,7.987,0.996,256.000,259.000,0,11576245339941554356
fb_200M_uint64,pgm,uniform_hits,2,200000000,200000,512,0,810544,0,0,50445,1808.249,345.642,292.000,666.000,10.004,3.000,9.974,0.997,1024.000,1027.000,0,11576245339941554356
fb_200M_uint64,radixspline,uniform_hits,2,200000000,200000,32,18,34267876,0,0,0,1150.362,662.898,458.000,1000.000,6.088,1.000,5.921,0.976,63.000,67.000,0,11576245339941554356
fb_200M_uint64,radixspline,uniform_hits,2,200000000,200000,128,18,9114612,0,0,0,1100.192,394.947,375.000,667.000,8.022,1.000,7.954,0.992,253.000,259.000,0,11576245339941554356
fb_200M_uint64,radixspline,uniform_hits,2,200000000,200000,512,18,2859044,0,0,0,1079.572,508.770,542.000,958.000,10.006,1.000,9.958,0.995,1018.000,1027.000,0,11576245339941554356
fb_200M_uint64,lower_bound,uniform_misses,0,200000000,200000,0,0,0,0,0,0,0.000,489.130,625.000,1417.000,27.656,0.000,0.000,0.000,0.000,0.000,0,7493535800710170991
fb_200M_uint64,shadow_profile,uniform_misses,0,200000000,200000,256,0,16384,2048,0,256,173.796,1456.993,750.000,1208.000,15.459,8.000,10.733,0.697,4943.751,70601.057,12,7493535800710170991
fb_200M_uint64,shadow_profile,uniform_misses,0,200000000,200000,1024,0,65536,8192,0,1024,211.163,1326.336,916.000,1458.000,14.662,10.000,9.276,0.635,4224.489,57366.667,12,7493535800710170991
fb_200M_uint64,shadow_radix,uniform_misses,0,200000000,200000,256,18,2113536,2099200,0,256,182.078,1445.341,1084.000,1583.000,15.459,9.000,10.733,0.697,4943.751,70601.057,12,7493535800710170991
fb_200M_uint64,shadow_radix,uniform_misses,0,200000000,200000,1024,18,2162688,2105344,0,1024,221.267,1292.798,1083.000,1542.000,14.662,11.000,9.278,0.635,4224.721,57366.667,12,7493535800710170991
fb_200M_uint64,pgm,uniform_misses,0,200000000,200000,32,0,17309608,0,0,1055308,2443.980,214.235,167.000,416.000,6.068,4.000,5.996,0.988,65.000,67.000,0,7493535800710170991
fb_200M_uint64,pgm,uniform_misses,0,200000000,200000,128,0,4143880,0,0,256255,2122.229,234.150,167.000,417.000,8.017,4.000,7.986,0.996,257.000,259.000,0,7493535800710170991
fb_200M_uint64,pgm,uniform_misses,0,200000000,200000,512,0,810544,0,0,50445,1806.933,303.071,291.000,625.000,10.004,3.000,9.974,0.997,1024.000,1027.000,0,7493535800710170991
fb_200M_uint64,radixspline,uniform_misses,0,200000000,200000,32,18,34267876,0,0,0,1128.543,519.734,375.000,875.000,6.080,1.000,5.923,0.976,62.000,67.000,0,7493535800710170991
fb_200M_uint64,radixspline,uniform_misses,0,200000000,200000,128,18,9114612,0,0,0,1098.793,392.846,375.000,667.000,8.020,1.000,7.954,0.992,253.000,259.000,0,7493535800710170991
fb_200M_uint64,radixspline,uniform_misses,0,200000000,200000,512,18,2859044,0,0,0,1082.084,484.955,500.000,750.000,10.005,1.000,9.957,0.995,1017.000,1027.000,0,7493535800710170991
fb_200M_uint64,lower_bound,uniform_misses,1,200000000,200000,0,0,0,0,0,0,0.000,448.943,584.000,1333.000,27.658,0.000,0.000,0.000,0.000,0.000,0,16421600572884335882
fb_200M_uint64,shadow_profile,uniform_misses,1,200000000,200000,256,0,16384,2048,0,256,168.745,1346.364,667.000,1167.000,15.420,8.000,10.682,0.696,4811.533,67022.541,10,16421600572884335882
fb_200M_uint64,shadow_profile,uniform_misses,1,200000000,200000,1024,0,65536,8192,0,1024,223.080,1353.482,917.000,1500.000,14.665,10.000,9.292,0.636,4206.047,47356.985,2,16421600572884335882
fb_200M_uint64,shadow_radix,uniform_misses,1,200000000,200000,256,18,2113536,2099200,0,256,181.764,1415.351,1042.000,1458.000,15.420,9.000,10.682,0.696,4811.533,67022.541,10,16421600572884335882
fb_200M_uint64,shadow_radix,uniform_misses,1,200000000,200000,1024,18,2162688,2105344,0,1024,209.687,1289.795,1042.000,1500.000,14.665,11.000,9.291,0.636,4205.941,47356.985,2,16421600572884335882
fb_200M_uint64,pgm,uniform_misses,1,200000000,200000,32,0,17309608,0,0,1055308,2440.058,211.849,167.000,416.000,6.067,4.000,5.997,0.989,65.000,67.000,0,16421600572884335882
fb_200M_uint64,pgm,uniform_misses,1,200000000,200000,128,0,4143880,0,0,256255,2126.006,232.329,167.000,458.000,8.017,4.000,7.987,0.996,256.000,259.000,0,16421600572884335882
fb_200M_uint64,pgm,uniform_misses,1,200000000,200000,512,0,810544,0,0,50445,1808.855,314.813,292.000,708.000,10.004,3.000,9.974,0.997,1024.000,1027.000,0,16421600572884335882
fb_200M_uint64,radixspline,uniform_misses,1,200000000,200000,32,18,34267876,0,0,0,1124.560,513.820,375.000,833.000,6.081,1.000,5.922,0.976,62.000,67.000,0,16421600572884335882
fb_200M_uint64,radixspline,uniform_misses,1,200000000,200000,128,18,9114612,0,0,0,1079.983,435.882,375.000,792.000,8.020,1.000,7.953,0.992,252.999,259.000,0,16421600572884335882
fb_200M_uint64,radixspline,uniform_misses,1,200000000,200000,512,18,2859044,0,0,0,1091.238,497.074,500.000,708.000,10.005,1.000,9.960,0.996,1019.995,1026.998,0,16421600572884335882
fb_200M_uint64,lower_bound,uniform_misses,2,200000000,200000,0,0,0,0,0,0,0.000,450.144,583.000,1250.000,27.658,0.000,0.000,0.000,0.000,0.000,0,1196473631071312695
fb_200M_uint64,shadow_profile,uniform_misses,2,200000000,200000,256,0,16384,2048,0,256,168.178,1400.705,709.000,1292.000,15.417,8.000,10.657,0.694,4845.709,71117.752,14,1196473631071312695
fb_200M_uint64,shadow_profile,uniform_misses,2,200000000,200000,1024,0,65536,8192,0,1024,225.611,1352.258,917.000,1544.050,14.661,10.000,9.272,0.635,4269.852,56432.023,11,1196473631071312695
fb_200M_uint64,shadow_radix,uniform_misses,2,200000000,200000,256,18,2113536,2099200,0,256,178.433,1356.113,1041.000,1417.000,15.417,9.000,10.657,0.694,4845.709,71117.752,14,1196473631071312695
fb_200M_uint64,shadow_radix,uniform_misses,2,200000000,200000,1024,18,2162688,2105344,0,1024,207.491,1295.189,1083.000,1542.000,14.661,11.000,9.273,0.635,4269.898,56432.023,11,1196473631071312695
fb_200M_uint64,pgm,uniform_misses,2,200000000,200000,32,0,17309608,0,0,1055308,2448.674,231.249,208.000,500.000,6.068,4.000,5.996,0.989,65.000,67.000,0,1196473631071312695
fb_200M_uint64,pgm,uniform_misses,2,200000000,200000,128,0,4143880,0,0,256255,2133.622,253.741,209.000,625.000,8.017,4.000,7.987,0.996,257.000,259.000,0,1196473631071312695
fb_200M_uint64,pgm,uniform_misses,2,200000000,200000,512,0,810544,0,0,50445,1804.961,322.819,292.000,667.000,10.004,3.000,9.974,0.997,1024.000,1027.000,0,1196473631071312695
fb_200M_uint64,radixspline,uniform_misses,2,200000000,200000,32,18,34267876,0,0,0,1114.494,527.058,375.000,833.000,6.080,1.000,5.921,0.976,62.000,67.000,0,1196473631071312695
fb_200M_uint64,radixspline,uniform_misses,2,200000000,200000,128,18,9114612,0,0,0,1084.435,433.501,375.000,709.000,8.020,1.000,7.954,0.992,252.000,259.000,0,1196473631071312695
fb_200M_uint64,radixspline,uniform_misses,2,200000000,200000,512,18,2859044,0,0,0,1076.406,484.802,500.000,750.000,10.005,1.000,9.958,0.995,1016.000,1027.000,0,1196473631071312695
fb_200M_uint64,lower_bound,mixed_hits_misses,0,200000000,200000,0,0,0,0,0,0,0.000,489.676,584.000,1416.000,27.657,0.000,0.000,0.000,0.000,0.000,0,14496607131509773914
fb_200M_uint64,shadow_profile,mixed_hits_misses,0,200000000,200000,256,0,16384,2048,0,256,182.676,1400.958,708.000,1167.000,15.429,8.000,10.674,0.695,4813.704,65307.933,8,14496607131509773914
fb_200M_uint64,shadow_profile,mixed_hits_misses,0,200000000,200000,1024,0,65536,8192,0,1024,213.968,1282.678,958.000,1458.000,14.661,10.000,9.277,0.635,4222.716,50351.864,5,14496607131509773914
fb_200M_uint64,shadow_radix,mixed_hits_misses,0,200000000,200000,256,18,2113536,2099200,0,256,171.180,1370.248,1042.000,1458.000,15.429,9.000,10.674,0.695,4813.704,65307.933,8,14496607131509773914
fb_200M_uint64,shadow_radix,mixed_hits_misses,0,200000000,200000,1024,18,2162688,2105344,0,1024,221.262,1387.852,1125.000,1708.000,14.661,11.000,9.278,0.635,4222.812,50351.864,5,14496607131509773914
fb_200M_uint64,pgm,mixed_hits_misses,0,200000000,200000,32,0,17309608,0,0,1055308,2480.995,220.691,167.000,417.000,6.072,4.000,6.001,0.989,65.000,67.000,0,14496607131509773914
fb_200M_uint64,pgm,mixed_hits_misses,0,200000000,200000,128,0,4143880,0,0,256255,2136.057,231.574,208.000,500.000,8.018,4.000,7.987,0.996,257.000,259.000,0,14496607131509773914
fb_200M_uint64,pgm,mixed_hits_misses,0,200000000,200000,512,0,810544,0,0,50445,1812.801,303.756,250.000,583.000,10.005,3.000,9.974,0.997,1025.000,1027.000,0,14496607131509773914
fb_200M_uint64,radixspline,mixed_hits_misses,0,200000000,200000,32,18,34267876,0,0,0,1120.732,583.187,375.000,875.000,6.084,1.000,5.927,0.977,63.000,67.000,0,14496607131509773914
fb_200M_uint64,radixspline,mixed_hits_misses,0,200000000,200000,128,18,9114612,0,0,0,1101.824,402.621,334.000,667.000,8.021,1.000,7.956,0.992,254.000,259.000,0,14496607131509773914
fb_200M_uint64,radixspline,mixed_hits_misses,0,200000000,200000,512,18,2859044,0,0,0,1082.201,524.668,500.000,833.000,10.005,1.000,9.959,0.995,1018.000,1027.000,0,14496607131509773914
fb_200M_uint64,lower_bound,mixed_hits_misses,1,200000000,200000,0,0,0,0,0,0,0.000,458.236,584.000,1333.000,27.658,0.000,0.000,0.000,0.000,0.000,0,3632131458600410427
fb_200M_uint64,shadow_profile,mixed_hits_misses,1,200000000,200000,256,0,16384,2048,0,256,168.614,1341.780,708.000,1167.000,15.423,8.000,10.686,0.696,4878.417,72265.941,15,3632131458600410427
fb_200M_uint64,shadow_profile,mixed_hits_misses,1,200000000,200000,1024,0,65536,8192,0,1024,209.002,1263.046,875.000,1375.000,14.664,10.000,9.284,0.636,4269.703,51448.794,6,3632131458600410427
fb_200M_uint64,shadow_radix,mixed_hits_misses,1,200000000,200000,256,18,2113536,2099200,0,256,169.051,1388.570,1083.000,1542.000,15.423,9.000,10.686,0.696,4878.417,72265.941,15,3632131458600410427
fb_200M_uint64,shadow_radix,mixed_hits_misses,1,200000000,200000,1024,18,2162688,2105344,0,1024,224.706,1363.321,1125.000,1708.000,14.664,11.000,9.285,0.636,4269.859,51448.794,6,3632131458600410427
fb_200M_uint64,pgm,mixed_hits_misses,1,200000000,200000,32,0,17309608,0,0,1055308,2444.207,206.044,167.000,375.000,6.070,4.000,6.001,0.989,65.000,67.000,0,3632131458600410427
fb_200M_uint64,pgm,mixed_hits_misses,1,200000000,200000,128,0,4143880,0,0,256255,2114.987,232.423,208.000,459.000,8.018,4.000,7.988,0.996,257.000,259.000,0,3632131458600410427
fb_200M_uint64,pgm,mixed_hits_misses,1,200000000,200000,512,0,810544,0,0,50445,1799.809,302.957,250.000,542.000,10.004,3.000,9.975,0.997,1024.000,1027.000,0,3632131458600410427
fb_200M_uint64,radixspline,mixed_hits_misses,1,200000000,200000,32,18,34267876,0,0,0,1116.888,585.943,417.000,917.000,6.085,1.000,5.926,0.977,63.000,67.000,0,3632131458600410427
fb_200M_uint64,radixspline,mixed_hits_misses,1,200000000,200000,128,18,9114612,0,0,0,1096.402,402.312,334.000,667.000,8.021,1.000,7.952,0.992,252.999,259.000,0,3632131458600410427
fb_200M_uint64,radixspline,mixed_hits_misses,1,200000000,200000,512,18,2859044,0,0,0,1083.236,514.489,500.000,750.000,10.005,1.000,9.959,0.995,1018.995,1026.998,0,3632131458600410427
fb_200M_uint64,lower_bound,mixed_hits_misses,2,200000000,200000,0,0,0,0,0,0,0.000,435.224,583.000,1292.000,27.658,0.000,0.000,0.000,0.000,0.000,0,3457624401707912956
fb_200M_uint64,shadow_profile,mixed_hits_misses,2,200000000,200000,256,0,16384,2048,0,256,167.081,1346.449,667.000,1167.000,15.436,8.000,10.669,0.694,4859.093,64768.411,7,3457624401707912956
fb_200M_uint64,shadow_profile,mixed_hits_misses,2,200000000,200000,1024,0,65536,8192,0,1024,206.317,1265.963,916.000,1416.000,14.663,10.000,9.285,0.636,4286.204,55495.969,10,3457624401707912956
fb_200M_uint64,shadow_radix,mixed_hits_misses,2,200000000,200000,256,18,2113536,2099200,0,256,177.736,1435.847,1083.000,1625.000,15.436,9.000,10.669,0.694,4859.093,64768.411,7,3457624401707912956
fb_200M_uint64,shadow_radix,mixed_hits_misses,2,200000000,200000,1024,18,2162688,2105344,0,1024,223.203,1356.386,1125.000,1667.000,14.663,11.000,9.286,0.636,4286.366,55495.969,10,3457624401707912956
fb_200M_uint64,pgm,mixed_hits_misses,2,200000000,200000,32,0,17309608,0,0,1055308,2437.620,213.880,208.000,458.000,6.071,4.000,6.001,0.989,65.000,67.000,0,3457624401707912956
fb_200M_uint64,pgm,mixed_hits_misses,2,200000000,200000,128,0,4143880,0,0,256255,2118.543,234.439,208.000,459.000,8.018,4.000,7.988,0.996,257.000,259.000,0,3457624401707912956
fb_200M_uint64,pgm,mixed_hits_misses,2,200000000,200000,512,0,810544,0,0,50445,1800.533,303.847,250.000,542.000,10.004,3.000,9.974,0.997,1023.000,1027.000,0,3457624401707912956
fb_200M_uint64,radixspline,mixed_hits_misses,2,200000000,200000,32,18,34267876,0,0,0,1126.431,573.217,416.000,875.000,6.084,1.000,5.924,0.977,63.000,67.000,0,3457624401707912956
fb_200M_uint64,radixspline,mixed_hits_misses,2,200000000,200000,128,18,9114612,0,0,0,1089.940,436.527,375.000,750.000,8.021,1.000,7.956,0.992,253.000,259.000,0,3457624401707912956
fb_200M_uint64,radixspline,mixed_hits_misses,2,200000000,200000,512,18,2859044,0,0,0,1086.371,483.252,500.000,709.000,10.005,1.000,9.958,0.995,1017.000,1027.000,0,3457624401707912956
fb_200M_uint64,lower_bound,zipf_hits,0,200000000,200000,0,0,0,0,0,0,0.000,432.309,542.000,1333.000,27.657,0.000,0.000,0.000,0.000,0.000,0,7344759659835852900
fb_200M_uint64,shadow_profile,zipf_hits,0,200000000,200000,256,0,16384,2048,0,256,155.582,1412.689,709.000,1250.000,15.204,8.000,10.629,0.702,4172.001,63414.041,12,7344759659835852900
fb_200M_uint64,shadow_profile,zipf_hits,0,200000000,200000,1024,0,65536,8192,0,1024,218.115,1392.328,917.000,1584.000,14.345,10.000,9.130,0.639,3219.615,45824.500,6,7344759659835852900
fb_200M_uint64,shadow_radix,zipf_hits,0,200000000,200000,256,18,2113536,2099200,0,256,172.409,1332.979,1000.000,1458.000,15.204,9.000,10.629,0.702,4172.001,63414.041,12,7344759659835852900
fb_200M_uint64,shadow_radix,zipf_hits,0,200000000,200000,1024,18,2162688,2105344,0,1024,202.553,1246.823,1042.000,1542.000,14.345,11.000,9.128,0.639,3219.165,45824.500,6,7344759659835852900
fb_200M_uint64,pgm,zipf_hits,0,200000000,200000,32,0,17309608,0,0,1055308,2443.222,231.875,167.000,417.000,6.073,4.000,6.000,0.989,63.984,66.995,0,7344759659835852900
fb_200M_uint64,pgm,zipf_hits,0,200000000,200000,128,0,4143880,0,0,256255,2127.870,254.209,208.000,500.000,8.018,4.000,7.986,0.996,255.861,258.929,0,7344759659835852900
fb_200M_uint64,pgm,zipf_hits,0,200000000,200000,512,0,810544,0,0,50445,1805.044,327.719,291.000,667.000,10.004,3.000,9.970,0.997,1022.973,1026.835,0,7344759659835852900
fb_200M_uint64,radixspline,zipf_hits,0,200000000,200000,32,18,34267876,0,0,0,1129.824,487.300,334.000,833.000,6.087,1.000,5.923,0.976,62.983,66.989,0,7344759659835852900
fb_200M_uint64,radixspline,zipf_hits,0,200000000,200000,128,18,9114612,0,0,0,1100.339,403.291,333.000,667.000,8.022,1.000,7.952,0.992,252.863,258.929,0,7344759659835852900
fb_200M_uint64,radixspline,zipf_hits,0,200000000,200000,512,18,2859044,0,0,0,1072.873,511.534,500.000,750.000,10.005,1.000,9.954,0.995,1017.793,1026.513,0,7344759659835852900
fb_200M_uint64,lower_bound,zipf_hits,1,200000000,200000,0,0,0,0,0,0,0.000,452.545,584.000,1500.000,27.658,0.000,0.000,0.000,0.000,0.000,0,18339230977621441064
fb_200M_uint64,shadow_profile,zipf_hits,1,200000000,200000,256,0,16384,2048,0,256,169.217,1403.798,708.000,1292.000,15.207,8.000,10.631,0.702,4211.456,66667.279,15,18339230977621441064
fb_200M_uint64,shadow_profile,zipf_hits,1,200000000,200000,1024,0,65536,8192,0,1024,216.028,1329.537,875.000,1458.000,14.337,10.000,9.121,0.639,3257.907,49146.604,9,18339230977621441064
fb_200M_uint64,shadow_radix,zipf_hits,1,200000000,200000,256,18,2113536,2099200,0,256,158.389,1340.443,1042.000,1459.000,15.207,9.000,10.631,0.702,4211.456,66667.279,15,18339230977621441064
fb_200M_uint64,shadow_radix,zipf_hits,1,200000000,200000,1024,18,2162688,2105344,0,1024,197.945,1303.257,1083.000,1625.000,14.337,11.000,9.121,0.639,3257.907,49146.604,9,18339230977621441064
fb_200M_uint64,pgm,zipf_hits,1,200000000,200000,32,0,17309608,0,0,1055308,2445.583,226.767,167.000,542.000,6.074,4.000,6.000,0.989,63.986,66.996,0,18339230977621441064
fb_200M_uint64,pgm,zipf_hits,1,200000000,200000,128,0,4143880,0,0,256255,2131.761,256.870,208.000,500.000,8.018,4.000,7.986,0.996,255.858,258.927,0,18339230977621441064
fb_200M_uint64,pgm,zipf_hits,1,200000000,200000,512,0,810544,0,0,50445,1803.625,327.353,291.000,666.000,10.005,3.000,9.971,0.997,1023.007,1026.832,0,18339230977621441064
fb_200M_uint64,radixspline,zipf_hits,1,200000000,200000,32,18,34267876,0,0,0,1112.990,497.896,333.000,833.000,6.088,1.000,5.924,0.977,62.985,66.991,0,18339230977621441064
fb_200M_uint64,radixspline,zipf_hits,1,200000000,200000,128,18,9114612,0,0,0,1107.574,405.075,334.000,708.000,8.022,1.000,7.951,0.992,253.860,258.927,0,18339230977621441064
fb_200M_uint64,radixspline,zipf_hits,1,200000000,200000,512,18,2859044,0,0,0,1132.846,532.463,500.000,834.000,10.005,1.000,9.953,0.995,1015.791,1026.507,0,18339230977621441064
fb_200M_uint64,lower_bound,zipf_hits,2,200000000,200000,0,0,0,0,0,0,0.000,465.747,542.000,1375.000,27.658,0.000,0.000,0.000,0.000,0.000,0,17963821936518928899
fb_200M_uint64,shadow_profile,zipf_hits,2,200000000,200000,256,0,16384,2048,0,256,169.441,1413.818,708.000,1292.000,15.206,8.000,10.633,0.702,4180.976,59550.921,8,17963821936518928899
fb_200M_uint64,shadow_profile,zipf_hits,2,200000000,200000,1024,0,65536,8192,0,1024,219.495,1262.170,875.000,1375.000,14.495,10.000,9.349,0.648,3683.132,46041.490,5,17963821936518928899
fb_200M_uint64,shadow_radix,zipf_hits,2,200000000,200000,256,18,2113536,2099200,0,256,164.957,1341.303,1000.000,1458.000,15.206,9.000,10.633,0.702,4180.976,59550.921,8,17963821936518928899
fb_200M_uint64,shadow_radix,zipf_hits,2,200000000,200000,1024,18,2162688,2105344,0,1024,212.866,1357.553,1125.000,1750.000,14.495,11.000,9.348,0.648,3683.059,46041.490,5,17963821936518928899
fb_200M_uint64,pgm,zipf_hits,2,200000000,200000,32,0,17309608,0,0,1055308,2466.461,232.037,167.000,375.000,6.073,4.000,6.000,0.989,63.984,66.995,0,17963821936518928899
fb_200M_uint64,pgm,zipf_hits,2,200000000,200000,128,0,4143880,0,0,256255,2132.120,231.968,167.000,458.000,8.018,4.000,7.985,0.996,255.849,258.923,0,17963821936518928899
fb_200M_uint64,pgm,zipf_hits,2,200000000,200000,512,0,810544,0,0,50445,1805.592,326.694,292.000,709.000,10.005,3.000,9.970,0.997,1022.907,1026.820,0,17963821936518928899
fb_200M_uint64,radixspline,zipf_hits,2,200000000,200000,32,18,34267876,0,0,0,1121.873,546.578,375.000,958.000,6.087,1.000,5.922,0.976,62.983,66.989,0,17963821936518928899
fb_200M_uint64,radixspline,zipf_hits,2,200000000,200000,128,18,9114612,0,0,0,1095.929,395.540,334.000,708.000,8.021,1.000,7.953,0.992,253.850,258.923,0,17963821936518928899
fb_200M_uint64,radixspline,zipf_hits,2,200000000,200000,512,18,2859044,0,0,0,1075.366,551.972,500.000,875.000,10.005,1.000,9.953,0.995,1018.743,1026.484,0,17963821936518928899
fb_200M_uint64,lower_bound,hotspot_hits,0,200000000,200000,0,0,0,0,0,0,0.000,136.553,42.000,1166.000,27.658,0.000,0.000,0.000,0.000,0.000,0,13363252702813979212
fb_200M_uint64,shadow_profile,hotspot_hits,0,200000000,200000,256,0,16384,2048,0,256,79.835,195.692,42.000,1208.000,16.140,8.000,7.113,0.443,703.115,72876.536,2,13363252702813979212
fb_200M_uint64,shadow_profile,hotspot_hits,0,200000000,200000,1024,0,65536,8192,0,1024,122.014,194.364,42.000,1125.000,16.059,10.000,6.967,0.436,696.659,69607.266,0,13363252702813979212
fb_200M_uint64,shadow_radix,hotspot_hits,0,200000000,200000,256,18,2113536,2099200,0,256,78.589,207.068,42.000,1250.000,16.140,9.000,7.113,0.443,703.115,72876.536,2,13363252702813979212
fb_200M_uint64,shadow_radix,hotspot_hits,0,200000000,200000,1024,18,2162688,2105344,0,1024,122.187,203.760,42.000,1166.000,16.059,11.000,6.967,0.436,696.659,69607.266,0,13363252702813979212
fb_200M_uint64,pgm,hotspot_hits,0,200000000,200000,32,0,17309608,0,0,1055308,2469.498,85.119,41.000,417.000,6.079,4.000,5.974,0.985,65.000,67.000,0,13363252702813979212
fb_200M_uint64,pgm,hotspot_hits,0,200000000,200000,128,0,4143880,0,0,256255,2168.566,94.585,41.000,541.000,8.033,4.000,7.714,0.962,256.000,259.000,0,13363252702813979212
fb_200M_uint64,pgm,hotspot_hits,0,200000000,200000,512,0,810544,0,0,50445,1821.202,100.437,41.000,583.000,10.002,3.000,8.718,0.871,403.000,1027.000,0,13363252702813979212
fb_200M_uint64,radixspline,hotspot_hits,0,200000000,200000,32,18,34267876,0,0,0,1154.791,145.133,42.000,792.000,6.090,1.000,5.883,0.970,63.000,67.000,0,13363252702813979212
fb_200M_uint64,radixspline,hotspot_hits,0,200000000,200000,128,18,9114612,0,0,0,1112.875,146.809,42.000,833.000,8.029,1.000,7.775,0.970,251.000,259.000,0,13363252702813979212
fb_200M_uint64,radixspline,hotspot_hits,0,200000000,200000,512,18,2859044,0,0,0,1122.857,124.443,42.000,625.000,10.011,1.000,8.355,0.835,302.000,1027.000,0,13363252702813979212
fb_200M_uint64,lower_bound,hotspot_hits,1,200000000,200000,0,0,0,0,0,0,0.000,146.470,42.000,1250.000,27.657,0.000,0.000,0.000,0.000,0.000,0,834296602172970988
fb_200M_uint64,shadow_profile,hotspot_hits,1,200000000,200000,256,0,16384,2048,0,256,83.354,208.747,42.000,1208.000,16.140,8.000,7.111,0.442,699.816,73811.072,3,834296602172970988
fb_200M_uint64,shadow_profile,hotspot_hits,1,200000000,200000,1024,0,65536,8192,0,1024,127.957,203.143,42.000,1208.000,16.056,10.000,6.957,0.435,692.565,70487.946,1,834296602172970988
fb_200M_uint64,shadow_radix,hotspot_hits,1,200000000,200000,256,18,2113536,2099200,0,256,86.562,215.400,42.000,1250.000,16.140,9.000,7.111,0.442,699.816,73811.072,3,834296602172970988
fb_200M_uint64,shadow_radix,hotspot_hits,1,200000000,200000,1024,18,2162688,2105344,0,1024,132.169,210.466,42.000,1125.000,16.056,11.000,6.957,0.435,692.565,70487.946,1,834296602172970988
fb_200M_uint64,pgm,hotspot_hits,1,200000000,200000,32,0,17309608,0,0,1055308,2461.966,80.263,41.000,334.000,6.080,4.000,5.975,0.985,65.000,67.000,0,834296602172970988
fb_200M_uint64,pgm,hotspot_hits,1,200000000,200000,128,0,4143880,0,0,256255,2157.382,85.516,41.000,334.000,8.033,4.000,7.714,0.962,256.000,259.000,0,834296602172970988
fb_200M_uint64,pgm,hotspot_hits,1,200000000,200000,512,0,810544,0,0,50445,1800.114,98.867,41.000,542.000,10.002,3.000,8.719,0.871,403.000,1027.000,0,834296602172970988
fb_200M_uint64,radixspline,hotspot_hits,1,200000000,200000,32,18,34267876,0,0,0,1167.191,147.593,42.000,834.000,6.089,1.000,5.882,0.970,63.000,67.000,0,834296602172970988
fb_200M_uint64,radixspline,hotspot_hits,1,200000000,200000,128,18,9114612,0,0,0,1110.624,125.713,42.000,625.000,8.029,1.000,7.776,0.970,254.000,259.000,0,834296602172970988
fb_200M_uint64,radixspline,hotspot_hits,1,200000000,200000,512,18,2859044,0,0,0,1101.108,128.510,42.000,625.000,10.011,1.000,8.354,0.835,302.000,1027.000,0,834296602172970988
fb_200M_uint64,lower_bound,hotspot_hits,2,200000000,200000,0,0,0,0,0,0,0.000,181.512,42.000,1708.000,27.658,0.000,0.000,0.000,0.000,0.000,0,17873134509928887315
fb_200M_uint64,shadow_profile,hotspot_hits,2,200000000,200000,256,0,16384,2048,0,256,97.200,565.562,42.000,1333.000,16.140,8.000,7.109,0.442,717.344,72819.572,2,17873134509928887315
fb_200M_uint64,shadow_profile,hotspot_hits,2,200000000,200000,1024,0,65536,8192,0,1024,138.829,207.624,42.000,1250.000,16.057,10.000,6.959,0.435,710.517,73486.113,4,17873134509928887315
fb_200M_uint64,shadow_radix,hotspot_hits,2,200000000,200000,256,18,2113536,2099200,0,256,94.184,222.155,42.000,1208.000,16.140,9.000,7.109,0.442,717.344,72819.572,2,17873134509928887315
fb_200M_uint64,shadow_radix,hotspot_hits,2,200000000,200000,1024,18,2162688,2105344,0,1024,131.426,211.068,42.000,1125.000,16.057,11.000,6.959,0.435,710.517,73486.113,4,17873134509928887315
fb_200M_uint64,pgm,hotspot_hits,2,200000000,200000,32,0,17309608,0,0,1055308,2445.262,84.810,41.000,417.000,6.078,4.000,5.973,0.985,64.000,67.000,0,17873134509928887315
fb_200M_uint64,pgm,hotspot_hits,2,200000000,200000,128,0,4143880,0,0,256255,2162.179,87.057,41.000,333.000,8.033,4.000,7.713,0.962,256.000,259.000,0,17873134509928887315
fb_200M_uint64,pgm,hotspot_hits,2,200000000,200000,512,0,810544,0,0,50445,1809.803,91.979,41.000,500.000,10.002,3.000,8.715,0.871,403.000,1027.000,0,17873134509928887315
fb_200M_uint64,radixspline,hotspot_hits,2,200000000,200000,32,18,34267876,0,0,0,1144.946,139.750,42.000,750.000,6.089,1.000,5.882,0.970,63.000,67.000,0,17873134509928887315
fb_200M_uint64,radixspline,hotspot_hits,2,200000000,200000,128,18,9114612,0,0,0,1131.768,130.655,42.000,709.000,8.029,1.000,7.775,0.970,254.000,259.000,0,17873134509928887315
fb_200M_uint64,radixspline,hotspot_hits,2,200000000,200000,512,18,2859044,0,0,0,1117.238,128.677,42.000,666.000,10.011,1.000,8.357,0.835,302.000,1027.000,0,17873134509928887315
fb_200M_uint64,lower_bound,adversarial_gaps,0,200000000,200000,0,0,0,0,0,0,0.000,157.179,125.000,208.000,27.672,0.000,0.000,0.000,0.000,0.000,0,5689715685723496768
fb_200M_uint64,shadow_profile,adversarial_gaps,0,200000000,200000,256,0,16384,2048,0,256,86.839,208.241,125.000,209.000,15.394,8.000,5.274,0.344,111.206,58804.124,0,5689715685723496768
fb_200M_uint64,shadow_profile,adversarial_gaps,0,200000000,200000,1024,0,65536,8192,0,1024,120.031,289.965,125.000,209.000,14.515,10.000,3.828,0.265,92.388,44364.849,0,5689715685723496768
fb_200M_uint64,shadow_radix,adversarial_gaps,0,200000000,200000,256,18,2113536,2099200,0,256,81.229,242.249,208.000,375.000,15.394,8.964,5.269,0.344,111.197,58804.124,0,5689715685723496768
fb_200M_uint64,shadow_radix,adversarial_gaps,0,200000000,200000,1024,18,2162688,2105344,0,1024,116.041,223.295,167.000,250.000,14.515,10.954,3.827,0.265,92.386,44364.849,0,5689715685723496768
fb_200M_uint64,pgm,adversarial_gaps,0,200000000,200000,32,0,17309608,0,0,1055308,2459.315,77.689,42.000,84.000,6.068,4.000,5.533,0.912,54.908,66.951,0,5689715685723496768
fb_200M_uint64,pgm,adversarial_gaps,0,200000000,200000,128,0,4143880,0,0,256255,2087.979,73.954,42.000,84.000,8.016,4.000,7.425,0.926,228.515,258.793,0,5689715685723496768
fb_200M_uint64,pgm,adversarial_gaps,0,200000000,200000,512,0,810544,0,0,50445,1769.104,74.850,42.000,84.000,10.002,3.000,9.328,0.933,894.044,1026.155,0,5689715685723496768
fb_200M_uint64,radixspline,adversarial_gaps,0,200000000,200000,32,18,34267876,0,0,0,1160.896,170.564,84.000,167.000,6.148,1.000,5.125,0.845,44.927,66.967,0,5689715685723496768
fb_200M_uint64,radixspline,adversarial_gaps,0,200000000,200000,128,18,9114612,0,0,0,1128.906,141.112,83.000,166.000,8.018,1.000,7.278,0.908,189.084,258.422,0,5689715685723496768
fb_200M_uint64,radixspline,adversarial_gaps,0,200000000,200000,512,18,2859044,0,0,0,1141.221,123.130,83.000,125.000,9.999,1.000,9.303,0.930,793.956,1024.447,0,5689715685723496768
fb_200M_uint64,lower_bound,adversarial_gaps,1,200000000,200000,0,0,0,0,0,0,0.000,130.069,125.000,209.000,27.672,0.000,0.000,0.000,0.000,0.000,0,5689715685723496768
fb_200M_uint64,shadow_profile,adversarial_gaps,1,200000000,200000,256,0,16384,2048,0,256,70.310,191.081,125.000,209.000,15.394,8.000,5.274,0.344,111.206,58804.124,0,5689715685723496768
fb_200M_uint64,shadow_profile,adversarial_gaps,1,200000000,200000,1024,0,65536,8192,0,1024,115.182,240.172,167.000,375.000,14.515,10.000,3.828,0.265,92.388,44364.849,0,5689715685723496768
fb_200M_uint64,shadow_radix,adversarial_gaps,1,200000000,200000,256,18,2113536,2099200,0,256,78.928,229.542,167.000,209.000,15.394,8.964,5.269,0.344,111.197,58804.124,0,5689715685723496768
fb_200M_uint64,shadow_radix,adversarial_gaps,1,200000000,200000,1024,18,2162688,2105344,0,1024,119.309,261.816,167.000,250.000,14.515,10.954,3.827,0.265,92.386,44364.849,0,5689715685723496768
fb_200M_uint64,pgm,adversarial_gaps,1,200000000,200000,32,0,17309608,0,0,1055308,2422.763,74.403,42.000,84.000,6.068,4.000,5.533,0.912,54.908,66.951,0,5689715685723496768
fb_200M_uint64,pgm,adversarial_gaps,1,200000000,200000,128,0,4143880,0,0,256255,2102.567,73.771,42.000,84.000,8.016,4.000,7.425,0.926,228.515,258.793,0,5689715685723496768
fb_200M_uint64,pgm,adversarial_gaps,1,200000000,200000,512,0,810544,0,0,50445,1761.496,73.132,42.000,84.000,10.002,3.000,9.328,0.933,894.044,1026.155,0,5689715685723496768
fb_200M_uint64,radixspline,adversarial_gaps,1,200000000,200000,32,18,34267876,0,0,0,1157.026,182.895,84.000,166.000,6.148,1.000,5.125,0.845,44.927,66.967,0,5689715685723496768
fb_200M_uint64,radixspline,adversarial_gaps,1,200000000,200000,128,18,9114612,0,0,0,1106.289,141.923,84.000,166.000,8.018,1.000,7.278,0.908,189.084,258.422,0,5689715685723496768
fb_200M_uint64,radixspline,adversarial_gaps,1,200000000,200000,512,18,2859044,0,0,0,1115.538,121.981,83.000,125.000,9.999,1.000,9.303,0.930,793.956,1024.447,0,5689715685723496768
fb_200M_uint64,lower_bound,adversarial_gaps,2,200000000,200000,0,0,0,0,0,0,0.000,201.744,166.000,1292.000,27.672,0.000,0.000,0.000,0.000,0.000,0,5689715685723496768
fb_200M_uint64,shadow_profile,adversarial_gaps,2,200000000,200000,256,0,16384,2048,0,256,100.626,383.486,208.000,1000.000,15.394,8.000,5.274,0.344,111.206,58804.124,0,5689715685723496768
fb_200M_uint64,shadow_profile,adversarial_gaps,2,200000000,200000,1024,0,65536,8192,0,1024,137.865,201.943,125.000,208.000,14.515,10.000,3.828,0.265,92.388,44364.849,0,5689715685723496768
fb_200M_uint64,shadow_radix,adversarial_gaps,2,200000000,200000,256,18,2113536,2099200,0,256,74.216,216.716,167.000,291.000,15.394,8.964,5.269,0.344,111.197,58804.124,0,5689715685723496768
fb_200M_uint64,shadow_radix,adversarial_gaps,2,200000000,200000,1024,18,2162688,2105344,0,1024,116.946,229.303,167.000,375.000,14.515,10.954,3.827,0.265,92.386,44364.849,0,5689715685723496768
fb_200M_uint64,pgm,adversarial_gaps,2,200000000,200000,32,0,17309608,0,0,1055308,2439.171,74.409,42.000,84.000,6.068,4.000,5.533,0.912,54.908,66.951,0,5689715685723496768
fb_200M_uint64,pgm,adversarial_gaps,2,200000000,200000,128,0,4143880,0,0,256255,2134.058,74.958,42.000,84.000,8.016,4.000,7.425,0.926,228.515,258.793,0,5689715685723496768
fb_200M_uint64,pgm,adversarial_gaps,2,200000000,200000,512,0,810544,0,0,50445,1815.175,91.674,42.000,84.000,10.002,3.000,9.328,0.933,894.044,1026.155,0,5689715685723496768
fb_200M_uint64,radixspline,adversarial_gaps,2,200000000,200000,32,18,34267876,0,0,0,1131.399,148.436,84.000,167.000,6.148,1.000,5.125,0.845,44.927,66.967,0,5689715685723496768
fb_200M_uint64,radixspline,adversarial_gaps,2,200000000,200000,128,18,9114612,0,0,0,1089.204,133.102,83.000,125.000,8.018,1.000,7.278,0.908,189.084,258.422,0,5689715685723496768
fb_200M_uint64,radixspline,adversarial_gaps,2,200000000,200000,512,18,2859044,0,0,0,1082.230,115.275,83.000,125.000,9.999,1.000,9.303,0.930,793.956,1024.447,0,5689715685723496768
wiki_ts_200M_uint64,lower_bound,uniform_hits,0,200000000,200000,0,0,0,0,0,0,0.000,478.489,583.000,1250.000,27.656,0.000,0.000,0.000,0.000,0.000,0,8250332070135402485
wiki_ts_200M_uint64,shadow_profile,uniform_hits,0,200000000,200000,256,0,16384,2048,0,256,172.827,1379.460,708.000,1125.000,15.662,8.000,10.153,0.651,1812.889,65478.551,8,8250332070135402485
wiki_ts_200M_uint64,shadow_profile,uniform_hits,0,200000000,200000,1024,0,65536,8192,0,1024,210.999,1271.336,875.000,1292.000,14.728,10.000,8.903,0.607,1214.571,42790.747,2,8250332070135402485
wiki_ts_200M_uint64,shadow_radix,uniform_hits,0,200000000,200000,256,18,2113536,2099200,0,256,172.478,1480.910,667.000,1250.000,15.662,2.002,1.285,0.082,2.857,65478.551,8,8250332070135402485
wiki_ts_200M_uint64,shadow_radix,uniform_hits,0,200000000,200000,1024,18,2162688,2105344,0,1024,216.739,1345.663,625.000,1334.000,14.728,2.009,1.280,0.087,2.848,42790.747,2,8250332070135402485
wiki_ts_200M_uint64,pgm,uniform_hits,0,200000000,200000,32,0,1377560,0,0,85331,1430.841,174.618,166.000,417.000,6.081,4.000,5.909,0.974,62.000,67.000,0,8250332070135402485
wiki_ts_200M_uint64,pgm,uniform_hits,0,200000000,200000,128,0,308888,0,0,19214,1390.642,210.998,167.000,375.000,8.017,4.000,7.971,0.994,252.000,259.000,0,8250332070135402485
wiki_ts_200M_uint64,pgm,uniform_hits,0,200000000,200000,512,0,110920,0,0,6898,1474.320,316.101,292.000,625.000,10.004,4.000,9.984,0.998,1022.000,1027.000,0,8250332070135402485
wiki_ts_200M_uint64,radixspline,uniform_hits,0,200000000,200000,32,18,4162500,0,0,0,640.550,181.568,250.000,417.000,6.082,1.000,5.873,0.968,60.000,67.000,0,8250332070135402485
wiki_ts_200M_uint64,radixspline,uniform_hits,0,200000000,200000,128,18,1492580,0,0,0,628.817,216.482,333.000,625.000,8.019,1.000,7.950,0.992,250.000,259.000,0,8250332070135402485
wiki_ts_200M_uint64,radixspline,uniform_hits,0,200000000,200000,512,18,1097892,0,0,0,626.282,296.929,500.000,750.000,10.004,1.000,9.979,0.997,1020.000,1027.000,0,8250332070135402485
wiki_ts_200M_uint64,lower_bound,uniform_hits,1,200000000,200000,0,0,0,0,0,0,0.000,456.411,583.000,1291.000,27.659,0.000,0.000,0.000,0.000,0.000,0,11147689247463873782
wiki_ts_200M_uint64,shadow_profile,uniform_hits,1,200000000,200000,256,0,16384,2048,0,256,169.232,1368.606,708.000,1083.000,15.663,8.000,10.166,0.651,1822.228,64742.750,7,11147689247463873782
wiki_ts_200M_uint64,shadow_profile,uniform_hits,1,200000000,200000,1024,0,65536,8192,0,1024,213.194,1287.571,875.000,1292.000,14.730,10.000,8.910,0.607,1222.531,48902.145,8,11147689247463873782
wiki_ts_200M_uint64,shadow_radix,uniform_hits,1,200000000,200000,256,18,2113536,2099200,0,256,172.649,1472.770,667.000,1333.000,15.663,2.002,1.283,0.082,2.850,64742.750,7,11147689247463873782
wiki_ts_200M_uint64,shadow_radix,uniform_hits,1,200000000,200000,1024,18,2162688,2105344,0,1024,211.954,1353.410,625.000,1334.000,14.730,2.010,1.279,0.087,2.841,48902.145,8,11147689247463873782
wiki_ts_200M_uint64,pgm,uniform_hits,1,200000000,200000,32,0,1377560,0,0,85331,1428.545,164.952,125.000,292.000,6.079,4.000,5.909,0.974,62.000,67.000,0,11147689247463873782
wiki_ts_200M_uint64,pgm,uniform_hits,1,200000000,200000,128,0,308888,0,0,19214,1385.183,207.541,167.000,458.000,8.017,4.000,7.970,0.994,251.999,258.999,0,11147689247463873782
wiki_ts_200M_uint64,pgm,uniform_hits,1,200000000,200000,512,0,110920,0,0,6898,1468.206,330.078,292.000,667.000,10.004,4.000,9.983,0.998,1021.995,1026.997,0,11147689247463873782
wiki_ts_200M_uint64,radixspline,uniform_hits,1,200000000,200000,32,18,4162500,0,0,0,648.492,180.574,208.000,334.000,6.082,1.000,5.874,0.968,61.000,67.000,0,11147689247463873782
wiki_ts_200M_uint64,radixspline,uniform_hits,1,200000000,200000,128,18,1492580,0,0,0,620.185,195.966,292.000,459.000,8.019,1.000,7.950,0.992,249.999,259.000,0,11147689247463873782
wiki_ts_200M_uint64,radixspline,uniform_hits,1,200000000,200000,512,18,1097892,0,0,0,626.161,298.544,500.000,709.000,10.004,1.000,9.978,0.997,1018.995,1026.998,0,11147689247463873782
wiki_ts_200M_uint64,lower_bound,uniform_hits,2,200000000,200000,0,0,0,0,0,0,0.000,455.413,542.000,1209.000,27.657,0.000,0.000,0.000,0.000,0.000,0,17954050248815730329
wiki_ts_200M_uint64,shadow_profile,uniform_hits,2,200000000,200000,256,0,16384,2048,0,256,170.199,1380.430,708.000,1084.000,15.667,8.000,10.164,0.651,1820.548,66785.234,9,17954050248815730329
wiki_ts_200M_uint64,shadow_profile,uniform_hits,2,200000000,200000,1024,0,65536,8192,0,1024,211.311,1284.681,875.000,1292.000,14.737,10.000,8.919,0.608,1222.791,48968.608,8,17954050248815730329
wiki_ts_200M_uint64,shadow_radix,uniform_hits,2,200000000,200000,256,18,2113536,2099200,0,256,171.853,1468.459,667.000,1333.000,15.667,2.002,1.282,0.082,2.852,66785.234,9,17954050248815730329
wiki_ts_200M_uint64,shadow_radix,uniform_hits,2,200000000,200000,1024,18,2162688,2105344,0,1024,212.334,1416.095,667.000,1459.000,14.737,2.009,1.277,0.087,2.843,48968.608,8,17954050248815730329
wiki_ts_200M_uint64,pgm,uniform_hits,2,200000000,200000,32,0,1377560,0,0,85331,1428.781,161.569,125.000,333.000,6.079,4.000,5.910,0.974,62.000,67.000,0,17954050248815730329
wiki_ts_200M_uint64,pgm,uniform_hits,2,200000000,200000,128,0,308888,0,0,19214,1404.461,216.600,167.000,416.000,8.018,4.000,7.972,0.994,252.000,259.000,0,17954050248815730329
wiki_ts_200M_uint64,pgm,uniform_hits,2,200000000,200000,512,0,110920,0,0,6898,1497.959,346.144,292.000,708.000,10.004,4.000,9.984,0.998,1021.995,1027.000,0,17954050248815730329
wiki_ts_200M_uint64,radixspline,uniform_hits,2,200000000,200000,32,18,4162500,0,0,0,644.539,160.765,209.000,375.000,6.082,1.000,5.875,0.969,61.000,67.000,0,17954050248815730329
wiki_ts_200M_uint64,radixspline,uniform_hits,2,200000000,200000,128,18,1492580,0,0,0,633.036,196.050,292.000,459.000,8.019,1.000,7.950,0.992,250.000,259.000,0,17954050248815730329
wiki_ts_200M_uint64,radixspline,uniform_hits,2,200000000,200000,512,18,1097892,0,0,0,623.049,299.874,500.000,750.000,10.005,1.000,9.978,0.997,1020.000,1027.000,0,17954050248815730329
wiki_ts_200M_uint64,lower_bound,uniform_misses,0,200000000,200000,0,0,0,0,0,0,0.000,449.204,583.000,1292.000,27.656,0.000,0.000,0.000,0.000,0.000,0,10758272036224151458
wiki_ts_200M_uint64,shadow_profile,uniform_misses,0,200000000,200000,256,0,16384,2048,0,256,173.038,1389.312,709.000,1125.000,15.661,8.000,10.153,0.651,1812.496,65478.551,8,10758272036224151458
wiki_ts_200M_uint64,shadow_profile,uniform_misses,0,200000000,200000,1024,0,65536,8192,0,1024,226.103,1376.570,917.000,1500.000,14.727,10.000,8.903,0.607,1214.123,42790.706,2,10758272036224151458
wiki_ts_200M_uint64,shadow_radix,uniform_misses,0,200000000,200000,256,18,2113536,2099200,0,256,201.222,1550.466,708.000,1375.000,15.661,2.002,1.285,0.082,2.857,65478.551,8,10758272036224151458
wiki_ts_200M_uint64,shadow_radix,uniform_misses,0,200000000,200000,1024,18,2162688,2105344,0,1024,212.016,1356.784,625.000,1334.000,14.727,2.009,1.280,0.087,2.848,42790.706,2,10758272036224151458
wiki_ts_200M_uint64,pgm,uniform_misses,0,200000000,200000,32,0,1377560,0,0,85331,1413.212,157.160,125.000,375.000,6.081,4.000,5.910,0.974,61.000,67.000,0,10758272036224151458
wiki_ts_200M_uint64,pgm,uniform_misses,0,200000000,200000,128,0,308888,0,0,19214,1395.668,228.646,167.000,458.000,8.017,4.000,7.971,0.994,252.000,259.000,0,10758272036224151458
wiki_ts_200M_uint64,pgm,uniform_misses,0,200000000,200000,512,0,110920,0,0,6898,1478.921,307.717,291.000,625.000,10.004,4.000,9.984,0.998,1023.000,1027.000,0,10758272036224151458
wiki_ts_200M_uint64,radixspline,uniform_misses,0,200000000,200000,32,18,4162500,0,0,0,635.806,154.318,208.000,375.000,6.081,1.000,5.875,0.968,60.000,67.000,0,10758272036224151458
wiki_ts_200M_uint64,radixspline,uniform_misses,0,200000000,200000,128,18,1492580,0,0,0,619.449,197.330,292.000,500.000,8.019,1.000,7.950,0.992,250.000,259.000,0,10758272036224151458
wiki_ts_200M_uint64,radixspline,uniform_misses,0,200000000,200000,512,18,1097892,0,0,0,619.627,311.505,541.000,917.000,10.004,1.000,9.979,0.997,1020.000,1027.000,0,10758272036224151458
wiki_ts_200M_uint64,lower_bound,uniform_misses,1,200000000,200000,0,0,0,0,0,0,0.000,494.061,583.000,1375.000,27.659,0.000,0.000,0.000,0.000,0.000,0,3863018766849058349
wiki_ts_200M_uint64,shadow_profile,uniform_misses,1,200000000,200000,256,0,16384,2048,0,256,187.058,1471.968,750.000,1292.000,15.663,8.000,10.166,0.651,1822.249,64742.750,7,3863018766849058349
wiki_ts_200M_uint64,shadow_profile,uniform_misses,1,200000000,200000,1024,0,65536,8192,0,1024,229.629,1295.822,875.000,1292.000,14.730,10.000,8.910,0.607,1222.373,48902.145,8,3863018766849058349
wiki_ts_200M_uint64,shadow_radix,uniform_misses,1,200000000,200000,256,18,2113536,2099200,0,256,172.497,1480.860,708.000,1334.000,15.663,2.002,1.283,0.082,2.851,64742.750,7,3863018766849058349
wiki_ts_200M_uint64,shadow_radix,uniform_misses,1,200000000,200000,1024,18,2162688,2105344,0,1024,210.878,1337.252,625.000,1334.000,14.730,2.010,1.279,0.087,2.842,48902.145,8,3863018766849058349
wiki_ts_200M_uint64,pgm,uniform_misses,1,200000000,200000,32,0,1377560,0,0,85331,1413.631,155.050,125.000,292.000,6.079,4.000,5.910,0.974,61.000,67.000,0,3863018766849058349
wiki_ts_200M_uint64,pgm,uniform_misses,1,200000000,200000,128,0,308888,0,0,19214,1398.167,207.183,167.000,417.000,8.017,4.000,7.971,0.994,251.999,258.999,0,3863018766849058349
wiki_ts_200M_uint64,pgm,uniform_misses,1,200000000,200000,512,0,110920,0,0,6898,1472.488,324.952,291.000,583.000,10.004,4.000,9.983,0.998,1021.995,1026.997,0,3863018766849058349
wiki_ts_200M_uint64,radixspline,uniform_misses,1,200000000,200000,32,18,4162500,0,0,0,637.746,157.050,208.000,333.000,6.082,1.000,5.875,0.969,60.000,67.000,0,3863018766849058349
wiki_ts_200M_uint64,radixspline,uniform_misses,1,200000000,200000,128,18,1492580,0,0,0,616.609,196.627,292.000,500.000,8.019,1.000,7.950,0.992,249.999,259.000,0,3863018766849058349
wiki_ts_200M_uint64,radixspline,uniform_misses,1,200000000,200000,512,18,1097892,0,0,0,628.451,325.723,500.000,834.000,10.004,1.000,9.978,0.997,1017.995,1026.998,0,3863018766849058349
wiki_ts_200M_uint64,lower_bound,uniform_misses,2,200000000,200000,0,0,0,0,0,0,0.000,511.120,625.000,1417.000,27.658,0.000,0.000,0.000,0.000,0.000,0,1014352925538093473
wiki_ts_200M_uint64,shadow_profile,uniform_misses,2,200000000,200000,256,0,16384,2048,0,256,177.963,1377.992,708.000,1084.000,15.668,8.000,10.165,0.651,1821.618,65785.438,8,1014352925538093473
wiki_ts_200M_uint64,shadow_profile,uniform_misses,2,200000000,200000,1024,0,65536,8192,0,1024,209.050,1285.951,875.000,1292.000,14.737,10.000,8.920,0.608,1223.220,48968.608,8,1014352925538093473
wiki_ts_200M_uint64,shadow_radix,uniform_misses,2,200000000,200000,256,18,2113536,2099200,0,256,171.716,1467.826,667.000,1333.000,15.668,2.002,1.282,0.082,2.852,65785.438,8,1014352925538093473
wiki_ts_200M_uint64,shadow_radix,uniform_misses,2,200000000,200000,1024,18,2162688,2105344,0,1024,211.213,1351.964,625.000,1333.000,14.737,2.009,1.277,0.087,2.843,48968.608,8,1014352925538093473
wiki_ts_200M_uint64,pgm,uniform_misses,2,200000000,200000,32,0,1377560,0,0,85331,1416.362,174.917,125.000,292.000,6.078,4.000,5.911,0.974,62.000,67.000,0,1014352925538093473
wiki_ts_200M_uint64,pgm,uniform_misses,2,200000000,200000,128,0,308888,0,0,19214,1420.759,221.303,167.000,458.000,8.018,4.000,7.972,0.994,253.000,259.000,0,1014352925538093473
wiki_ts_200M_uint64,pgm,uniform_misses,2,200000000,200000,512,0,110920,0,0,6898,1493.986,340.820,292.000,708.000,10.004,4.000,9.984,0.998,1021.995,1027.000,0,1014352925538093473
wiki_ts_200M_uint64,radixspline,uniform_misses,2,200000000,200000,32,18,4162500,0,0,0,655.870,186.897,250.000,375.000,6.082,1.000,5.876,0.969,60.000,67.000,0,1014352925538093473
wiki_ts_200M_uint64,radixspline,uniform_misses,2,200000000,200000,128,18,1492580,0,0,0,644.662,227.403,333.000,584.000,8.019,1.000,7.950,0.992,250.000,259.000,0,1014352925538093473
wiki_ts_200M_uint64,radixspline,uniform_misses,2,200000000,200000,512,18,1097892,0,0,0,644.867,301.380,500.000,709.000,10.005,1.000,9.978,0.997,1020.000,1027.000,0,1014352925538093473
wiki_ts_200M_uint64,lower_bound,mixed_hits_misses,0,200000000,200000,0,0,0,0,0,0,0.000,477.842,625.000,1333.000,27.656,0.000,0.000,0.000,0.000,0.000,0,17547274142778895079
wiki_ts_200M_uint64,shadow_profile,mixed_hits_misses,0,200000000,200000,256,0,16384,2048,0,256,191.742,1466.654,750.000,1208.000,15.662,8.000,10.155,0.651,1815.599,65501.825,8,17547274142778895079
wiki_ts_200M_uint64,shadow_profile,mixed_hits_misses,0,200000000,200000,1024,0,65536,8192,0,1024,225.384,1307.930,875.000,1333.000,14.723,10.000,8.890,0.606,1206.988,43634.386,3,17547274142778895079
wiki_ts_200M_uint64,shadow_radix,mixed_hits_misses,0,200000000,200000,256,18,2113536,2099200,0,256,180.817,1565.809,709.000,1458.000,15.662,2.002,1.286,0.082,2.856,65501.825,8,17547274142778895079
wiki_ts_200M_uint64,shadow_radix,mixed_hits_misses,0,200000000,200000,1024,18,2162688,2105344,0,1024,235.525,1428.913,667.000,1459.000,14.723,2.009,1.281,0.087,2.847,43634.386,3,17547274142778895079
wiki_ts_200M_uint64,pgm,mixed_hits_misses,0,200000000,200000,32,0,1377560,0,0,85331,1456.827,163.049,125.000,333.000,6.081,4.000,5.910,0.974,62.000,67.000,0,17547274142778895079
wiki_ts_200M_uint64,pgm,mixed_hits_misses,0,200000000,200000,128,0,308888,0,0,19214,1417.664,238.716,167.000,541.000,8.017,4.000,7.971,0.994,252.000,259.000,0,17547274142778895079
wiki_ts_200M_uint64,pgm,mixed_hits_misses,0,200000000,200000,512,0,110920,0,0,6898,1493.019,316.522,292.000,625.000,10.004,4.000,9.984,0.998,1023.000,1027.000,0,17547274142778895079
wiki_ts_200M_uint64,radixspline,mixed_hits_misses,0,200000000,200000,32,18,4162500,0,0,0,655.221,159.374,209.000,375.000,6.082,1.000,5.874,0.968,60.000,67.000,0,17547274142778895079
wiki_ts_200M_uint64,radixspline,mixed_hits_misses,0,200000000,200000,128,18,1492580,0,0,0,638.500,222.646,292.000,542.000,8.019,1.000,7.950,0.992,250.000,259.000,0,17547274142778895079
wiki_ts_200M_uint64,radixspline,mixed_hits_misses,0,200000000,200000,512,18,1097892,0,0,0,644.488,329.936,541.000,833.000,10.004,1.000,9.978,0.997,1019.000,1027.000,0,17547274142778895079
wiki_ts_200M_uint64,lower_bound,mixed_hits_misses,1,200000000,200000,0,0,0,0,0,0,0.000,518.616,666.000,1500.000,27.659,0.000,0.000,0.000,0.000,0.000,0,6216329302159131769
wiki_ts_200M_uint64,shadow_profile,mixed_hits_misses,1,200000000,200000,256,0,16384,2048,0,256,191.389,1466.237,750.000,1167.000,15.665,8.000,10.167,0.651,1828.053,62772.281,5,6216329302159131769
wiki_ts_200M_uint64,shadow_profile,mixed_hits_misses,1,200000000,200000,1024,0,65536,8192,0,1024,214.404,1284.276,875.000,1292.000,14.734,10.000,8.921,0.608,1231.612,48998.517,8,6216329302159131769
wiki_ts_200M_uint64,shadow_radix,mixed_hits_misses,1,200000000,200000,256,18,2113536,2099200,0,256,179.655,1488.419,709.000,1458.000,15.665,2.002,1.288,0.082,2.861,62772.281,5,6216329302159131769
wiki_ts_200M_uint64,shadow_radix,mixed_hits_misses,1,200000000,200000,1024,18,2162688,2105344,0,1024,234.451,1410.746,666.000,1375.000,14.734,2.009,1.283,0.087,2.853,48998.517,8,6216329302159131769
wiki_ts_200M_uint64,pgm,mixed_hits_misses,1,200000000,200000,32,0,1377560,0,0,85331,1444.105,165.829,125.000,333.000,6.080,4.000,5.911,0.974,62.000,67.000,0,6216329302159131769
wiki_ts_200M_uint64,pgm,mixed_hits_misses,1,200000000,200000,128,0,308888,0,0,19214,1416.385,238.241,208.000,541.000,8.018,4.000,7.971,0.994,251.999,258.999,0,6216329302159131769
wiki_ts_200M_uint64,pgm,mixed_hits_misses,1,200000000,200000,512,0,110920,0,0,6898,1525.291,284.950,250.000,542.000,10.004,4.000,9.984,0.998,1020.995,1026.997,0,6216329302159131769
wiki_ts_200M_uint64,radixspline,mixed_hits_misses,1,200000000,200000,32,18,4162500,0,0,0,639.158,137.069,208.000,292.000,6.081,1.000,5.875,0.968,60.000,67.000,0,6216329302159131769
wiki_ts_200M_uint64,radixspline,mixed_hits_misses,1,200000000,200000,128,18,1492580,0,0,0,617.536,180.772,291.000,417.000,8.018,1.000,7.951,0.992,249.999,259.000,0,6216329302159131769
wiki_ts_200M_uint64,radixspline,mixed_hits_misses,1,200000000,200000,512,18,1097892,0,0,0,624.431,270.896,459.000,625.000,10.004,1.000,9.978,0.997,1018.995,1026.998,0,6216329302159131769
wiki_ts_200M_uint64,lower_bound,mixed_hits_misses,2,200000000,200000,0,0,0,0,0,0,0.000,420.870,541.000,1125.000,27.658,0.000,0.000,0.000,0.000,0.000,0,15646596426889305607
wiki_ts_200M_uint64,shadow_profile,mixed_hits_misses,2,200000000,200000,256,0,16384,2048,0,256,151.315,1328.030,667.000,1042.000,15.666,8.000,10.165,0.651,1821.107,68723.035,11,15646596426889305607
wiki_ts_200M_uint64,shadow_profile,mixed_hits_misses,2,200000000,200000,1024,0,65536,8192,0,1024,206.038,1282.319,875.000,1291.000,14.739,10.000,8.943,0.609,1248.154,50170.749,9,15646596426889305607
wiki_ts_200M_uint64,shadow_radix,mixed_hits_misses,2,200000000,200000,256,18,2113536,2099200,0,256,168.167,1424.139,666.000,1209.000,15.666,2.002,1.280,0.082,2.845,68723.035,11,15646596426889305607
wiki_ts_200M_uint64,shadow_radix,mixed_hits_misses,2,200000000,200000,1024,18,2162688,2105344,0,1024,197.460,1292.899,625.000,1250.000,14.739,2.009,1.275,0.087,2.835,50170.749,9,15646596426889305607
wiki_ts_200M_uint64,pgm,mixed_hits_misses,2,200000000,200000,32,0,1377560,0,0,85331,1392.258,155.980,125.000,292.000,6.080,4.000,5.910,0.974,62.000,67.000,0,15646596426889305607
wiki_ts_200M_uint64,pgm,mixed_hits_misses,2,200000000,200000,128,0,308888,0,0,19214,1363.924,193.241,167.000,375.000,8.018,4.000,7.972,0.994,253.000,259.000,0,15646596426889305607
wiki_ts_200M_uint64,pgm,mixed_hits_misses,2,200000000,200000,512,0,110920,0,0,6898,1454.014,295.742,250.000,542.000,10.004,4.000,9.984,0.998,1022.000,1027.000,0,15646596426889305607
wiki_ts_200M_uint64,radixspline,mixed_hits_misses,2,200000000,200000,32,18,4162500,0,0,0,629.645,141.910,208.000,292.000,6.082,1.000,5.875,0.969,60.000,67.000,0,15646596426889305607
wiki_ts_200M_uint64,radixspline,mixed_hits_misses,2,200000000,200000,128,18,1492580,0,0,0,613.719,184.864,291.000,417.000,8.019,1.000,7.951,0.992,250.000,259.000,0,15646596426889305607
wiki_ts_200M_uint64,radixspline,mixed_hits_misses,2,200000000,200000,512,18,1097892,0,0,0,622.878,355.021,542.000,1083.000,10.005,1.000,9.979,0.998,1019.000,1027.000,0,15646596426889305607
wiki_ts_200M_uint64,lower_bound,zipf_hits,0,200000000,200000,0,0,0,0,0,0,0.000,531.785,625.000,1583.000,27.658,0.000,0.000,0.000,0.000,0.000,0,6006167239397573062
wiki_ts_200M_uint64,shadow_profile,zipf_hits,0,200000000,200000,256,0,16384,2048,0,256,173.615,1418.409,708.000,1291.000,15.101,8.000,9.957,0.662,1570.129,60005.770,8,6006167239397573062
wiki_ts_200M_uint64,shadow_profile,zipf_hits,0,200000000,200000,1024,0,65536,8192,0,1024,211.777,1312.679,916.000,1458.000,14.066,10.000,8.488,0.606,916.981,40481.421,6,6006167239397573062
wiki_ts_200M_uint64,shadow_radix,zipf_hits,0,200000000,200000,256,18,2113536,2099200,0,256,173.044,1487.426,708.000,1542.000,15.101,2.001,0.937,0.062,2.218,60005.770,8,6006167239397573062
wiki_ts_200M_uint64,shadow_radix,zipf_hits,0,200000000,200000,1024,18,2162688,2105344,0,1024,227.445,1403.352,625.000,1375.000,14.066,2.017,0.932,0.067,2.212,40481.421,6,6006167239397573062
wiki_ts_200M_uint64,pgm,zipf_hits,0,200000000,200000,32,0,1377560,0,0,85331,1461.485,186.214,166.000,458.000,6.082,4.000,5.937,0.979,62.984,66.991,0,6006167239397573062
wiki_ts_200M_uint64,pgm,zipf_hits,0,200000000,200000,128,0,308888,0,0,19214,1394.295,209.539,167.000,458.000,8.019,4.000,7.978,0.995,253.876,258.949,0,6006167239397573062
wiki_ts_200M_uint64,pgm,zipf_hits,0,200000000,200000,512,0,110920,0,0,6898,1482.922,309.865,291.000,625.000,10.005,4.000,9.981,0.998,1022.855,1026.627,0,6006167239397573062
wiki_ts_200M_uint64,radixspline,zipf_hits,0,200000000,200000,32,18,4162500,0,0,0,644.376,184.100,208.000,375.000,6.081,1.000,5.888,0.971,60.984,66.991,0,6006167239397573062
wiki_ts_200M_uint64,radixspline,zipf_hits,0,200000000,200000,128,18,1492580,0,0,0,625.679,221.223,292.000,625.000,8.019,1.000,7.952,0.992,250.877,258.949,0,6006167239397573062
wiki_ts_200M_uint64,radixspline,zipf_hits,0,200000000,200000,512,18,1097892,0,0,0,626.336,299.892,500.000,750.000,10.005,1.000,9.970,0.997,1018.863,1026.627,0,6006167239397573062
wiki_ts_200M_uint64,lower_bound,zipf_hits,1,200000000,200000,0,0,0,0,0,0,0.000,440.420,541.000,1250.000,27.659,0.000,0.000,0.000,0.000,0.000,0,4815005672846010358
wiki_ts_200M_uint64,shadow_profile,zipf_hits,1,200000000,200000,256,0,16384,2048,0,256,157.092,1325.722,708.000,1250.000,15.105,8.000,9.958,0.662,1572.602,61476.596,9,4815005672846010358
wiki_ts_200M_uint64,shadow_profile,zipf_hits,1,200000000,200000,1024,0,65536,8192,0,1024,202.010,1235.342,875.000,1333.000,14.073,10.000,8.493,0.606,924.659,37679.907,3,4815005672846010358
wiki_ts_200M_uint64,shadow_radix,zipf_hits,1,200000000,200000,256,18,2113536,2099200,0,256,159.025,1465.994,667.000,1417.000,15.105,2.001,0.941,0.063,2.226,61476.596,9,4815005672846010358
wiki_ts_200M_uint64,shadow_radix,zipf_hits,1,200000000,200000,1024,18,2162688,2105344,0,1024,205.627,1362.619,625.000,1375.000,14.073,2.017,0.935,0.067,2.219,37679.907,3,4815005672846010358
wiki_ts_200M_uint64,pgm,zipf_hits,1,200000000,200000,32,0,1377560,0,0,85331,1454.336,160.019,125.000,292.000,6.083,4.000,5.934,0.978,62.986,66.992,0,4815005672846010358
wiki_ts_200M_uint64,pgm,zipf_hits,1,200000000,200000,128,0,308888,0,0,19214,1407.923,212.827,167.000,417.000,8.019,4.000,7.978,0.995,253.877,258.952,0,4815005672846010358
wiki_ts_200M_uint64,pgm,zipf_hits,1,200000000,200000,512,0,110920,0,0,6898,1498.031,341.806,292.000,708.000,10.006,4.000,9.981,0.998,1021.855,1026.632,0,4815005672846010358
wiki_ts_200M_uint64,radixspline,zipf_hits,1,200000000,200000,32,18,4162500,0,0,0,662.065,184.296,208.000,334.000,6.081,1.000,5.886,0.970,60.987,66.992,0,4815005672846010358
wiki_ts_200M_uint64,radixspline,zipf_hits,1,200000000,200000,128,18,1492580,0,0,0,640.378,204.398,292.000,500.000,8.018,1.000,7.953,0.992,250.879,258.952,0,4815005672846010358
wiki_ts_200M_uint64,radixspline,zipf_hits,1,200000000,200000,512,18,1097892,0,0,0,642.493,308.780,500.000,750.000,10.004,1.000,9.971,0.997,1018.859,1026.632,0,4815005672846010358
wiki_ts_200M_uint64,lower_bound,zipf_hits,2,200000000,200000,0,0,0,0,0,0,0.000,455.035,583.000,1333.000,27.660,0.000,0.000,0.000,0.000,0.000,0,16205562478430208766
wiki_ts_200M_uint64,shadow_profile,zipf_hits,2,200000000,200000,256,0,16384,2048,0,256,159.746,1358.187,709.000,1333.000,15.161,8.000,10.019,0.663,1748.498,66084.839,6,16205562478430208766
wiki_ts_200M_uint64,shadow_profile,zipf_hits,2,200000000,200000,1024,0,65536,8192,0,1024,205.751,1248.610,833.000,1333.000,14.076,10.000,8.502,0.606,924.052,40507.803,6,16205562478430208766
wiki_ts_200M_uint64,shadow_radix,zipf_hits,2,200000000,200000,256,18,2113536,2099200,0,256,159.040,1485.490,667.000,1459.000,15.161,2.002,0.943,0.062,2.229,66084.839,6,16205562478430208766
wiki_ts_200M_uint64,shadow_radix,zipf_hits,2,200000000,200000,1024,18,2162688,2105344,0,1024,211.154,1449.959,625.000,1458.000,14.076,2.018,0.937,0.067,2.221,40507.803,6,16205562478430208766
wiki_ts_200M_uint64,pgm,zipf_hits,2,200000000,200000,32,0,1377560,0,0,85331,1426.782,155.704,125.000,292.000,6.082,4.000,5.934,0.978,62.984,66.991,0,16205562478430208766
wiki_ts_200M_uint64,pgm,zipf_hits,2,200000000,200000,128,0,308888,0,0,19214,1401.852,213.903,167.000,417.000,8.019,4.000,7.979,0.995,254.875,258.949,0,16205562478430208766
wiki_ts_200M_uint64,pgm,zipf_hits,2,200000000,200000,512,0,110920,0,0,6898,1487.876,331.246,292.000,667.000,10.005,4.000,9.981,0.998,1021.842,1026.603,0,16205562478430208766
wiki_ts_200M_uint64,radixspline,zipf_hits,2,200000000,200000,32,18,4162500,0,0,0,639.146,161.630,208.000,375.000,6.081,1.000,5.887,0.971,60.985,66.991,0,16205562478430208766
wiki_ts_200M_uint64,radixspline,zipf_hits,2,200000000,200000,128,18,1492580,0,0,0,622.212,196.031,292.000,500.000,8.019,1.000,7.952,0.992,250.877,258.949,0,16205562478430208766
wiki_ts_200M_uint64,radixspline,zipf_hits,2,200000000,200000,512,18,1097892,0,0,0,626.200,301.824,500.000,750.000,10.004,1.000,9.970,0.997,1018.846,1026.603,0,16205562478430208766
wiki_ts_200M_uint64,lower_bound,hotspot_hits,0,200000000,200000,0,0,0,0,0,0,0.000,144.007,42.000,1209.000,27.672,0.000,0.000,0.000,0.000,0.000,0,7048745908486696978
wiki_ts_200M_uint64,shadow_profile,hotspot_hits,0,200000000,200000,256,0,16384,2048,0,256,83.511,202.836,42.000,1250.000,15.972,8.000,6.149,0.387,248.922,64578.961,0,7048745908486696978
wiki_ts_200M_uint64,shadow_profile,hotspot_hits,0,200000000,200000,1024,0,65536,8192,0,1024,123.000,208.700,42.000,1250.000,15.875,10.000,6.020,0.381,242.134,62833.071,0,7048745908486696978
wiki_ts_200M_uint64,shadow_radix,hotspot_hits,0,200000000,200000,256,18,2113536,2099200,0,256,100.229,250.814,42.000,1417.000,15.972,2.603,5.067,0.319,55.025,64578.961,0,7048745908486696978
wiki_ts_200M_uint64,shadow_radix,hotspot_hits,0,200000000,200000,1024,18,2162688,2105344,0,1024,145.526,221.887,42.000,1333.000,15.875,2.604,5.067,0.321,55.025,62833.071,0,7048745908486696978
wiki_ts_200M_uint64,pgm,hotspot_hits,0,200000000,200000,32,0,1377560,0,0,85331,1468.203,66.779,41.000,250.000,6.039,4.000,5.179,0.854,38.000,67.000,0,7048745908486696978
wiki_ts_200M_uint64,pgm,hotspot_hits,0,200000000,200000,128,0,308888,0,0,19214,1416.003,80.522,41.000,334.000,8.002,4.000,5.181,0.646,26.000,259.000,0,7048745908486696978
wiki_ts_200M_uint64,pgm,hotspot_hits,0,200000000,200000,512,0,110920,0,0,6898,1490.047,105.822,41.000,583.000,10.000,4.000,5.952,0.595,46.000,1027.000,0,7048745908486696978
wiki_ts_200M_uint64,radixspline,hotspot_hits,0,200000000,200000,32,18,4162500,0,0,0,652.306,60.599,0.000,375.000,6.052,1.000,5.361,0.884,41.000,67.000,0,7048745908486696978
wiki_ts_200M_uint64,radixspline,hotspot_hits,0,200000000,200000,128,18,1492580,0,0,0,635.964,68.389,0.000,416.000,8.002,1.000,5.911,0.737,51.000,259.000,0,7048745908486696978
wiki_ts_200M_uint64,radixspline,hotspot_hits,0,200000000,200000,512,18,1097892,0,0,0,642.332,88.142,0.000,584.000,10.001,1.000,6.436,0.643,62.000,1027.000,0,7048745908486696978
wiki_ts_200M_uint64,lower_bound,hotspot_hits,1,200000000,200000,0,0,0,0,0,0,0.000,156.372,42.000,1291.000,27.672,0.000,0.000,0.000,0.000,0.000,0,4070221119949570319
wiki_ts_200M_uint64,shadow_profile,hotspot_hits,1,200000000,200000,256,0,16384,2048,0,256,88.169,220.936,42.000,1333.000,15.971,8.000,6.150,0.387,260.417,65453.574,1,4070221119949570319
wiki_ts_200M_uint64,shadow_profile,hotspot_hits,1,200000000,200000,1024,0,65536,8192,0,1024,137.862,213.261,42.000,1208.000,15.875,10.000,6.027,0.381,254.405,63794.060,1,4070221119949570319
wiki_ts_200M_uint64,shadow_radix,hotspot_hits,1,200000000,200000,256,18,2113536,2099200,0,256,90.860,226.188,42.000,1458.000,15.971,2.601,5.062,0.318,55.048,65453.574,1,4070221119949570319
wiki_ts_200M_uint64,shadow_radix,hotspot_hits,1,200000000,200000,1024,18,2162688,2105344,0,1024,135.776,225.118,42.000,1209.000,15.875,2.602,5.062,0.320,55.048,63794.060,1,4070221119949570319
wiki_ts_200M_uint64,pgm,hotspot_hits,1,200000000,200000,32,0,1377560,0,0,85331,1436.543,78.656,41.000,375.000,6.039,4.000,5.180,0.854,38.000,67.000,0,4070221119949570319
wiki_ts_200M_uint64,pgm,hotspot_hits,1,200000000,200000,128,0,308888,0,0,19214,1429.333,78.083,41.000,375.000,8.002,4.000,5.188,0.647,26.000,259.000,0,4070221119949570319
wiki_ts_200M_uint64,pgm,hotspot_hits,1,200000000,200000,512,0,110920,0,0,6898,1494.707,97.007,41.000,541.000,10.000,4.000,5.953,0.595,46.000,1027.000,0,4070221119949570319
wiki_ts_200M_uint64,radixspline,hotspot_hits,1,200000000,200000,32,18,4162500,0,0,0,648.059,61.691,0.000,375.000,6.052,1.000,5.362,0.884,42.000,67.000,0,4070221119949570319
wiki_ts_200M_uint64,radixspline,hotspot_hits,1,200000000,200000,128,18,1492580,0,0,0,630.570,60.126,0.000,292.000,8.002,1.000,5.917,0.738,51.000,259.000,0,4070221119949570319
wiki_ts_200M_uint64,radixspline,hotspot_hits,1,200000000,200000,512,18,1097892,0,0,0,629.827,79.422,0.000,500.000,10.000,1.000,6.441,0.644,62.000,1027.000,0,4070221119949570319
wiki_ts_200M_uint64,lower_bound,hotspot_hits,2,200000000,200000,0,0,0,0,0,0,0.000,144.688,42.000,1084.000,27.674,0.000,0.000,0.000,0.000,0.000,0,15435071372899564018
wiki_ts_200M_uint64,shadow_profile,hotspot_hits,2,200000000,200000,256,0,16384,2048,0,256,80.805,208.070,42.000,1292.000,15.973,8.000,6.146,0.387,248.362,65489.679,1,15435071372899564018
wiki_ts_200M_uint64,shadow_profile,hotspot_hits,2,200000000,200000,1024,0,65536,8192,0,1024,123.993,204.701,42.000,1208.000,15.878,10.000,6.024,0.381,243.320,64831.770,2,15435071372899564018
wiki_ts_200M_uint64,shadow_radix,hotspot_hits,2,200000000,200000,256,18,2113536,2099200,0,256,85.841,217.052,42.000,1333.000,15.973,2.603,5.065,0.319,54.687,65489.679,1,15435071372899564018
wiki_ts_200M_uint64,shadow_radix,hotspot_hits,2,200000000,200000,1024,18,2162688,2105344,0,1024,125.079,206.963,42.000,1250.000,15.878,2.604,5.065,0.320,54.687,64831.770,2,15435071372899564018
wiki_ts_200M_uint64,pgm,hotspot_hits,2,200000000,200000,32,0,1377560,0,0,85331,1422.362,68.334,41.000,292.000,6.038,4.000,5.179,0.854,38.000,67.000,0,15435071372899564018
wiki_ts_200M_uint64,pgm,hotspot_hits,2,200000000,200000,128,0,308888,0,0,19214,1414.020,78.386,41.000,333.000,8.002,4.000,5.188,0.647,26.000,259.000,0,15435071372899564018
wiki_ts_200M_uint64,pgm,hotspot_hits,2,200000000,200000,512,0,110920,0,0,6898,1493.840,103.085,41.000,542.000,10.000,4.000,5.953,0.595,46.000,1027.000,0,15435071372899564018
wiki_ts_200M_uint64,radixspline,hotspot_hits,2,200000000,200000,32,18,4162500,0,0,0,664.766,59.946,0.000,250.000,6.053,1.000,5.362,0.884,42.000,67.000,0,15435071372899564018
wiki_ts_200M_uint64,radixspline,hotspot_hits,2,200000000,200000,128,18,1492580,0,0,0,645.830,54.820,0.000,125.000,8.002,1.000,5.918,0.738,51.000,259.000,0,15435071372899564018
wiki_ts_200M_uint64,radixspline,hotspot_hits,2,200000000,200000,512,18,1097892,0,0,0,640.206,79.745,0.000,459.000,10.000,1.000,6.441,0.644,62.000,1027.000,0,15435071372899564018
wiki_ts_200M_uint64,lower_bound,adversarial_gaps,0,200000000,200000,0,0,0,0,0,0,0.000,52.373,42.000,84.000,27.654,0.000,0.000,0.000,0.000,0.000,0,11437258023282777634
wiki_ts_200M_uint64,shadow_profile,adversarial_gaps,0,200000000,200000,256,0,16384,2048,0,256,18.548,77.664,42.000,125.000,6.628,8.000,3.743,0.570,18.638,62161.588,49,11437258023282777634
wiki_ts_200M_uint64,shadow_profile,adversarial_gaps,0,200000000,200000,1024,0,65536,8192,0,1024,25.200,81.104,42.000,125.000,5.398,10.000,2.254,0.423,8.199,1080626.581,1077,11437258023282777634
wiki_ts_200M_uint64,shadow_radix,adversarial_gaps,0,200000000,200000,256,18,2113536,2099200,0,256,20.488,87.818,42.000,125.000,6.628,2.000,0.000,0.000,1.000,62161.588,49,11437258023282777634
wiki_ts_200M_uint64,shadow_radix,adversarial_gaps,0,200000000,200000,1024,18,2162688,2105344,0,1024,26.446,126.780,83.000,375.000,5.398,2.000,0.000,0.000,1.000,1080626.581,1077,11437258023282777634
wiki_ts_200M_uint64,pgm,adversarial_gaps,0,200000000,200000,32,0,1377560,0,0,85331,1437.096,50.301,41.000,83.000,6.071,4.000,5.935,0.979,62.870,66.950,0,11437258023282777634
wiki_ts_200M_uint64,pgm,adversarial_gaps,0,200000000,200000,128,0,308888,0,0,19214,1382.211,53.559,42.000,83.000,8.015,4.000,7.859,0.981,250.466,258.577,0,11437258023282777634
wiki_ts_200M_uint64,pgm,adversarial_gaps,0,200000000,200000,512,0,110920,0,0,6898,1465.149,60.409,42.000,83.000,9.995,4.000,9.558,0.956,950.427,1020.928,0,11437258023282777634
wiki_ts_200M_uint64,radixspline,adversarial_gaps,0,200000000,200000,32,18,4162500,0,0,0,632.857,33.946,0.000,42.000,6.115,1.000,5.801,0.957,60.875,66.950,0,11437258023282777634
wiki_ts_200M_uint64,radixspline,adversarial_gaps,0,200000000,200000,128,18,1492580,0,0,0,616.617,37.510,41.000,42.000,8.030,1.000,7.802,0.974,247.486,258.577,0,11437258023282777634
wiki_ts_200M_uint64,radixspline,adversarial_gaps,0,200000000,200000,512,18,1097892,0,0,0,626.436,49.832,41.000,42.000,10.000,1.000,9.497,0.950,908.658,1020.925,0,11437258023282777634
wiki_ts_200M_uint64,lower_bound,adversarial_gaps,1,200000000,200000,0,0,0,0,0,0,0.000,54.135,42.000,84.000,27.654,0.000,0.000,0.000,0.000,0.000,0,11437258023282777634
wiki_ts_200M_uint64,shadow_profile,adversarial_gaps,1,200000000,200000,256,0,16384,2048,0,256,18.494,76.853,42.000,125.000,6.628,8.000,3.743,0.570,18.638,62161.588,49,11437258023282777634
wiki_ts_200M_uint64,shadow_profile,adversarial_gaps,1,200000000,200000,1024,0,65536,8192,0,1024,25.635,81.849,42.000,125.000,5.398,10.000,2.254,0.423,8.199,1080626.581,1077,11437258023282777634
wiki_ts_200M_uint64,shadow_radix,adversarial_gaps,1,200000000,200000,256,18,2113536,2099200,0,256,19.082,85.131,42.000,125.000,6.628,2.000,0.000,0.000,1.000,62161.588,49,11437258023282777634
wiki_ts_200M_uint64,shadow_radix,adversarial_gaps,1,200000000,200000,1024,18,2162688,2105344,0,1024,25.764,81.153,42.000,125.000,5.398,2.000,0.000,0.000,1.000,1080626.581,1077,11437258023282777634
wiki_ts_200M_uint64,pgm,adversarial_gaps,1,200000000,200000,32,0,1377560,0,0,85331,1416.146,52.211,42.000,83.000,6.071,4.000,5.935,0.979,62.870,66.950,0,11437258023282777634
wiki_ts_200M_uint64,pgm,adversarial_gaps,1,200000000,200000,128,0,308888,0,0,19214,1395.069,52.704,41.000,83.000,8.015,4.000,7.859,0.981,250.466,258.577,0,11437258023282777634
wiki_ts_200M_uint64,pgm,adversarial_gaps,1,200000000,200000,512,0,110920,0,0,6898,1452.577,58.131,42.000,83.000,9.995,4.000,9.558,0.956,950.427,1020.928,0,11437258023282777634
wiki_ts_200M_uint64,radixspline,adversarial_gaps,1,200000000,200000,32,18,4162500,0,0,0,636.863,32.472,0.000,42.000,6.115,1.000,5.801,0.957,60.875,66.950,0,11437258023282777634
wiki_ts_200M_uint64,radixspline,adversarial_gaps,1,200000000,200000,128,18,1492580,0,0,0,620.352,38.854,41.000,42.000,8.030,1.000,7.802,0.974,247.486,258.577,0,11437258023282777634
wiki_ts_200M_uint64,radixspline,adversarial_gaps,1,200000000,200000,512,18,1097892,0,0,0,637.204,47.017,41.000,83.000,10.000,1.000,9.497,0.950,908.658,1020.925,0,11437258023282777634
wiki_ts_200M_uint64,lower_bound,adversarial_gaps,2,200000000,200000,0,0,0,0,0,0,0.000,49.849,42.000,84.000,27.654,0.000,0.000,0.000,0.000,0.000,0,11437258023282777634
wiki_ts_200M_uint64,shadow_profile,adversarial_gaps,2,200000000,200000,256,0,16384,2048,0,256,17.403,74.876,42.000,125.000,6.628,8.000,3.743,0.570,18.638,62161.588,49,11437258023282777634
wiki_ts_200M_uint64,shadow_profile,adversarial_gaps,2,200000000,200000,1024,0,65536,8192,0,1024,23.255,79.422,42.000,125.000,5.398,10.000,2.254,0.423,8.199,1080626.581,1077,11437258023282777634
wiki_ts_200M_uint64,shadow_radix,adversarial_gaps,2,200000000,200000,256,18,2113536,2099200,0,256,17.903,81.254,42.000,125.000,6.628,2.000,0.000,0.000,1.000,62161.588,49,11437258023282777634
wiki_ts_200M_uint64,shadow_radix,adversarial_gaps,2,200000000,200000,1024,18,2162688,2105344,0,1024,23.888,78.177,42.000,125.000,5.398,2.000,0.000,0.000,1.000,1080626.581,1077,11437258023282777634
wiki_ts_200M_uint64,pgm,adversarial_gaps,2,200000000,200000,32,0,1377560,0,0,85331,1393.157,50.917,42.000,83.000,6.071,4.000,5.935,0.979,62.870,66.950,0,11437258023282777634
wiki_ts_200M_uint64,pgm,adversarial_gaps,2,200000000,200000,128,0,308888,0,0,19214,1400.049,56.036,41.000,83.000,8.015,4.000,7.859,0.981,250.466,258.577,0,11437258023282777634
wiki_ts_200M_uint64,pgm,adversarial_gaps,2,200000000,200000,512,0,110920,0,0,6898,1482.154,59.898,42.000,83.000,9.995,4.000,9.558,0.956,950.427,1020.928,0,11437258023282777634
wiki_ts_200M_uint64,radixspline,adversarial_gaps,2,200000000,200000,32,18,4162500,0,0,0,634.256,32.976,0.000,42.000,6.115,1.000,5.801,0.957,60.875,66.950,0,11437258023282777634
wiki_ts_200M_uint64,radixspline,adversarial_gaps,2,200000000,200000,128,18,1492580,0,0,0,620.845,38.232,41.000,42.000,8.030,1.000,7.802,0.974,247.486,258.577,0,11437258023282777634
wiki_ts_200M_uint64,radixspline,adversarial_gaps,2,200000000,200000,512,18,1097892,0,0,0,624.484,44.613,41.000,83.000,10.000,1.000,9.497,0.950,908.658,1020.925,0,11437258023282777634
osm_cellids_800M_uint64,lower_bound,uniform_hits,0,800000000,200000,0,0,0,0,0,0,0.000,668.747,750.000,1667.000,29.657,0.000,0.000,0.000,0.000,0.000,0,4555323771535336590
osm_cellids_800M_uint64,shadow_profile,uniform_hits,0,800000000,200000,256,0,16384,2048,0,256,230.645,2377.707,1917.000,2667.000,20.870,8.000,10.416,0.501,4278.533,6827555.188,14,4555323771535336590
osm_cellids_800M_uint64,shadow_profile,uniform_hits,0,800000000,200000,1024,0,65536,8192,0,1024,356.137,2112.298,1833.000,3208.000,19.063,10.000,8.744,0.460,3502.964,5642359.330,7,4555323771535336590
osm_cellids_800M_uint64,shadow_radix,uniform_hits,0,800000000,200000,256,18,2113536,2099200,0,256,236.316,2465.161,1583.000,2458.000,20.870,2.083,4.451,0.214,50.653,6827555.188,14,4555323771535336590
osm_cellids_800M_uint64,shadow_radix,uniform_hits,0,800000000,200000,1024,18,2162688,2105344,0,1024,372.283,2085.548,1500.000,2583.000,19.063,2.241,4.306,0.227,40.877,5642359.330,7,4555323771535336590
osm_cellids_800M_uint64,pgm,uniform_hits,0,800000000,200000,32,0,47473528,0,0,2887524,9474.529,286.927,250.000,541.000,6.073,6.000,5.978,0.985,64.000,67.000,0,4555323771535336590
osm_cellids_800M_uint64,pgm,uniform_hits,0,800000000,200000,128,0,10993776,0,0,667500,8278.316,278.953,250.000,583.000,8.017,5.000,7.977,0.995,256.000,259.000,0,4555323771535336590
osm_cellids_800M_uint64,pgm,uniform_hits,0,800000000,200000,512,0,2689504,0,0,163028,7846.474,454.052,375.000,834.000,10.004,5.000,9.983,0.998,1024.000,1027.000,0,4555323771535336590
osm_cellids_800M_uint64,radixspline,uniform_hits,0,800000000,200000,32,18,97596400,0,0,0,4726.500,549.664,375.000,792.000,6.088,1.000,5.890,0.971,61.000,67.000,0,4555323771535336590
osm_cellids_800M_uint64,radixspline,uniform_hits,0,800000000,200000,128,18,21946224,0,0,0,4450.782,443.500,417.000,791.000,8.021,1.000,7.945,0.991,253.000,259.000,0,4555323771535336590
osm_cellids_800M_uint64,radixspline,uniform_hits,0,800000000,200000,512,18,5823648,0,0,0,4404.592,437.236,583.000,875.000,10.005,1.000,9.967,0.996,1018.000,1027.000,0,4555323771535336590
osm_cellids_800M_uint64,lower_bound,uniform_hits,1,800000000,200000,0,0,0,0,0,0,0.000,865.039,917.000,2000.000,29.659,0.000,0.000,0.000,0.000,0.000,0,8576326715928828886
osm_cellids_800M_uint64,shadow_profile,uniform_hits,1,800000000,200000,256,0,16384,2048,0,256,264.647,2702.172,2250.000,3375.000,20.894,8.000,10.435,0.501,4278.179,6814587.570,9,8576326715928828886
osm_cellids_800M_uint64,shadow_profile,uniform_hits,1,800000000,200000,1024,0,65536,8192,0,1024,412.600,2218.354,1875.000,3125.000,19.076,10.000,8.763,0.461,3482.125,5668633.260,19,8576326715928828886
osm_cellids_800M_uint64,shadow_radix,uniform_hits,1,800000000,200000,256,18,2113536,2099200,0,256,270.500,2770.819,1791.000,2959.000,20.894,2.082,4.439,0.213,50.113,6814587.570,9,8576326715928828886
osm_cellids_800M_uint64,shadow_radix,uniform_hits,1,800000000,200000,1024,18,2162688,2105344,0,1024,408.465,2222.863,1458.000,2583.000,19.076,2.234,4.303,0.226,41.878,5668633.260,19,8576326715928828886
osm_cellids_800M_uint64,pgm,uniform_hits,1,800000000,200000,32,0,47473528,0,0,2887524,9647.753,310.095,291.000,542.000,6.074,6.000,5.979,0.986,64.000,67.000,0,8576326715928828886
osm_cellids_800M_uint64,pgm,uniform_hits,1,800000000,200000,128,0,10993776,0,0,667500,8527.371,308.071,291.000,625.000,8.017,5.000,7.978,0.995,256.000,259.000,0,8576326715928828886
osm_cellids_800M_uint64,pgm,uniform_hits,1,800000000,200000,512,0,2689504,0,0,163028,7842.659,402.110,333.000,708.000,10.005,5.000,9.983,0.998,1024.000,1027.000,0,8576326715928828886
osm_cellids_800M_uint64,radixspline,uniform_hits,1,800000000,200000,32,18,97596400,0,0,0,4547.344,497.563,375.000,792.000,6.088,1.000,5.893,0.972,62.000,67.000,0,8576326715928828886
osm_cellids_800M_uint64,radixspline,uniform_hits,1,800000000,200000,128,18,21946224,0,0,0,4408.612,394.341,416.000,708.000,8.021,1.000,7.944,0.991,253.000,259.000,0,8576326715928828886
osm_cellids_800M_uint64,radixspline,uniform_hits,1,800000000,200000,512,18,5823648,0,0,0,4345.940,384.690,542.000,792.000,10.005,1.000,9.968,0.996,1019.000,1027.000,0,8576326715928828886
osm_cellids_800M_uint64,lower_bound,uniform_hits,2,800000000,200000,0,0,0,0,0,0,0.000,702.599,792.000,1833.000,29.657,0.000,0.000,0.000,0.000,0.000,0,9231863169951433542
osm_cellids_800M_uint64,shadow_profile,uniform_hits,2,800000000,200000,256,0,16384,2048,0,256,231.782,2539.982,2042.000,3042.000,20.869,8.000,10.425,0.501,4249.604,6757201.895,8,9231863169951433542
osm_cellids_800M_uint64,shadow_profile,uniform_hits,2,800000000,200000,1024,0,65536,8192,0,1024,401.682,2149.870,1792.000,2875.000,19.063,10.000,8.751,0.461,3458.290,5588392.024,4,9231863169951433542
osm_cellids_800M_uint64,shadow_radix,uniform_hits,2,800000000,200000,256,18,2113536,2099200,0,256,235.551,2472.427,1541.000,2417.000,20.869,2.082,4.454,0.214,51.151,6757201.895,8,9231863169951433542
osm_cellids_800M_uint64,shadow_radix,uniform_hits,2,800000000,200000,1024,18,2162688,2105344,0,1024,377.190,2144.571,1500.000,2583.000,19.063,2.232,4.319,0.227,42.819,5588392.024,4,9231863169951433542
osm_cellids_800M_uint64,pgm,uniform_hits,2,800000000,200000,32,0,47473528,0,0,2887524,9553.685,319.020,291.000,625.000,6.073,6.000,5.979,0.986,64.000,67.000,0,9231863169951433542
osm_cellids_800M_uint64,pgm,uniform_hits,2,800000000,200000,128,0,10993776,0,0,667500,8508.071,335.196,292.000,709.000,8.018,5.000,7.978,0.995,256.000,259.000,0,9231863169951433542
osm_cellids_800M_uint64,pgm,uniform_hits,2,800000000,200000,512,0,2689504,0,0,163028,7837.844,406.294,333.000,708.000,10.004,5.000,9.983,0.998,1024.000,1027.000,0,9231863169951433542
osm_cellids_800M_uint64,radixspline,uniform_hits,2,800000000,200000,32,18,97596400,0,0,0,4519.928,539.590,416.000,875.000,6.088,1.000,5.893,0.971,61.000,67.000,0,9231863169951433542
osm_cellids_800M_uint64,radixspline,uniform_hits,2,800000000,200000,128,18,21946224,0,0,0,4403.263,415.783,417.000,792.000,8.022,1.000,7.945,0.991,252.000,259.000,0,9231863169951433542
osm_cellids_800M_uint64,radixspline,uniform_hits,2,800000000,200000,512,18,5823648,0,0,0,4364.244,386.128,542.000,791.000,10.005,1.000,9.965,0.996,1019.000,1027.000,0,9231863169951433542
osm_cellids_800M_uint64,lower_bound,uniform_misses,0,800000000,200000,0,0,0,0,0,0,0.000,776.615,834.000,1958.000,29.659,0.000,0.000,0.000,0.000,0.000,0,2766916611615364882
osm_cellids_800M_uint64,shadow_profile,uniform_misses,0,800000000,200000,256,0,16384,2048,0,256,250.680,2556.209,2041.000,2959.000,20.872,8.000,10.415,0.501,4278.120,6831552.208,15,2766916611615364882
osm_cellids_800M_uint64,shadow_profile,uniform_misses,0,800000000,200000,1024,0,65536,8192,0,1024,374.681,2138.844,1833.000,2917.000,19.061,10.000,8.744,0.460,3502.572,5642359.330,7,2766916611615364882
osm_cellids_800M_uint64,shadow_radix,uniform_misses,0,800000000,200000,256,18,2113536,2099200,0,256,230.782,2490.015,1625.000,2500.000,20.872,2.083,4.450,0.214,50.651,6831552.208,15,2766916611615364882
osm_cellids_800M_uint64,shadow_radix,uniform_misses,0,800000000,200000,1024,18,2162688,2105344,0,1024,373.513,2138.602,1500.000,2544.050,19.061,2.241,4.306,0.227,40.880,5642359.330,7,2766916611615364882
osm_cellids_800M_uint64,pgm,uniform_misses,0,800000000,200000,32,0,47473528,0,0,2887524,9473.631,292.251,250.000,541.000,6.069,6.000,5.973,0.985,64.000,67.000,0,2766916611615364882
osm_cellids_800M_uint64,pgm,uniform_misses,0,800000000,200000,128,0,10993776,0,0,667500,8403.526,302.090,250.000,583.000,8.016,5.000,7.976,0.995,256.000,259.000,0,2766916611615364882
osm_cellids_800M_uint64,pgm,uniform_misses,0,800000000,200000,512,0,2689504,0,0,163028,7795.680,398.647,334.000,750.000,10.004,5.000,9.983,0.998,1024.000,1027.000,0,2766916611615364882
osm_cellids_800M_uint64,radixspline,uniform_misses,0,800000000,200000,32,18,97596400,0,0,0,4495.947,499.722,375.000,791.000,6.082,1.000,5.887,0.970,61.000,67.000,0,2766916611615364882
osm_cellids_800M_uint64,radixspline,uniform_misses,0,800000000,200000,128,18,21946224,0,0,0,4367.717,407.110,375.000,667.000,8.020,1.000,7.945,0.991,251.000,259.000,0,2766916611615364882
osm_cellids_800M_uint64,radixspline,uniform_misses,0,800000000,200000,512,18,5823648,0,0,0,4366.566,389.072,583.000,792.000,10.005,1.000,9.967,0.996,1017.000,1027.000,0,2766916611615364882
osm_cellids_800M_uint64,lower_bound,uniform_misses,1,800000000,200000,0,0,0,0,0,0,0.000,716.284,792.000,1792.000,29.655,0.000,0.000,0.000,0.000,0.000,0,16671096630946210070
osm_cellids_800M_uint64,shadow_profile,uniform_misses,1,800000000,200000,256,0,16384,2048,0,256,242.661,2586.515,2167.000,3334.000,20.892,8.000,10.435,0.501,4277.948,6810594.193,8,16671096630946210070
osm_cellids_800M_uint64,shadow_profile,uniform_misses,1,800000000,200000,1024,0,65536,8192,0,1024,403.494,2285.799,1916.000,3167.000,19.074,10.000,8.763,0.461,3482.009,5672631.337,20,16671096630946210070
osm_cellids_800M_uint64,shadow_radix,uniform_misses,1,800000000,200000,256,18,2113536,2099200,0,256,251.686,2552.710,1667.000,2583.000,20.892,2.082,4.439,0.213,50.117,6810594.193,8,16671096630946210070
osm_cellids_800M_uint64,shadow_radix,uniform_misses,1,800000000,200000,1024,18,2162688,2105344,0,1024,376.578,2167.504,1500.000,2583.050,19.074,2.234,4.303,0.226,41.877,5672631.337,20,16671096630946210070
osm_cellids_800M_uint64,pgm,uniform_misses,1,800000000,200000,32,0,47473528,0,0,2887524,9465.012,334.808,292.000,708.000,6.069,6.000,5.973,0.985,64.000,67.000,0,16671096630946210070
osm_cellids_800M_uint64,pgm,uniform_misses,1,800000000,200000,128,0,10993776,0,0,667500,8437.168,323.061,292.000,708.000,8.016,5.000,7.977,0.995,256.000,259.000,0,16671096630946210070
osm_cellids_800M_uint64,pgm,uniform_misses,1,800000000,200000,512,0,2689504,0,0,163028,7804.930,430.078,375.000,792.000,10.004,5.000,9.983,0.998,1024.000,1027.000,0,16671096630946210070
osm_cellids_800M_uint64,radixspline,uniform_misses,1,800000000,200000,32,18,97596400,0,0,0,4497.734,543.785,375.000,875.000,6.082,1.000,5.889,0.971,61.000,67.000,0,16671096630946210070
osm_cellids_800M_uint64,radixspline,uniform_misses,1,800000000,200000,128,18,21946224,0,0,0,4402.354,401.280,375.000,667.000,8.020,1.000,7.943,0.991,252.000,259.000,0,16671096630946210070
osm_cellids_800M_uint64,radixspline,uniform_misses,1,800000000,200000,512,18,5823648,0,0,0,4352.113,428.880,583.000,834.000,10.005,1.000,9.967,0.996,1017.000,1027.000,0,16671096630946210070
osm_cellids_800M_uint64,lower_bound,uniform_misses,2,800000000,200000,0,0,0,0,0,0,0.000,752.783,833.000,1875.000,29.658,0.000,0.000,0.000,0.000,0.000,0,4759599819448453306
osm_cellids_800M_uint64,shadow_profile,uniform_misses,2,800000000,200000,256,0,16384,2048,0,256,235.136,2423.833,2000.000,2834.000,20.868,8.000,10.426,0.501,4249.920,6757201.894,8,4759599819448453306
osm_cellids_800M_uint64,shadow_profile,uniform_misses,2,800000000,200000,1024,0,65536,8192,0,1024,374.010,2127.150,1792.000,2916.000,19.063,10.000,8.751,0.461,3458.564,5588392.017,4,4759599819448453306
osm_cellids_800M_uint64,shadow_radix,uniform_misses,2,800000000,200000,256,18,2113536,2099200,0,256,238.204,2631.900,1625.000,2667.000,20.868,2.082,4.454,0.214,51.158,6757201.894,8,4759599819448453306
osm_cellids_800M_uint64,shadow_radix,uniform_misses,2,800000000,200000,1024,18,2162688,2105344,0,1024,403.522,2255.866,1500.000,2667.000,19.063,2.232,4.319,0.227,42.825,5588392.017,4,4759599819448453306
osm_cellids_800M_uint64,pgm,uniform_misses,2,800000000,200000,32,0,47473528,0,0,2887524,9473.198,289.322,250.000,500.000,6.069,6.000,5.973,0.985,64.000,67.000,0,4759599819448453306
osm_cellids_800M_uint64,pgm,uniform_misses,2,800000000,200000,128,0,10993776,0,0,667500,8424.890,306.995,250.000,584.000,8.017,5.000,7.977,0.995,256.000,259.000,0,4759599819448453306
osm_cellids_800M_uint64,pgm,uniform_misses,2,800000000,200000,512,0,2689504,0,0,163028,7876.792,410.524,334.000,750.000,10.004,5.000,9.982,0.998,1024.000,1027.000,0,4759599819448453306
osm_cellids_800M_uint64,radixspline,uniform_misses,2,800000000,200000,32,18,97596400,0,0,0,4690.145,555.406,375.000,875.000,6.082,1.000,5.889,0.971,61.000,67.000,0,4759599819448453306
osm_cellids_800M_uint64,radixspline,uniform_misses,2,800000000,200000,128,18,21946224,0,0,0,4613.175,431.046,416.000,750.000,8.020,1.000,7.945,0.991,252.000,259.000,0,4759599819448453306
osm_cellids_800M_uint64,radixspline,uniform_misses,2,800000000,200000,512,18,5823648,0,0,0,4527.874,387.139,542.000,792.000,10.005,1.000,9.965,0.996,1019.000,1027.000,0,4759599819448453306
osm_cellids_800M_uint64,lower_bound,mixed_hits_misses,0,800000000,200000,0,0,0,0,0,0,0.000,863.626,875.000,2000.000,29.658,0.000,0.000,0.000,0.000,0.000,0,4082299948239162678
osm_cellids_800M_uint64,shadow_profile,mixed_hits_misses,0,800000000,200000,256,0,16384,2048,0,256,258.094,2587.067,2083.000,3292.000,20.895,8.000,10.436,0.501,4299.806,6861117.672,17,4082299948239162678
osm_cellids_800M_uint64,shadow_profile,mixed_hits_misses,0,800000000,200000,1024,0,65536,8192,0,1024,382.878,2283.565,1917.000,3208.000,19.066,10.000,8.749,0.460,3494.309,5632407.993,6,4082299948239162678
osm_cellids_800M_uint64,shadow_radix,mixed_hits_misses,0,800000000,200000,256,18,2113536,2099200,0,256,248.936,2621.062,1667.000,2584.000,20.895,2.083,4.455,0.214,50.800,6861117.672,17,4082299948239162678
osm_cellids_800M_uint64,shadow_radix,mixed_hits_misses,0,800000000,200000,1024,18,2162688,2105344,0,1024,398.043,2207.173,1542.000,2916.000,19.066,2.239,4.313,0.227,41.385,5632407.993,6,4082299948239162678
osm_cellids_800M_uint64,pgm,mixed_hits_misses,0,800000000,200000,32,0,47473528,0,0,2887524,9512.160,296.601,250.000,542.000,6.071,6.000,5.978,0.985,65.000,67.000,0,4082299948239162678
osm_cellids_800M_uint64,pgm,mixed_hits_misses,0,800000000,200000,128,0,10993776,0,0,667500,8437.131,325.073,292.000,709.000,8.017,5.000,7.977,0.995,255.000,259.000,0,4082299948239162678
osm_cellids_800M_uint64,pgm,mixed_hits_misses,0,800000000,200000,512,0,2689504,0,0,163028,7820.301,432.960,375.000,833.000,10.004,5.000,9.983,0.998,1023.000,1027.000,0,4082299948239162678
osm_cellids_800M_uint64,radixspline,mixed_hits_misses,0,800000000,200000,32,18,97596400,0,0,0,4509.547,545.408,416.000,916.000,6.084,1.000,5.892,0.971,62.000,67.000,0,4082299948239162678
osm_cellids_800M_uint64,radixspline,mixed_hits_misses,0,800000000,200000,128,18,21946224,0,0,0,4395.159,391.805,375.000,666.000,8.021,1.000,7.945,0.991,252.000,259.000,0,4082299948239162678
osm_cellids_800M_uint64,radixspline,mixed_hits_misses,0,800000000,200000,512,18,5823648,0,0,0,4362.721,384.163,583.000,833.000,10.005,1.000,9.967,0.996,1018.000,1027.000,0,4082299948239162678
osm_cellids_800M_uint64,lower_bound,mixed_hits_misses,1,800000000,200000,0,0,0,0,0,0,0.000,742.574,958.000,2083.000,29.657,0.000,0.000,0.000,0.000,0.000,0,16405546269182313122
osm_cellids_800M_uint64,shadow_profile,mixed_hits_misses,1,800000000,200000,256,0,16384,2048,0,256,247.582,2446.909,2041.000,2834.000,20.873,8.000,10.420,0.501,4278.641,6825913.088,10,16405546269182313122
osm_cellids_800M_uint64,shadow_profile,mixed_hits_misses,1,800000000,200000,1024,0,65536,8192,0,1024,374.651,2114.068,1833.000,2875.000,19.064,10.000,8.749,0.460,3499.662,5686887.569,19,16405546269182313122
osm_cellids_800M_uint64,shadow_radix,mixed_hits_misses,1,800000000,200000,256,18,2113536,2099200,0,256,233.596,2614.336,1750.000,2834.000,20.873,2.082,4.437,0.213,50.022,6825913.088,10,16405546269182313122
osm_cellids_800M_uint64,shadow_radix,mixed_hits_misses,1,800000000,200000,1024,18,2162688,2105344,0,1024,404.741,2187.604,1500.000,2542.000,19.064,2.235,4.300,0.226,41.407,5686887.569,19,16405546269182313122
osm_cellids_800M_uint64,pgm,mixed_hits_misses,1,800000000,200000,32,0,47473528,0,0,2887524,9487.100,290.970,250.000,541.000,6.072,6.000,5.979,0.986,65.000,67.000,0,16405546269182313122
osm_cellids_800M_uint64,pgm,mixed_hits_misses,1,800000000,200000,128,0,10993776,0,0,667500,8433.292,301.069,250.000,583.000,8.017,5.000,7.978,0.995,255.000,259.000,0,16405546269182313122
osm_cellids_800M_uint64,pgm,mixed_hits_misses,1,800000000,200000,512,0,2689504,0,0,163028,7828.372,401.154,333.000,708.000,10.004,5.000,9.983,0.998,1023.000,1027.000,0,16405546269182313122
osm_cellids_800M_uint64,radixspline,mixed_hits_misses,1,800000000,200000,32,18,97596400,0,0,0,4507.926,498.920,375.000,791.000,6.085,1.000,5.895,0.972,62.000,67.000,0,16405546269182313122
osm_cellids_800M_uint64,radixspline,mixed_hits_misses,1,800000000,200000,128,18,21946224,0,0,0,4391.785,385.725,375.000,667.000,8.021,1.000,7.944,0.991,253.000,259.000,0,16405546269182313122
osm_cellids_800M_uint64,radixspline,mixed_hits_misses,1,800000000,200000,512,18,5823648,0,0,0,4323.849,382.484,542.000,791.000,10.005,1.000,9.966,0.996,1019.000,1027.000,0,16405546269182313122
osm_cellids_800M_uint64,lower_bound,mixed_hits_misses,2,800000000,200000,0,0,0,0,0,0,0.000,703.131,792.000,1792.000,29.660,0.000,0.000,0.000,0.000,0.000,0,14301094255342201708
osm_cellids_800M_uint64,shadow_profile,mixed_hits_misses,2,800000000,200000,256,0,16384,2048,0,256,231.670,2409.937,2000.000,2833.000,20.870,8.000,10.420,0.501,4229.481,6767645.221,7,14301094255342201708
osm_cellids_800M_uint64,shadow_profile,mixed_hits_misses,2,800000000,200000,1024,0,65536,8192,0,1024,373.718,2129.986,1875.000,3125.000,19.059,10.000,8.741,0.460,3446.484,5578050.028,4,14301094255342201708
osm_cellids_800M_uint64,shadow_radix,mixed_hits_misses,2,800000000,200000,256,18,2113536,2099200,0,256,252.344,2652.585,1709.000,2792.000,20.870,2.083,4.458,0.214,50.888,6767645.221,7,14301094255342201708
osm_cellids_800M_uint64,shadow_radix,mixed_hits_misses,2,800000000,200000,1024,18,2162688,2105344,0,1024,379.295,2152.580,1500.000,2542.000,19.059,2.233,4.324,0.228,42.590,5578050.028,4,14301094255342201708
osm_cellids_800M_uint64,pgm,mixed_hits_misses,2,800000000,200000,32,0,47473528,0,0,2887524,9485.082,292.158,250.000,541.000,6.071,6.000,5.977,0.985,64.000,67.000,0,14301094255342201708
osm_cellids_800M_uint64,pgm,mixed_hits_misses,2,800000000,200000,128,0,10993776,0,0,667500,8438.439,302.930,291.000,625.000,8.017,5.000,7.978,0.995,255.000,259.000,0,14301094255342201708
osm_cellids_800M_uint64,pgm,mixed_hits_misses,2,800000000,200000,512,0,2689504,0,0,163028,7835.800,401.408,334.000,750.000,10.004,5.000,9.982,0.998,1023.000,1027.000,0,14301094255342201708
osm_cellids_800M_uint64,radixspline,mixed_hits_misses,2,800000000,200000,32,18,97596400,0,0,0,4474.389,546.152,416.000,916.000,6.085,1.000,5.894,0.972,62.000,67.000,0,14301094255342201708
osm_cellids_800M_uint64,radixspline,mixed_hits_misses,2,800000000,200000,128,18,21946224,0,0,0,4361.490,437.095,417.000,791.000,8.021,1.000,7.946,0.991,253.000,259.000,0,14301094255342201708
osm_cellids_800M_uint64,radixspline,mixed_hits_misses,2,800000000,200000,512,18,5823648,0,0,0,4319.939,385.719,583.000,833.000,10.005,1.000,9.967,0.996,1019.000,1027.000,0,14301094255342201708
osm_cellids_800M_uint64,lower_bound,zipf_hits,0,800000000,200000,0,0,0,0,0,0,0.000,989.104,833.000,2002.050,29.658,0.000,0.000,0.000,0.000,0.000,0,10507847692482531333
osm_cellids_800M_uint64,shadow_profile,zipf_hits,0,800000000,200000,256,0,16384,2048,0,256,277.158,2565.641,2000.000,3208.000,20.312,8.000,10.236,0.505,2495.204,4879195.491,10,10507847692482531333
osm_cellids_800M_uint64,shadow_profile,zipf_hits,0,800000000,200000,1024,0,65536,8192,0,1024,350.639,2085.517,1709.000,2833.000,18.410,10.000,8.445,0.460,1551.364,3589115.433,8,10507847692482531333
osm_cellids_800M_uint64,shadow_radix,zipf_hits,0,800000000,200000,256,18,2113536,2099200,0,256,223.693,2349.114,1500.000,2500.000,20.312,2.097,4.571,0.226,58.114,4879195.491,10,10507847692482531333
osm_cellids_800M_uint64,shadow_radix,zipf_hits,0,800000000,200000,1024,18,2162688,2105344,0,1024,342.822,2010.213,1333.000,2458.000,18.410,2.282,4.396,0.240,45.660,3589115.433,8,10507847692482531333
osm_cellids_800M_uint64,pgm,zipf_hits,0,800000000,200000,32,0,47473528,0,0,2887524,9601.979,341.549,292.000,666.000,6.073,6.000,5.981,0.986,63.994,66.997,0,10507847692482531333
osm_cellids_800M_uint64,pgm,zipf_hits,0,800000000,200000,128,0,10993776,0,0,667500,8532.370,317.857,250.000,666.000,8.018,5.000,7.979,0.995,255.962,258.986,0,10507847692482531333
osm_cellids_800M_uint64,pgm,zipf_hits,0,800000000,200000,512,0,2689504,0,0,163028,7835.675,418.545,334.000,750.000,10.004,5.000,9.982,0.998,1022.805,1026.940,0,10507847692482531333
osm_cellids_800M_uint64,radixspline,zipf_hits,0,800000000,200000,32,18,97596400,0,0,0,4527.305,482.246,375.000,792.000,6.088,1.000,5.893,0.972,61.994,66.997,0,10507847692482531333
osm_cellids_800M_uint64,radixspline,zipf_hits,0,800000000,200000,128,18,21946224,0,0,0,4395.494,367.917,375.000,667.000,8.021,1.000,7.946,0.991,252.963,258.986,0,10507847692482531333
osm_cellids_800M_uint64,radixspline,zipf_hits,0,800000000,200000,512,18,5823648,0,0,0,4355.101,403.778,583.000,958.000,10.005,1.000,9.965,0.996,1017.806,1026.940,0,10507847692482531333
osm_cellids_800M_uint64,lower_bound,zipf_hits,1,800000000,200000,0,0,0,0,0,0,0.000,723.003,833.000,2000.000,29.657,0.000,0.000,0.000,0.000,0.000,0,5718621558651727209
osm_cellids_800M_uint64,shadow_profile,zipf_hits,1,800000000,200000,256,0,16384,2048,0,256,240.117,2378.171,1958.000,2875.000,20.310,8.000,10.232,0.505,2487.931,4873663.756,12,5718621558651727209
osm_cellids_800M_uint64,shadow_profile,zipf_hits,1,800000000,200000,1024,0,65536,8192,0,1024,342.273,2015.815,1709.000,2834.000,18.399,10.000,8.437,0.460,1538.139,3566332.757,5,5718621558651727209
osm_cellids_800M_uint64,shadow_radix,zipf_hits,1,800000000,200000,256,18,2113536,2099200,0,256,224.491,2362.480,1541.000,2500.000,20.310,2.097,4.576,0.226,58.037,4873663.756,12,5718621558651727209
osm_cellids_800M_uint64,shadow_radix,zipf_hits,1,800000000,200000,1024,18,2162688,2105344,0,1024,344.182,2018.385,1375.000,2458.000,18.399,2.282,4.401,0.240,45.290,3566332.757,5,5718621558651727209
osm_cellids_800M_uint64,pgm,zipf_hits,1,800000000,200000,32,0,47473528,0,0,2887524,9482.440,285.407,250.000,542.000,6.073,6.000,5.980,0.986,63.993,66.996,0,5718621558651727209
osm_cellids_800M_uint64,pgm,zipf_hits,1,800000000,200000,128,0,10993776,0,0,667500,8436.432,295.883,250.000,625.000,8.017,5.000,7.977,0.995,255.956,258.983,0,5718621558651727209
osm_cellids_800M_uint64,pgm,zipf_hits,1,800000000,200000,512,0,2689504,0,0,163028,7816.872,424.515,334.000,750.000,10.004,5.000,9.982,0.998,1023.795,1026.929,0,5718621558651727209
osm_cellids_800M_uint64,radixspline,zipf_hits,1,800000000,200000,32,18,97596400,0,0,0,4474.958,481.094,375.000,833.000,6.089,1.000,5.893,0.971,61.993,66.996,0,5718621558651727209
osm_cellids_800M_uint64,radixspline,zipf_hits,1,800000000,200000,128,18,21946224,0,0,0,4386.167,374.283,375.000,667.000,8.021,1.000,7.944,0.991,251.957,258.983,0,5718621558651727209
osm_cellids_800M_uint64,radixspline,zipf_hits,1,800000000,200000,512,18,5823648,0,0,0,4329.924,375.658,542.000,791.000,10.005,1.000,9.965,0.996,1019.796,1026.928,0,5718621558651727209
osm_cellids_800M_uint64,lower_bound,zipf_hits,2,800000000,200000,0,0,0,0,0,0,0.000,686.902,750.000,1834.000,29.659,0.000,0.000,0.000,0.000,0.000,0,14834393406526492471
osm_cellids_800M_uint64,shadow_profile,zipf_hits,2,800000000,200000,256,0,16384,2048,0,256,224.679,2353.483,1959.000,3000.000,20.319,8.000,10.240,0.505,2532.413,4943246.853,17,14834393406526492471
osm_cellids_800M_uint64,shadow_profile,zipf_hits,2,800000000,200000,1024,0,65536,8192,0,1024,372.914,2149.479,1792.000,3083.000,18.421,10.000,8.451,0.460,1589.261,3647255.957,10,14834393406526492471
osm_cellids_800M_uint64,shadow_radix,zipf_hits,2,800000000,200000,256,18,2113536,2099200,0,256,224.224,2375.992,1542.000,2542.000,20.319,2.097,4.570,0.226,57.542,4943246.853,17,14834393406526492471
osm_cellids_800M_uint64,shadow_radix,zipf_hits,2,800000000,200000,1024,18,2162688,2105344,0,1024,343.243,2024.769,1333.000,2458.000,18.421,2.283,4.396,0.239,45.079,3647255.957,10,14834393406526492471
osm_cellids_800M_uint64,pgm,zipf_hits,2,800000000,200000,32,0,47473528,0,0,2887524,9517.537,288.315,250.000,542.000,6.073,6.000,5.981,0.986,63.992,66.996,0,14834393406526492471
osm_cellids_800M_uint64,pgm,zipf_hits,2,800000000,200000,128,0,10993776,0,0,667500,8438.190,290.914,250.000,583.000,8.017,5.000,7.978,0.995,255.952,258.982,0,14834393406526492471
osm_cellids_800M_uint64,pgm,zipf_hits,2,800000000,200000,512,0,2689504,0,0,163028,7819.932,415.533,333.000,709.000,10.005,5.000,9.982,0.998,1023.779,1026.922,0,14834393406526492471
osm_cellids_800M_uint64,radixspline,zipf_hits,2,800000000,200000,32,18,97596400,0,0,0,4472.198,485.747,375.000,792.000,6.088,1.000,5.893,0.971,61.993,66.996,0,14834393406526492471
osm_cellids_800M_uint64,radixspline,zipf_hits,2,800000000,200000,128,18,21946224,0,0,0,4582.545,379.566,375.000,667.000,8.022,1.000,7.944,0.991,251.953,258.982,0,14834393406526492471
osm_cellids_800M_uint64,radixspline,zipf_hits,2,800000000,200000,512,18,5823648,0,0,0,4574.765,378.466,542.000,792.000,10.005,1.000,9.965,0.996,1018.780,1026.922,0,14834393406526492471
osm_cellids_800M_uint64,lower_bound,hotspot_hits,0,800000000,200000,0,0,0,0,0,0,0.000,227.220,42.000,1625.000,29.657,0.000,0.000,0.000,0.000,0.000,0,2077097348902958343
osm_cellids_800M_uint64,shadow_profile,hotspot_hits,0,800000000,200000,256,0,16384,2048,0,256,121.848,339.483,42.000,2250.000,20.681,8.000,8.086,0.392,466.307,2095354.874,1,2077097348902958343
osm_cellids_800M_uint64,shadow_profile,hotspot_hits,0,800000000,200000,1024,0,65536,8192,0,1024,242.047,286.493,83.000,1959.000,20.501,10.000,7.924,0.388,458.951,1974380.663,0,2077097348902958343
osm_cellids_800M_uint64,shadow_radix,hotspot_hits,0,800000000,200000,256,18,2113536,2099200,0,256,106.192,317.094,42.000,2291.000,20.681,2.909,7.553,0.367,343.139,2095354.874,1,2077097348902958343
osm_cellids_800M_uint64,shadow_radix,hotspot_hits,0,800000000,200000,1024,18,2162688,2105344,0,1024,243.577,284.552,42.000,1917.000,20.501,2.925,7.540,0.369,343.035,1974380.663,0,2077097348902958343
osm_cellids_800M_uint64,pgm,hotspot_hits,0,800000000,200000,32,0,47473528,0,0,2887524,9524.706,110.709,42.000,541.000,6.105,6.000,5.893,0.971,63.000,67.000,0,2077097348902958343
osm_cellids_800M_uint64,pgm,hotspot_hits,0,800000000,200000,128,0,10993776,0,0,667500,8431.856,103.227,42.000,542.000,8.015,5.000,7.852,0.979,257.000,259.000,0,2077097348902958343
osm_cellids_800M_uint64,pgm,hotspot_hits,0,800000000,200000,512,0,2689504,0,0,163028,7831.184,117.207,42.000,625.000,10.004,5.000,8.704,0.870,371.000,1027.000,0,2077097348902958343
osm_cellids_800M_uint64,radixspline,hotspot_hits,0,800000000,200000,32,18,97596400,0,0,0,4499.888,121.901,42.000,792.000,6.098,1.000,5.781,0.953,58.000,67.000,0,2077097348902958343
osm_cellids_800M_uint64,radixspline,hotspot_hits,0,800000000,200000,128,18,21946224,0,0,0,4384.861,109.239,41.000,625.000,8.022,1.000,7.747,0.966,248.000,259.000,0,2077097348902958343
osm_cellids_800M_uint64,radixspline,hotspot_hits,0,800000000,200000,512,18,5823648,0,0,0,4359.808,111.094,41.000,666.000,10.011,1.000,8.667,0.866,371.000,1027.000,0,2077097348902958343
osm_cellids_800M_uint64,lower_bound,hotspot_hits,1,800000000,200000,0,0,0,0,0,0,0.000,186.760,42.000,1542.000,29.657,0.000,0.000,0.000,0.000,0.000,0,15467987842140165827
osm_cellids_800M_uint64,shadow_profile,hotspot_hits,1,800000000,200000,256,0,16384,2048,0,256,101.171,308.902,42.000,2250.000,20.682,8.000,8.087,0.392,474.472,2100608.998,1,15467987842140165827
osm_cellids_800M_uint64,shadow_profile,hotspot_hits,1,800000000,200000,1024,0,65536,8192,0,1024,249.677,277.145,42.000,1875.000,20.427,10.000,7.856,0.386,436.204,1468857.436,0,15467987842140165827
osm_cellids_800M_uint64,shadow_radix,hotspot_hits,1,800000000,200000,256,18,2113536,2099200,0,256,105.584,327.118,42.000,2333.000,20.682,2.909,7.551,0.366,338.959,2100608.998,1,15467987842140165827
osm_cellids_800M_uint64,shadow_radix,hotspot_hits,1,800000000,200000,1024,18,2162688,2105344,0,1024,259.699,276.844,42.000,1875.000,20.427,2.923,7.541,0.370,338.887,1468857.436,0,15467987842140165827
osm_cellids_800M_uint64,pgm,hotspot_hits,1,800000000,200000,32,0,47473528,0,0,2887524,9506.048,106.357,42.000,500.000,6.105,6.000,5.890,0.971,63.000,67.000,0,15467987842140165827
osm_cellids_800M_uint64,pgm,hotspot_hits,1,800000000,200000,128,0,10993776,0,0,667500,8426.945,100.282,42.000,500.000,8.015,5.000,7.852,0.979,256.000,259.000,0,15467987842140165827
osm_cellids_800M_uint64,pgm,hotspot_hits,1,800000000,200000,512,0,2689504,0,0,163028,7823.831,116.593,42.000,666.000,10.004,5.000,8.704,0.870,371.000,1027.000,0,15467987842140165827
osm_cellids_800M_uint64,radixspline,hotspot_hits,1,800000000,200000,32,18,97596400,0,0,0,4499.771,123.197,42.000,750.000,6.100,1.000,5.778,0.952,57.000,67.000,0,15467987842140165827
osm_cellids_800M_uint64,radixspline,hotspot_hits,1,800000000,200000,128,18,21946224,0,0,0,4377.883,109.035,41.000,625.000,8.021,1.000,7.747,0.966,248.000,259.000,0,15467987842140165827
osm_cellids_800M_uint64,radixspline,hotspot_hits,1,800000000,200000,512,18,5823648,0,0,0,4354.065,111.195,41.000,667.000,10.011,1.000,8.668,0.866,371.000,1027.000,0,15467987842140165827
osm_cellids_800M_uint64,lower_bound,hotspot_hits,2,800000000,200000,0,0,0,0,0,0,0.000,186.122,42.000,1709.000,29.658,0.000,0.000,0.000,0.000,0.000,0,9959867526518359366
osm_cellids_800M_uint64,shadow_profile,hotspot_hits,2,800000000,200000,256,0,16384,2048,0,256,101.966,315.342,42.000,2167.000,20.682,8.000,8.086,0.392,468.378,2094330.824,1,9959867526518359366
osm_cellids_800M_uint64,shadow_profile,hotspot_hits,2,800000000,200000,1024,0,65536,8192,0,1024,236.585,289.435,42.000,1916.000,20.503,10.000,7.925,0.388,460.924,1977515.290,0,9959867526518359366
osm_cellids_800M_uint64,shadow_radix,hotspot_hits,2,800000000,200000,256,18,2113536,2099200,0,256,105.579,321.315,42.000,2209.000,20.682,2.907,7.544,0.366,337.492,2094330.824,1,9959867526518359366
osm_cellids_800M_uint64,shadow_radix,hotspot_hits,2,800000000,200000,1024,18,2162688,2105344,0,1024,256.653,296.268,42.000,2000.000,20.503,2.924,7.531,0.369,337.389,1977515.290,0,9959867526518359366
osm_cellids_800M_uint64,pgm,hotspot_hits,2,800000000,200000,32,0,47473528,0,0,2887524,9508.239,104.841,42.000,500.000,6.105,6.000,5.889,0.971,63.000,67.000,0,9959867526518359366
osm_cellids_800M_uint64,pgm,hotspot_hits,2,800000000,200000,128,0,10993776,0,0,667500,8404.892,100.243,42.000,500.000,8.015,5.000,7.851,0.979,257.000,259.000,0,9959867526518359366
osm_cellids_800M_uint64,pgm,hotspot_hits,2,800000000,200000,512,0,2689504,0,0,163028,7819.753,120.955,42.000,667.000,10.004,5.000,8.705,0.870,371.000,1027.000,0,9959867526518359366
osm_cellids_800M_uint64,radixspline,hotspot_hits,2,800000000,200000,32,18,97596400,0,0,0,4536.146,134.377,42.000,833.000,6.099,1.000,5.778,0.952,58.000,67.000,0,9959867526518359366
osm_cellids_800M_uint64,radixspline,hotspot_hits,2,800000000,200000,128,18,21946224,0,0,0,4394.119,116.714,41.000,666.000,8.022,1.000,7.746,0.966,248.000,259.000,0,9959867526518359366
osm_cellids_800M_uint64,radixspline,hotspot_hits,2,800000000,200000,512,18,5823648,0,0,0,4373.351,111.129,41.000,625.000,10.011,1.000,8.672,0.867,371.000,1027.000,0,9959867526518359366
osm_cellids_800M_uint64,lower_bound,adversarial_gaps,0,800000000,200000,0,0,0,0,0,0,0.000,102.548,84.000,292.000,29.659,0.000,0.000,0.000,0.000,0.000,0,13013706186602544759
osm_cellids_800M_uint64,shadow_profile,adversarial_gaps,0,800000000,200000,256,0,16384,2048,0,256,61.701,488.663,209.000,1542.000,18.793,8.000,5.605,0.299,121.771,6369000.648,0,13013706186602544759
osm_cellids_800M_uint64,shadow_profile,adversarial_gaps,0,800000000,200000,1024,0,65536,8192,0,1024,98.373,339.536,208.000,919.050,16.191,10.000,4.404,0.273,105.988,5707344.503,98,13013706186602544759
osm_cellids_800M_uint64,shadow_radix,adversarial_gaps,0,800000000,200000,256,18,2113536,2099200,0,256,63.099,655.172,250.000,1292.000,18.793,2.000,0.000,0.000,1.000,6369000.648,0,13013706186602544759
osm_cellids_800M_uint64,shadow_radix,adversarial_gaps,0,800000000,200000,1024,18,2162688,2105344,0,1024,98.512,331.173,167.000,417.000,16.191,2.000,0.000,0.000,1.000,5707344.503,98,13013706186602544759
osm_cellids_800M_uint64,pgm,adversarial_gaps,0,800000000,200000,32,0,47473528,0,0,2887524,9510.370,95.064,83.000,125.000,6.068,6.000,5.521,0.910,63.903,66.970,0,13013706186602544759
osm_cellids_800M_uint64,pgm,adversarial_gaps,0,800000000,200000,128,0,10993776,0,0,667500,8449.072,83.291,42.000,84.000,8.020,5.000,7.625,0.951,254.287,258.807,0,13013706186602544759
osm_cellids_800M_uint64,pgm,adversarial_gaps,0,800000000,200000,512,0,2689504,0,0,163028,7838.869,91.213,83.000,84.000,10.006,5.000,9.556,0.955,978.451,1026.081,0,13013706186602544759
osm_cellids_800M_uint64,radixspline,adversarial_gaps,0,800000000,200000,32,18,97596400,0,0,0,4520.388,45.114,41.000,42.000,6.229,1.000,5.210,0.859,46.932,66.970,0,13013706186602544759
osm_cellids_800M_uint64,radixspline,adversarial_gaps,0,800000000,200000,128,18,21946224,0,0,0,4407.303,49.647,42.000,83.000,8.083,1.000,7.372,0.920,210.416,258.807,0,13013706186602544759
osm_cellids_800M_uint64,radixspline,adversarial_gaps,0,800000000,200000,512,18,5823648,0,0,0,4595.113,62.588,42.000,84.000,10.030,1.000,9.400,0.940,846.936,1026.079,0,13013706186602544759
osm_cellids_800M_uint64,lower_bound,adversarial_gaps,1,800000000,200000,0,0,0,0,0,0,0.000,111.331,84.000,209.000,29.659,0.000,0.000,0.000,0.000,0.000,0,13013706186602544759
osm_cellids_800M_uint64,shadow_profile,adversarial_gaps,1,800000000,200000,256,0,16384,2048,0,256,63.954,426.711,291.000,1542.000,18.793,8.000,5.605,0.299,121.771,6369000.648,0,13013706186602544759
osm_cellids_800M_uint64,shadow_profile,adversarial_gaps,1,800000000,200000,1024,0,65536,8192,0,1024,95.941,330.966,209.000,500.000,16.191,10.000,4.404,0.273,105.988,5707344.503,98,13013706186602544759
osm_cellids_800M_uint64,shadow_radix,adversarial_gaps,1,800000000,200000,256,18,2113536,2099200,0,256,62.620,592.975,333.000,1583.000,18.793,2.000,0.000,0.000,1.000,6369000.648,0,13013706186602544759
osm_cellids_800M_uint64,shadow_radix,adversarial_gaps,1,800000000,200000,1024,18,2162688,2105344,0,1024,97.147,242.971,167.000,333.000,16.191,2.000,0.000,0.000,1.000,5707344.503,98,13013706186602544759
osm_cellids_800M_uint64,pgm,adversarial_gaps,1,800000000,200000,32,0,47473528,0,0,2887524,9593.097,93.256,83.000,125.000,6.068,6.000,5.521,0.910,63.903,66.970,0,13013706186602544759
osm_cellids_800M_uint64,pgm,adversarial_gaps,1,800000000,200000,128,0,10993776,0,0,667500,8509.338,86.528,83.000,84.000,8.020,5.000,7.625,0.951,254.287,258.807,0,13013706186602544759
osm_cellids_800M_uint64,pgm,adversarial_gaps,1,800000000,200000,512,0,2689504,0,0,163028,7838.066,94.877,83.000,125.000,10.006,5.000,9.556,0.955,978.451,1026.081,0,13013706186602544759
osm_cellids_800M_uint64,radixspline,adversarial_gaps,1,800000000,200000,32,18,97596400,0,0,0,4582.698,44.600,41.000,42.000,6.229,1.000,5.210,0.859,46.932,66.970,0,13013706186602544759
osm_cellids_800M_uint64,radixspline,adversarial_gaps,1,800000000,200000,128,18,21946224,0,0,0,4442.467,47.983,42.000,42.000,8.083,1.000,7.372,0.920,210.416,258.807,0,13013706186602544759
osm_cellids_800M_uint64,radixspline,adversarial_gaps,1,800000000,200000,512,18,5823648,0,0,0,4378.905,55.476,42.000,84.000,10.030,1.000,9.400,0.940,846.936,1026.079,0,13013706186602544759
osm_cellids_800M_uint64,lower_bound,adversarial_gaps,2,800000000,200000,0,0,0,0,0,0,0.000,105.734,84.000,208.000,29.659,0.000,0.000,0.000,0.000,0.000,0,13013706186602544759
osm_cellids_800M_uint64,shadow_profile,adversarial_gaps,2,800000000,200000,256,0,16384,2048,0,256,62.288,591.668,209.000,1500.000,18.793,8.000,5.605,0.299,121.771,6369000.648,0,13013706186602544759
osm_cellids_800M_uint64,shadow_profile,adversarial_gaps,2,800000000,200000,1024,0,65536,8192,0,1024,99.718,350.856,208.000,750.000,16.191,10.000,4.404,0.273,105.988,5707344.503,98,13013706186602544759
osm_cellids_800M_uint64,shadow_radix,adversarial_gaps,2,800000000,200000,256,18,2113536,2099200,0,256,66.234,663.567,209.000,1125.000,18.793,2.000,0.000,0.000,1.000,6369000.648,0,13013706186602544759
osm_cellids_800M_uint64,shadow_radix,adversarial_gaps,2,800000000,200000,1024,18,2162688,2105344,0,1024,98.160,352.040,208.000,916.000,16.191,2.000,0.000,0.000,1.000,5707344.503,98,13013706186602544759
osm_cellids_800M_uint64,pgm,adversarial_gaps,2,800000000,200000,32,0,47473528,0,0,2887524,9490.468,87.120,83.000,125.000,6.068,6.000,5.521,0.910,63.903,66.970,0,13013706186602544759
osm_cellids_800M_uint64,pgm,adversarial_gaps,2,800000000,200000,128,0,10993776,0,0,667500,8433.149,83.295,42.000,84.000,8.020,5.000,7.625,0.951,254.287,258.807,0,13013706186602544759
osm_cellids_800M_uint64,pgm,adversarial_gaps,2,800000000,200000,512,0,2689504,0,0,163028,7821.015,89.692,83.000,125.000,10.006,5.000,9.556,0.955,978.451,1026.081,0,13013706186602544759
osm_cellids_800M_uint64,radixspline,adversarial_gaps,2,800000000,200000,32,18,97596400,0,0,0,4490.056,43.692,41.000,42.000,6.229,1.000,5.210,0.859,46.932,66.970,0,13013706186602544759
osm_cellids_800M_uint64,radixspline,adversarial_gaps,2,800000000,200000,128,18,21946224,0,0,0,4405.504,47.042,42.000,83.000,8.083,1.000,7.372,0.920,210.416,258.807,0,13013706186602544759
osm_cellids_800M_uint64,radixspline,adversarial_gaps,2,800000000,200000,512,18,5823648,0,0,0,4352.180,59.305,42.000,84.000,10.030,1.000,9.400,0.940,846.936,1026.079,0,13013706186602544759


==> anc/results/dataset_manifest.json <==
[
  {
    "name": "books_200M_uint32",
    "bytes": 800000008,
    "md5": "55845580be1554d82be1c0dda416005c",
    "path": "data/books_200M_uint32",
    "source": "https://zenodo.org/api/records/15240501/files/books_200M_uint32/content"
  },
  {
    "name": "fb_200M_uint64",
    "bytes": 1600000008,
    "md5": "679eff3bfbc80572b30f6575b40b6918",
    "path": "data/fb_200M_uint64",
    "source": "https://zenodo.org/api/records/15240501/files/fb_200M_uint64/content"
  },
  {
    "name": "wiki_ts_200M_uint64",
    "bytes": 1600000008,
    "md5": "4f1402b1c476d67f77d2da4955432f7d",
    "path": "data/wiki_ts_200M_uint64",
    "source": "https://zenodo.org/api/records/15240501/files/wiki_ts_200M_uint64/content"
  },
  {
    "name": "osm_cellids_800M_uint64",
    "bytes": 6400000008,
    "md5": "70670bf41196b9591e07d0128a281b9a",
    "path": "data/osm_cellids_800M_uint64",
    "source": "https://zenodo.org/api/records/15240501/files/osm_cellids_800M_uint64/content"
  }
]


==> anc/results/exact_parameter.csv <==
dataset,workload,n,queries,prediction_quantum,budget,exact_rgap_bits,exact_gap_bits,rgap_routing_bits,rgap_repair_bits,gap_routing_bits,gap_repair_bits,rgap_leaves,rgap_atoms,rgap_repair_program_nodes,rgap_mean_affine_error,gap_leaves,gap_atoms,gap_repair_program_nodes,gap_mean_affine_error,compute_ms
books_200M_uint32,uniform_hits,1024,50000,16,0,9.984804,10.001408,8.058666,1.926137,0.000000,10.001408,328,0,1024,0.000000,1,0,1024,0.000000,11.300208
books_200M_uint32,uniform_hits,1024,50000,16,4,4.322364,6.027548,0.119864,4.202500,2.032626,3.994921,3,2,1024,137.000000,5,4,1024,16.750000,33.409167
books_200M_uint32,uniform_hits,1024,50000,16,8,4.322364,5.915822,0.119864,4.202500,2.426556,3.489266,3,2,1024,137.000000,8,8,1024,9.125000,57.968791
books_200M_uint32,uniform_hits,1024,50000,16,16,4.322364,5.915822,0.119864,4.202500,2.426556,3.489266,3,2,1024,137.000000,8,8,1024,9.125000,107.012209
books_200M_uint32,uniform_hits,1024,50000,16,32,4.322364,5.915822,0.119864,4.202500,2.426556,3.489266,3,2,1024,137.000000,8,8,1024,9.125000,206.563542
books_200M_uint32,uniform_hits,1024,50000,16,64,4.322364,5.915822,0.119864,4.202500,2.426556,3.489266,3,2,1024,137.000000,8,8,1024,9.125000,404.142958
books_200M_uint32,uniform_hits,1024,50000,16,128,4.322364,5.915822,0.119864,4.202500,2.426556,3.489266,3,2,1024,137.000000,8,8,1024,9.125000,805.002584
books_200M_uint32,hotspot_hits,1024,50000,16,0,7.657462,7.681975,5.885273,1.772189,0.585000,7.096975,417,0,1024,0.000000,14,0,1024,0.000000,11.624875
books_200M_uint32,hotspot_hits,1024,50000,16,4,3.933952,4.302300,0.263833,3.670119,0.572812,3.729488,4,3,1024,45.333333,10,4,1024,16.250000,35.091416
books_200M_uint32,hotspot_hits,1024,50000,16,8,3.933952,4.291766,0.263833,3.670119,0.603638,3.688128,4,3,1024,45.333333,9,8,1024,9.250000,61.427125
books_200M_uint32,hotspot_hits,1024,50000,16,16,3.933952,4.291686,0.263833,3.670119,0.603638,3.688048,4,3,1024,45.333333,9,9,1024,8.222222,113.602208
books_200M_uint32,hotspot_hits,1024,50000,16,32,3.933952,4.291686,0.263833,3.670119,0.603638,3.688048,4,3,1024,45.333333,9,9,1024,8.222222,217.959208
books_200M_uint32,hotspot_hits,1024,50000,16,64,3.933952,4.291686,0.263833,3.670119,0.603638,3.688048,4,3,1024,45.333333,9,9,1024,8.222222,424.531917
books_200M_uint32,hotspot_hits,1024,50000,16,128,3.933952,4.291686,0.263833,3.670119,0.603638,3.688048,4,3,1024,45.333333,9,9,1024,8.222222,842.999417
books_200M_uint32,zipf_hits,1024,50000,16,0,9.567471,9.637021,7.812531,1.754940,2.935731,6.701290,415,0,1024,0.000000,8,0,1024,0.000000,12.935541
books_200M_uint32,zipf_hits,1024,50000,16,4,4.383061,5.318880,0.116783,4.266278,1.681375,3.637505,3,2,1024,122.000000,5,4,1024,16.500000,35.186792
books_200M_uint32,zipf_hits,1024,50000,16,8,4.383061,5.246155,0.116783,4.266278,1.897254,3.348901,3,2,1024,122.000000,9,8,1024,9.125000,59.844542
books_200M_uint32,zipf_hits,1024,50000,16,16,4.383061,5.245735,0.116783,4.266278,1.897254,3.348481,3,2,1024,122.000000,9,9,1024,8.111111,109.087000
books_200M_uint32,zipf_hits,1024,50000,16,32,4.383061,5.245735,0.116783,4.266278,1.897254,3.348481,3,2,1024,122.000000,9,9,1024,8.111111,208.479333
books_200M_uint32,zipf_hits,1024,50000,16,64,4.383061,5.245735,0.116783,4.266278,1.897254,3.348481,3,2,1024,122.000000,9,9,1024,8.111111,404.598042
books_200M_uint32,zipf_hits,1024,50000,16,128,4.383061,5.245735,0.116783,4.266278,1.897254,3.348481,3,2,1024,122.000000,9,9,1024,8.111111,802.363500
fb_200M_uint64,uniform_hits,1024,50000,16,0,9.984804,10.001408,8.058666,1.926137,0.000000,10.001408,328,0,1024,0.000000,1,0,1024,0.000000,10.835250
fb_200M_uint64,uniform_hits,1024,50000,16,4,3.975848,3.467380,0.011408,3.964440,0.011408,3.455972,2,1,1024,10.000000,2,2,1024,5.000000,32.064709
fb_200M_uint64,uniform_hits,1024,50000,16,8,3.975848,3.467380,0.011408,3.964440,0.011408,3.455972,2,1,1024,10.000000,2,2,1024,5.000000,53.787875
fb_200M_uint64,uniform_hits,1024,50000,16,16,3.975848,3.467380,0.011408,3.964440,0.011408,3.455972,2,1,1024,10.000000,2,2,1024,5.000000,98.120125
fb_200M_uint64,uniform_hits,1024,50000,16,32,3.975848,3.467380,0.011408,3.964440,0.011408,3.455972,2,1,1024,10.000000,2,2,1024,5.000000,187.368208
fb_200M_uint64,uniform_hits,1024,50000,16,64,3.975848,3.467380,0.011408,3.964440,0.011408,3.455972,2,1,1024,10.000000,2,2,1024,5.000000,367.341833
fb_200M_uint64,uniform_hits,1024,50000,16,128,3.975848,3.467380,0.011408,3.964440,0.011408,3.455972,2,1,1024,10.000000,2,2,1024,5.000000,729.926750
fb_200M_uint64,hotspot_hits,1024,50000,16,0,7.657462,7.681975,5.885273,1.772189,0.585000,7.096975,417,0,1024,0.000000,14,0,1024,0.000000,12.222792
fb_200M_uint64,hotspot_hits,1024,50000,16,4,3.884005,3.371521,0.001204,3.882801,0.050701,3.320820,2,1,1024,10.000000,3,3,1024,5.666667,32.931625
fb_200M_uint64,hotspot_hits,1024,50000,16,8,3.884005,3.371521,0.001204,3.882801,0.050701,3.320820,2,1,1024,10.000000,3,3,1024,5.666667,56.094375
fb_200M_uint64,hotspot_hits,1024,50000,16,16,3.884005,3.371521,0.001204,3.882801,0.050701,3.320820,2,1,1024,10.000000,3,3,1024,5.666667,101.136500
fb_200M_uint64,hotspot_hits,1024,50000,16,32,3.884005,3.371521,0.001204,3.882801,0.050701,3.320820,2,1,1024,10.000000,3,3,1024,5.666667,192.425583
fb_200M_uint64,hotspot_hits,1024,50000,16,64,3.884005,3.371521,0.001204,3.882801,0.050701,3.320820,2,1,1024,10.000000,3,3,1024,5.666667,379.312542
fb_200M_uint64,hotspot_hits,1024,50000,16,128,3.884005,3.371521,0.001204,3.882801,0.050701,3.320820,2,1,1024,10.000000,3,3,1024,5.666667,734.637667
fb_200M_uint64,zipf_hits,1024,50000,16,0,9.567471,9.637021,7.812531,1.754940,2.935731,6.701290,415,0,1024,0.000000,8,0,1024,0.000000,12.735791
fb_200M_uint64,zipf_hits,1024,50000,16,4,3.881348,3.464351,0.006857,3.874491,0.006857,3.457494,2,1,1024,10.000000,2,2,1024,5.000000,34.054792
fb_200M_uint64,zipf_hits,1024,50000,16,8,3.881348,3.464351,0.006857,3.874491,0.006857,3.457494,2,1,1024,10.000000,2,2,1024,5.000000,56.082708
fb_200M_uint64,zipf_hits,1024,50000,16,16,3.881348,3.464351,0.006857,3.874491,0.006857,3.457494,2,1,1024,10.000000,2,2,1024,5.000000,101.902125
fb_200M_uint64,zipf_hits,1024,50000,16,32,3.881348,3.464351,0.006857,3.874491,0.006857,3.457494,2,1,1024,10.000000,2,2,1024,5.000000,190.646375
fb_200M_uint64,zipf_hits,1024,50000,16,64,3.881348,3.464351,0.006857,3.874491,0.006857,3.457494,2,1,1024,10.000000,2,2,1024,5.000000,370.300250
fb_200M_uint64,zipf_hits,1024,50000,16,128,3.881348,3.464351,0.006857,3.874491,0.006857,3.457494,2,1,1024,10.000000,2,2,1024,5.000000,732.848959
wiki_ts_200M_uint64,uniform_hits,1024,50000,16,0,9.984804,10.001408,8.058666,1.926137,0.000000,10.001408,328,0,1024,0.000000,1,0,1024,0.000000,11.231250
wiki_ts_200M_uint64,uniform_hits,1024,50000,16,4,4.366372,5.492971,0.183810,4.182562,1.533346,3.959625,3,2,1024,128.500000,5,4,1024,16.000000,34.460417
wiki_ts_200M_uint64,uniform_hits,1024,50000,16,8,4.366372,5.485338,0.183810,4.182562,1.550016,3.935322,3,2,1024,128.500000,6,6,1024,12.166667,60.373209
wiki_ts_200M_uint64,uniform_hits,1024,50000,16,16,4.366372,5.485338,0.183810,4.182562,1.550016,3.935322,3,2,1024,128.500000,6,6,1024,12.166667,110.582708
wiki_ts_200M_uint64,uniform_hits,1024,50000,16,32,4.366372,5.485338,0.183810,4.182562,1.550016,3.935322,3,2,1024,128.500000,6,6,1024,12.166667,213.349042
wiki_ts_200M_uint64,uniform_hits,1024,50000,16,64,4.366372,5.485338,0.183810,4.182562,1.550016,3.935322,3,2,1024,128.500000,6,6,1024,12.166667,417.661000
wiki_ts_200M_uint64,uniform_hits,1024,50000,16,128,4.366372,5.485338,0.183810,4.182562,1.550016,3.935322,3,2,1024,128.500000,6,6,1024,12.166667,827.426000
wiki_ts_200M_uint64,hotspot_hits,1024,50000,16,0,7.657462,7.681975,5.885273,1.772189,0.585000,7.096975,417,0,1024,0.000000,14,0,1024,0.000000,11.947666
wiki_ts_200M_uint64,hotspot_hits,1024,50000,16,4,4.195057,3.949070,0.130577,4.064480,0.534687,3.414383,4,3,1024,40.666667,5,4,1024,21.500000,38.996417
wiki_ts_200M_uint64,hotspot_hits,1024,50000,16,8,4.195057,3.939011,0.130577,4.064480,0.574217,3.364794,4,3,1024,40.666667,8,8,1024,10.625000,68.048792
wiki_ts_200M_uint64,hotspot_hits,1024,50000,16,16,4.195057,3.938963,0.130577,4.064480,0.574613,3.364350,4,3,1024,40.666667,10,10,1024,8.300000,125.865583
wiki_ts_200M_uint64,hotspot_hits,1024,50000,16,32,4.195057,3.938963,0.130577,4.064480,0.574613,3.364350,4,3,1024,40.666667,10,10,1024,8.300000,241.291209
wiki_ts_200M_uint64,hotspot_hits,1024,50000,16,64,4.195057,3.938963,0.130577,4.064480,0.574613,3.364350,4,3,1024,40.666667,10,10,1024,8.300000,473.146125
wiki_ts_200M_uint64,hotspot_hits,1024,50000,16,128,4.195057,3.938963,0.130577,4.064480,0.574613,3.364350,4,3,1024,40.666667,10,10,1024,8.300000,939.677750
wiki_ts_200M_uint64,zipf_hits,1024,50000,16,0,9.567471,9.637021,7.812531,1.754940,2.935731,6.701290,415,0,1024,0.000000,8,0,1024,0.000000,13.237458
wiki_ts_200M_uint64,zipf_hits,1024,50000,16,4,4.038613,6.161194,0.194993,3.843620,2.251510,3.909683,2,1,1024,461.000000,6,4,1024,16.000000,36.042458
wiki_ts_200M_uint64,zipf_hits,1024,50000,16,8,4.038613,6.085940,0.194993,3.843620,2.328515,3.757425,2,1,1024,461.000000,7,7,1024,10.142857,62.069084
wiki_ts_200M_uint64,zipf_hits,1024,50000,16,16,4.038613,6.085940,0.194993,3.843620,2.328515,3.757425,2,1,1024,461.000000,7,7,1024,10.142857,112.517167
wiki_ts_200M_uint64,zipf_hits,1024,50000,16,32,4.038613,6.085940,0.194993,3.843620,2.328515,3.757425,2,1,1024,461.000000,7,7,1024,10.142857,214.868000
wiki_ts_200M_uint64,zipf_hits,1024,50000,16,64,4.038613,6.085940,0.194993,3.843620,2.328515,3.757425,2,1,1024,461.000000,7,7,1024,10.142857,419.729750
wiki_ts_200M_uint64,zipf_hits,1024,50000,16,128,4.038613,6.085940,0.194993,3.843620,2.328515,3.757425,2,1,1024,461.000000,7,7,1024,10.142857,832.251125
osm_cellids_800M_uint64,uniform_hits,1024,50000,16,0,9.984804,10.001408,8.058666,1.926137,0.000000,10.001408,328,0,1024,0.000000,1,0,1024,0.000000,11.198125
osm_cellids_800M_uint64,uniform_hits,1024,50000,16,4,5.905155,7.592793,0.157428,5.747727,1.945376,5.647417,6,3,1024,87.333333,7,4,1024,48.250000,33.448917
osm_cellids_800M_uint64,uniform_hits,1024,50000,16,8,5.905155,7.498685,0.157428,5.747727,2.758899,4.739786,6,3,1024,87.333333,10,8,1024,22.250000,58.206500
osm_cellids_800M_uint64,uniform_hits,1024,50000,16,16,5.905155,7.490428,0.157428,5.747727,2.871608,4.618820,6,3,1024,87.333333,16,16,1024,11.187500,107.359334
osm_cellids_800M_uint64,uniform_hits,1024,50000,16,32,5.905155,7.489627,0.157428,5.747727,2.826635,4.662992,6,3,1024,87.333333,19,19,1024,9.210526,207.389375
osm_cellids_800M_uint64,uniform_hits,1024,50000,16,64,5.905155,7.489627,0.157428,5.747727,2.826635,4.662992,6,3,1024,87.333333,19,19,1024,9.210526,407.867500
osm_cellids_800M_uint64,uniform_hits,1024,50000,16,128,5.905155,7.489627,0.157428,5.747727,2.826635,4.662992,6,3,1024,87.333333,19,19,1024,9.210526,806.505292
osm_cellids_800M_uint64,hotspot_hits,1024,50000,16,0,7.657462,7.681975,5.885273,1.772189,0.585000,7.096975,417,0,1024,0.000000,14,0,1024,0.000000,12.644417
osm_cellids_800M_uint64,hotspot_hits,1024,50000,16,4,4.657163,5.406639,0.490972,4.166191,0.515203,4.891436,8,3,1024,105.000000,7,4,1024,48.500000,37.938792
osm_cellids_800M_uint64,hotspot_hits,1024,50000,16,8,4.656701,5.395785,0.505287,4.151413,0.590253,4.805533,7,5,1024,60.200000,10,8,1024,23.375000,69.847458
osm_cellids_800M_uint64,hotspot_hits,1024,50000,16,16,4.656701,5.393798,0.505287,4.151413,0.606260,4.787538,7,5,1024,60.200000,18,16,1024,11.250000,116.355958
osm_cellids_800M_uint64,hotspot_hits,1024,50000,16,32,4.656701,5.393686,0.505287,4.151413,0.607182,4.786504,7,5,1024,60.200000,22,21,1024,8.571429,222.259083
osm_cellids_800M_uint64,hotspot_hits,1024,50000,16,64,4.656701,5.393686,0.505287,4.151413,0.607182,4.786504,7,5,1024,60.200000,22,21,1024,8.571429,429.900792
osm_cellids_800M_uint64,hotspot_hits,1024,50000,16,128,4.656701,5.393686,0.505287,4.151413,0.607182,4.786504,7,5,1024,60.200000,22,21,1024,8.571429,860.405500
osm_cellids_800M_uint64,zipf_hits,1024,50000,16,0,9.567471,9.637021,7.812531,1.754940,2.935731,6.701290,415,0,1024,0.000000,8,0,1024,0.000000,13.306250
osm_cellids_800M_uint64,zipf_hits,1024,50000,16,4,5.257134,7.370554,0.076624,5.180511,1.862658,5.507896,3,2,1024,131.000000,7,4,1024,47.500000,35.724167
osm_cellids_800M_uint64,zipf_hits,1024,50000,16,8,5.257134,7.306061,0.076624,5.180511,2.353363,4.952698,3,2,1024,131.000000,10,8,1024,21.875000,60.784500
osm_cellids_800M_uint64,zipf_hits,1024,50000,16,16,5.257134,7.293739,0.076624,5.180511,2.564040,4.729699,3,2,1024,131.000000,17,16,1024,11.062500,112.120042
osm_cellids_800M_uint64,zipf_hits,1024,50000,16,32,5.257134,7.293291,0.076624,5.180511,2.565672,4.727619,3,2,1024,131.000000,19,19,1024,9.315789,213.693667
osm_cellids_800M_uint64,zipf_hits,1024,50000,16,64,5.257134,7.293291,0.076624,5.180511,2.565672,4.727619,3,2,1024,131.000000,19,19,1024,9.315789,418.005416
osm_cellids_800M_uint64,zipf_hits,1024,50000,16,128,5.257134,7.293291,0.076624,5.180511,2.565672,4.727619,3,2,1024,131.000000,19,19,1024,9.315789,830.438459


==> anc/scripts/aggregate_results.py <==
#!/usr/bin/env python3
"""Aggregate benchmark CSVs into LaTeX tables and diagnostic CSVs."""

from __future__ import annotations

import argparse
import csv
import math
import pathlib
import statistics
from collections import defaultdict


ORDER = ["books_200M_uint32", "fb_200M_uint64", "wiki_ts_200M_uint64", "osm_cellids_800M_uint64"]
MAIN_FAMILIES = ["lower_bound", "shadow", "pgm", "radixspline"]
STRESS_WORKLOADS = ["uniform_misses", "mixed_hits_misses", "zipf_hits", "hotspot_hits", "adversarial_gaps"]
EXACT_BUDGET = "32"


def read_rows(path: pathlib.Path) -> list[dict[str, str]]:
    if not path.exists():
        raise SystemExit(f"missing results file: {path}")
    with path.open(newline="") as f:
        return list(csv.DictReader(f))


def dataset_label(path: str) -> str:
    return pathlib.Path(path).name or path


def short_dataset(name: str) -> str:
    return {
        "books_200M_uint32": "Books",
        "fb_200M_uint64": "FB",
        "wiki_ts_200M_uint64": "Wiki",
        "osm_cellids_800M_uint64": "OSM",
    }.get(name, name.replace("_", r"\_"))


def workload_label(name: str) -> str:
    return {
        "uniform_hits": "hits",
        "uniform_misses": "misses",
        "mixed_hits_misses": "mixed",
        "zipf_hits": "zipf",
        "hotspot_hits": "hotspot",
        "adversarial_gaps": "gaps",
        "range_starts": "range",
    }.get(name, name.replace("_", r"\_"))


def index_label(row: dict[str, object]) -> str:
    idx = str(row["index"])
    param = str(int(float(row.get("parameter", 0) or 0)))
    if idx == "lower_bound":
        return "Binary"
    if idx == "shadow_profile":
        return f"Shadow-O({param})"
    if idx == "shadow_radix":
        return f"Shadow-R({param})"
    if idx == "pgm":
        return f"PGM({param})"
    if idx == "radixspline":
        return f"RS({param})"
    return idx


def fnum(row: dict[str, str], key: str, default: float = 0.0) -> float:
    value = row.get(key, "")
    return float(value) if value not in ("", None) else default


def typed(row: dict[str, str]) -> dict[str, object]:
    out: dict[str, object] = dict(row)
    out["dataset_name"] = dataset_label(row["dataset"])
    out["workload"] = row.get("workload") or "uniform_hits"
    out["run_id"] = int(fnum(row, "run_id", 0))
    for key in [
        "n",
        "queries",
        "parameter",
        "radix_bits",
        "index_bytes",
        "directory_bytes",
        "repair_program_bytes",
        "atoms",
        "build_ms",
        "mean_ns",
        "p50_ns",
        "p95_ns",
        "repair_comparisons",
        "route_comparisons",
        "residual_entropy_bits",
        "residual_entropy_ratio",
        "residual_support",
        "mean_window",
        "fallbacks",
    ]:
        out[key] = fnum(row, key, 0.0)
    return out


def mean(values: list[float]) -> float:
    return statistics.mean(values) if values else 0.0


def ci95(values: list[float]) -> float:
    if len(values) < 2:
        return 0.0
    return 1.96 * statistics.stdev(values) / math.sqrt(len(values))


def pearson(xs: list[float], ys: list[float]) -> float:
    if len(xs) < 2:
        return 0.0
    mx = mean(xs)
    my = mean(ys)
    num = sum((x - mx) * (y - my) for x, y in zip(xs, ys))
    den = math.sqrt(sum((x - mx) ** 2 for x in xs) * sum((y - my) ** 2 for y in ys))
    return num / den if den else 0.0


def aggregate(rows: list[dict[str, object]]) -> list[dict[str, object]]:
    grouped: dict[tuple[object, ...], list[dict[str, object]]] = defaultdict(list)
    for row in rows:
        key = (
            row["dataset_name"],
            row["index"],
            row["workload"],
            row["parameter"],
            row["radix_bits"],
        )
        grouped[key].append(row)

    out: list[dict[str, object]] = []
    for key, group in grouped.items():
        ds, idx, workload, param, rb = key
        means = [float(g["mean_ns"]) for g in group]
        p95s = [float(g["p95_ns"]) for g in group]
        builds = [float(g["build_ms"]) for g in group]
        repairs = [float(g["repair_comparisons"]) for g in group]
        routes = [float(g["route_comparisons"]) for g in group]
        ratios = [float(g["residual_entropy_ratio"]) for g in group]
        supports = [float(g["residual_support"]) for g in group]
        entropies = [float(g["residual_entropy_bits"]) for g in group]
        windows = [float(g["mean_window"]) for g in group]
        entry: dict[str, object] = {
            "dataset_name": ds,
            "index": idx,
            "workload": workload,
            "parameter": param,
            "radix_bits": rb,
            "runs": len(group),
            "n": group[0]["n"],
            "queries": group[0]["queries"],
            "index_bytes": statistics.median(float(g["index_bytes"]) for g in group),
            "directory_bytes": statistics.median(float(g["directory_bytes"]) for g in group),
            "repair_program_bytes": statistics.median(float(g["repair_program_bytes"]) for g in group),
            "atoms": statistics.median(float(g["atoms"]) for g in group),
            "build_ms": mean(builds),
            "build_ms_ci": ci95(builds),
            "mean_ns": mean(means),
            "mean_ns_ci": ci95(means),
            "p95_ns": mean(p95s),
            "p95_ns_ci": ci95(p95s),
            "repair_comparisons": mean(repairs),
            "route_comparisons": mean(routes),
            "residual_entropy_bits": mean(entropies),
            "residual_entropy_ratio": mean(ratios),
            "residual_support": mean(supports),
            "mean_window": mean(windows),
            "fallbacks": mean([float(g["fallbacks"]) for g in group]),
        }
        out.append(entry)
    return out


def best(rows: list[dict[str, object]], dataset: str, family: str, workload: str) -> dict[str, object] | None:
    shadow_indexes = {"shadow_profile", "shadow_radix"}
    cand = [
        r
        for r in rows
        if r["dataset_name"] == dataset
        and (r["index"] in shadow_indexes if family == "shadow" else r["index"] == family)
        and r["workload"] == workload
    ]
    return min(cand, key=lambda r: float(r["mean_ns"])) if cand else None


def cell_mean_ci(value: float, ci: float) -> str:
    if ci <= 0.0:
        return f"{value:.1f}"
    return rf"{value:.1f}{{\scriptsize$\pm${ci:.1f}}}"


def write_real_data_main(rows: list[dict[str, object]], tables_dir: pathlib.Path) -> None:
    lines = [
        r"Dataset & Index & Size MB & Dir MB & Build ms & Mean ns & p95 ns & Repair \\",
        r"\hline",
    ]
    for ds in ORDER:
        for family in MAIN_FAMILIES:
            row = best(rows, ds, family, "uniform_hits")
            if row is None:
                continue
            lines.append(
                f"{short_dataset(ds)} & {index_label(row)} & "
                f"{float(row['index_bytes']) / 1_000_000:.2f} & "
                f"{float(row['directory_bytes']) / 1_000_000:.2f} & "
                f"{cell_mean_ci(float(row['build_ms']), float(row['build_ms_ci']))} & "
                f"{cell_mean_ci(float(row['mean_ns']), float(row['mean_ns_ci']))} & "
                f"{cell_mean_ci(float(row['p95_ns']), float(row['p95_ns_ci']))} & "
                f"{float(row['repair_comparisons']):.2f} \\\\"
            )
        lines.append(r"\hline")
    (tables_dir / "real_data_main.tex").write_text("\n".join(lines) + "\n")


def write_stress(rows: list[dict[str, object]], tables_dir: pathlib.Path) -> None:
    lines = [r"Dataset & Workload & Binary & Shadow & PGM & RS \\", r"\hline"]
    label = {
        "lower_bound": "Binary",
        "shadow_radix": "Shadow-R",
        "pgm": "PGM",
        "radixspline": "RS",
    }
    for ds in ORDER:
        for workload in STRESS_WORKLOADS:
            cells = []
            for family in MAIN_FAMILIES:
                row = best(rows, ds, family, workload)
                cells.append("--" if row is None else cell_mean_ci(float(row["mean_ns"]), float(row["mean_ns_ci"])))
            lines.append(f"{short_dataset(ds)} & {workload_label(workload)} & " + " & ".join(cells) + r" \\")
        lines.append(r"\hline")
    (tables_dir / "stress_workloads.tex").write_text("\n".join(lines) + "\n")


def write_shadow_overhead(rows: list[dict[str, object]], tables_dir: pathlib.Path) -> None:
    lines = [r"Dataset & Ord MB & Rad MB & Ordered ns & Radix ns & Ord route & Rad route \\", r"\hline"]
    for ds in ORDER:
        ordered = best(rows, ds, "shadow_profile", "uniform_hits")
        radix = best(rows, ds, "shadow_radix", "uniform_hits")
        if ordered is None or radix is None:
            continue
        lines.append(
            f"{short_dataset(ds)} & "
            f"{float(ordered['index_bytes']) / 1_000_000:.2f} & "
            f"{float(radix['index_bytes']) / 1_000_000:.2f} & "
            f"{cell_mean_ci(float(ordered['mean_ns']), float(ordered['mean_ns_ci']))} & "
            f"{cell_mean_ci(float(radix['mean_ns']), float(radix['mean_ns_ci']))} & "
            f"{float(ordered['route_comparisons']):.1f} & "
            f"{float(radix['route_comparisons']):.1f} \\\\"
        )
    (tables_dir / "shadow_overhead.tex").write_text("\n".join(lines) + "\n")


def write_rank_spread(rows: list[dict[str, object]], tables_dir: pathlib.Path) -> None:
    lines = [r"Dataset & Workload & Index & Ratio & Support & Window \\", r"\hline"]
    for ds in ORDER:
        for workload in ["uniform_hits", *STRESS_WORKLOADS]:
            row = best(rows, ds, "shadow", workload)
            if row is None:
                continue
            lines.append(
                f"{short_dataset(ds)} & {workload_label(workload)} & {index_label(row)} & "
                f"{float(row['residual_entropy_ratio']):.2f} & "
                f"{float(row['residual_support']):.1f} & "
                f"{float(row['mean_window']):.1f} \\\\"
            )
        lines.append(r"\hline")
    (tables_dir / "rank_spread_diagnostic.tex").write_text("\n".join(lines) + "\n")


def write_corr(rows: list[dict[str, object]], tables_dir: pathlib.Path) -> None:
    corr = [r"Dataset & Hits learned & All workloads \\", r"\hline"]
    for ds in ORDER:
        hit_rows = [
            r
            for r in rows
            if r["dataset_name"] == ds
            and r["workload"] == "uniform_hits"
            and r["index"] in {"shadow_profile", "shadow_radix", "pgm", "radixspline"}
        ]
        all_rows = [
            r
            for r in rows
            if r["dataset_name"] == ds
            and r["index"] in {"shadow_profile", "shadow_radix", "pgm", "radixspline"}
        ]
        c_hit = pearson([float(r["repair_comparisons"]) for r in hit_rows], [float(r["mean_ns"]) for r in hit_rows])
        c_all = pearson([float(r["repair_comparisons"]) for r in all_rows], [float(r["mean_ns"]) for r in all_rows])
        corr.append(f"{short_dataset(ds)} & {c_hit:.2f} & {c_all:.2f} \\\\")
    (tables_dir / "repair_latency_corr.tex").write_text("\n".join(corr) + "\n")


def write_summary(rows: list[dict[str, object]], tables_dir: pathlib.Path, figures_dir: pathlib.Path) -> None:
    lines = [
        r"\begin{tabular}{lllrrrr}",
        r"\hline",
        r"Dataset & Workload & Index & Param. & Bytes/key & Mean ns & Repair \\",
        r"\hline",
    ]
    for row in sorted(rows, key=lambda r: (str(r["dataset_name"]), str(r["workload"]), str(r["index"]), float(r["parameter"]))):
        n = max(1.0, float(row["n"]))
        lines.append(
            f"{short_dataset(str(row['dataset_name']))} & {workload_label(str(row['workload']))} & "
            f"{index_label(row)} & {int(float(row['parameter']))} & "
            f"{float(row['index_bytes']) / n:.3f} & {float(row['mean_ns']):.1f} & "
            f"{float(row['repair_comparisons']):.2f} \\\\"
        )
    lines += [r"\hline", r"\end{tabular}", ""]
    (tables_dir / "benchmark_summary.tex").write_text("\n".join(lines))

    profile_rows = ["dataset,index,workload,parameter,atoms,mean_ns,repair_comparisons,route_comparisons,residual_entropy_ratio,residual_support,mean_window"]
    for row in rows:
        if str(row["index"]).startswith("shadow_"):
            profile_rows.append(
                ",".join(
                    [
                        str(row["dataset_name"]),
                        str(row["index"]),
                        str(row["workload"]),
                        str(int(float(row["parameter"]))),
                        str(int(float(row["atoms"]))),
                        f"{float(row['mean_ns']):.3f}",
                        f"{float(row['repair_comparisons']):.3f}",
                        f"{float(row['route_comparisons']):.3f}",
                        f"{float(row['residual_entropy_ratio']):.3f}",
                        f"{float(row['residual_support']):.3f}",
                        f"{float(row['mean_window']):.3f}",
                    ]
                )
            )
    (figures_dir / "profile_points.csv").write_text("\n".join(profile_rows) + "\n")

def write_exact_parameter(exact_path: pathlib.Path, tables_dir: pathlib.Path) -> None:
    if not exact_path.exists():
        return
    rows = read_rows(exact_path)
    by_key = {(r["dataset"], r["workload"], r["budget"]): r for r in rows}
    lines = [
        r"Dataset & Workload & $\RGap_\M(0)$ & $\RGap_\M(32)$ & $\Gap_\M(32)$ & Atoms & Prog. nodes \\",
        r"\hline",
    ]
    for ds in ORDER:
        for workload in ["uniform_hits", "hotspot_hits", "zipf_hits"]:
            r0 = by_key.get((ds, workload, "0"))
            rb = by_key.get((ds, workload, EXACT_BUDGET))
            if r0 is None or rb is None:
                continue
            lines.append(
                f"{short_dataset(ds)} & {workload_label(workload)} & "
                f"{float(r0['exact_rgap_bits']):.2f} & "
                f"{float(rb['exact_rgap_bits']):.2f} & "
                f"{float(rb['exact_gap_bits']):.2f} & "
                f"{int(float(rb['rgap_atoms']))} & "
                f"{int(float(rb['rgap_repair_program_nodes']))} \\\\"
            )
        lines.append(r"\hline")
    (tables_dir / "exact_parameter_main.tex").write_text("\n".join(lines) + "\n")


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", default="results/benchmark_results.csv")
    parser.add_argument("--exact-input", default="results/exact_parameter.csv")
    parser.add_argument("--tables-dir", default="tables")
    parser.add_argument("--figures-dir", default="figures")
    args = parser.parse_args()

    raw_rows = read_rows(pathlib.Path(args.input))
    rows = aggregate([typed(r) for r in raw_rows])
    tables_dir = pathlib.Path(args.tables_dir)
    figures_dir = pathlib.Path(args.figures_dir)
    tables_dir.mkdir(parents=True, exist_ok=True)
    figures_dir.mkdir(parents=True, exist_ok=True)

    write_real_data_main(rows, tables_dir)
    write_stress(rows, tables_dir)
    write_shadow_overhead(rows, tables_dir)
    write_rank_spread(rows, tables_dir)
    write_corr(rows, tables_dir)
    write_summary(rows, tables_dir, figures_dir)
    write_exact_parameter(pathlib.Path(args.exact_input), tables_dir)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/check_artifact_paths.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
bad=0
while IFS= read -r -d '' file; do
  [[ "${file}" == */scripts/check_artifact_paths.sh ]] && continue
  [[ "${file}" == */scripts/package_artifact.sh ]] && continue
  [[ "${file}" == */scripts/package_submission.sh ]] && continue
  if grep -E "/Users/farukalpay|Desktop/manuscript|/tmp/" "$file" >/dev/null 2>&1; then
    echo "personal path found in $file" >&2
    bad=1
  fi
done < <(find "${ROOT}" \
  -path "${ROOT}/.git" -prune -o \
  -path "${ROOT}/third_party/*/.git" -prune -o \
  -path "${ROOT}/build" -prune -o \
  -path "${ROOT}/data" -prune -o \
  -type f \( -name "*.cpp" -o -name "*.h" -o -name "*.py" -o -name "*.sh" -o -name "*.tex" -o -name "*.md" -o -name "*.json" -o -name "*.lean" -o -name "*.v" -o -name "*.csv" \) -print0)
exit "$bad"


==> anc/scripts/download_sosd.py <==
#!/usr/bin/env python3
"""Download SOSD/Zenodo sorted integer datasets with checksum verification."""

from __future__ import annotations

import argparse
import hashlib
import json
import pathlib
import sys
import time
import urllib.request


RECORD = "https://zenodo.org/api/records/15240501"
DEFAULT_DATASETS = [
    "books_200M_uint32",
    "fb_200M_uint64",
    "wiki_ts_200M_uint64",
    "osm_cellids_800M_uint64",
]


def fetch_manifest() -> dict:
    with urllib.request.urlopen(RECORD, timeout=30) as response:
        return json.load(response)


def md5_file(path: pathlib.Path) -> str:
    h = hashlib.md5()
    with path.open("rb") as f:
        for chunk in iter(lambda: f.read(1024 * 1024), b""):
            h.update(chunk)
    return h.hexdigest()


def download(url: str, dst: pathlib.Path, expected_size: int, retries: int = 20) -> None:
    tmp = dst.with_suffix(dst.suffix + ".part")
    for attempt in range(1, retries + 1):
        offset = tmp.stat().st_size if tmp.exists() else 0
        if offset >= expected_size:
            break
        headers = {"Range": f"bytes={offset}-"} if offset else {}
        request = urllib.request.Request(url, headers=headers)
        mode = "ab" if offset else "wb"
        try:
            with urllib.request.urlopen(request, timeout=120) as response, tmp.open(mode) as out:
                while True:
                    chunk = response.read(4 * 1024 * 1024)
                    if not chunk:
                        break
                    out.write(chunk)
            if tmp.stat().st_size >= expected_size:
                break
        except Exception as exc:  # network downloads are intentionally retried
            if attempt == retries:
                raise
            print(f"retry {attempt}/{retries} after {type(exc).__name__}: {exc}", file=sys.stderr)
            time.sleep(min(30, 2 * attempt))
    if tmp.stat().st_size != expected_size:
        raise SystemExit(f"incomplete download for {dst.name}: {tmp.stat().st_size} != {expected_size}")
    tmp.replace(dst)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--data-dir", default="data", help="local cache directory")
    parser.add_argument("--datasets", default=",".join(DEFAULT_DATASETS))
    parser.add_argument("--manifest-out", default="results/dataset_manifest.json")
    args = parser.parse_args()

    data_dir = pathlib.Path(args.data_dir)
    data_dir.mkdir(parents=True, exist_ok=True)
    pathlib.Path(args.manifest_out).parent.mkdir(parents=True, exist_ok=True)

    manifest = fetch_manifest()
    files = {f["key"]: f for f in manifest["files"]}
    selected = [x.strip() for x in args.datasets.split(",") if x.strip()]
    recorded = []
    for name in selected:
        if name not in files:
            raise SystemExit(f"unknown dataset {name}; available: {', '.join(sorted(files))}")
        info = files[name]
        dst = data_dir / name
        expected = info["checksum"].split(":", 1)[1]
        if dst.exists() and md5_file(dst) == expected:
            print(f"ok {name}")
        else:
            print(f"download {name} ({info['size']} bytes)")
            download(info["links"]["self"], dst, int(info["size"]))
            got = md5_file(dst)
            if got != expected:
                raise SystemExit(f"checksum mismatch for {name}: {got} != {expected}")
        recorded.append(
            {
                "name": name,
                "bytes": info["size"],
                "md5": expected,
                "path": str(dst),
                "source": info["links"]["self"],
            }
        )
    pathlib.Path(args.manifest_out).write_text(json.dumps(recorded, indent=2) + "\n")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/scripts/fetch_third_party.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
mkdir -p "${ROOT}/third_party"

if [[ ! -d "${ROOT}/third_party/PGM-index/.git" ]]; then
  git clone --depth 1 https://github.com/gvinciguerra/PGM-index.git "${ROOT}/third_party/PGM-index"
fi

if [[ ! -d "${ROOT}/third_party/RadixSpline/.git" ]]; then
  git clone --depth 1 https://github.com/learnedsystems/RadixSpline.git "${ROOT}/third_party/RadixSpline"
fi



==> anc/scripts/run_benchmarks.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
BUILD_DIR="${ROOT}/build"
DATA_DIR="${ROOT}/data"
RESULTS="${ROOT}/results/benchmark_results.csv"
QUERIES="${QUERIES:-200000}"
RUNS="${RUNS:-3}"
LATENCY_SAMPLE="${LATENCY_SAMPLE:-20000}"
PROFILE_SAMPLES="${PROFILE_SAMPLES:-8192}"
WORKLOADS="${WORKLOADS:-uniform_hits uniform_misses mixed_hits_misses zipf_hits hotspot_hits adversarial_gaps}"
EPSILONS="${EPSILONS:-32,128,512}"
ATOMS="${ATOMS:-256,1024}"
RADIX_BITS="${RADIX_BITS:-18}"

cmake -S "${ROOT}" -B "${BUILD_DIR}" -DCMAKE_BUILD_TYPE=Release
cmake --build "${BUILD_DIR}" --target learned_index_bench -j

"${BUILD_DIR}/learned_index_bench" --self-test --synthetic 50000 --queries 5000 \
  --output "${ROOT}/results/self_test.csv" --index all --epsilons 32,64 --atoms 32,64

if [[ "${1:-}" == "--download" ]]; then
  python3 "${ROOT}/scripts/download_sosd.py" --data-dir "${DATA_DIR}"
fi

mkdir -p "${ROOT}/results"
rm -f "${RESULTS}"

for dataset in books_200M_uint32 fb_200M_uint64 wiki_ts_200M_uint64 osm_cellids_800M_uint64; do
  path="${DATA_DIR}/${dataset}"
  [[ -f "${path}" ]] || { echo "skip ${dataset}: missing ${path}" >&2; continue; }
  type="u64"
  [[ "${dataset}" == *"_uint32" ]] && type="u32"
  for workload in ${WORKLOADS}; do
    "${BUILD_DIR}/learned_index_bench" \
      --dataset "${path}" --type "${type}" --queries "${QUERIES}" --runs "${RUNS}" \
      --workload "${workload}" \
      --index all --epsilons "${EPSILONS}" --atoms "${ATOMS}" \
      --radix-bits "${RADIX_BITS}" --profile-samples "${PROFILE_SAMPLES}" \
      --latency-sample "${LATENCY_SAMPLE}" \
      --output "${RESULTS}"
  done
done

python3 "${ROOT}/scripts/aggregate_results.py" --input "${RESULTS}" \
  --tables-dir "${ROOT}/tables" --figures-dir "${ROOT}/figures"


==> anc/scripts/run_exact_parameter.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
OUT="${ROOT}/results/exact_parameter.csv"
SAMPLE_KEYS="${SAMPLE_KEYS:-1024}"
QUERIES="${QUERIES:-50000}"
PREDICTION_QUANTUM="${PREDICTION_QUANTUM:-16}"
BUDGETS="${BUDGETS:-0,4,8,16,32,64,128}"
WORKLOADS="${WORKLOADS:-uniform_hits,hotspot_hits,zipf_hits}"

cmake -S "${ROOT}" -B "${ROOT}/build" -DCMAKE_BUILD_TYPE=Release >/dev/null
cmake --build "${ROOT}/build" --target exact_parameter -j >/dev/null

rm -f "${OUT}"
for dataset in \
  books_200M_uint32 \
  fb_200M_uint64 \
  wiki_ts_200M_uint64 \
  osm_cellids_800M_uint64
do
  path="${ROOT}/data/${dataset}"
  if [[ ! -f "${path}" ]]; then
    echo "Skipping ${dataset}; ${path} not found" >&2
    continue
  fi
  "${ROOT}/build/exact_parameter" \
    --dataset "${path}" \
    --sample-keys "${SAMPLE_KEYS}" \
    --queries "${QUERIES}" \
    --prediction-quantum "${PREDICTION_QUANTUM}" \
    --workloads "${WORKLOADS}" \
    --budgets "${BUDGETS}" \
    --output "${OUT}"
done

python3 "${ROOT}/scripts/aggregate_results.py" \
  --input "${ROOT}/results/benchmark_results.csv" \
  --exact-input "${OUT}" \
  --tables-dir "${ROOT}/tables" \
  --figures-dir "${ROOT}/figures"


==> anc/src/benchmark.cpp <==
#include <algorithm>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <fstream>
#include <functional>
#include <iomanip>
#include <iostream>
#include <limits>
#include <numeric>
#include <queue>
#include <random>
#include <sstream>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#if __has_include("pgm/pgm_index.hpp")
#include "pgm/pgm_index.hpp"
#define LI_HAS_PGM 1
#else
#define LI_HAS_PGM 0
#endif

#if __has_include("rs/builder.h")
#include "rs/builder.h"
#define LI_HAS_RS 1
#else
#define LI_HAS_RS 0
#endif

namespace {

using Key = std::uint64_t;
using Clock = std::chrono::steady_clock;

struct Options {
  std::string dataset;
  std::string output = "results/smoke_results.csv";
  std::string index = "all";
  std::string type = "auto";
  std::string workload = "uniform_hits";
  std::size_t synthetic = 0;
  std::size_t max_keys = 0;
  std::size_t query_count = 100000;
  std::size_t latency_sample = 20000;
  std::size_t runs = 3;
  std::size_t run_id = 0;
  std::size_t profile_samples = 200000;
  std::size_t seed = 7;
  std::size_t hotset_size = 1024;
  std::vector<std::size_t> epsilons = {32, 64, 128, 256};
  std::vector<std::size_t> atoms = {64, 128, 256};
  std::vector<std::size_t> radix_bits = {18};
  double zipf_skew = 2.0;
  double hotset_probability = 0.90;
  bool no_header = false;
  bool self_test = false;
};

[[noreturn]] void die(const std::string& msg) {
  throw std::runtime_error(msg);
}

std::vector<std::string> split(const std::string& s, char sep) {
  std::vector<std::string> out;
  std::string cur;
  std::istringstream in(s);
  while (std::getline(in, cur, sep)) {
    if (!cur.empty()) out.push_back(cur);
  }
  return out;
}

std::string path_basename(const std::string& path) {
  const auto pos = path.find_last_of("/\\");
  return pos == std::string::npos ? path : path.substr(pos + 1);
}

std::vector<std::size_t> parse_list(const std::string& s) {
  std::vector<std::size_t> out;
  for (const auto& p : split(s, ',')) out.push_back(static_cast<std::size_t>(std::stoull(p)));
  return out;
}

Options parse_args(int argc, char** argv) {
  Options opt;
  for (int i = 1; i < argc; ++i) {
    std::string a = argv[i];
    auto need = [&](const char* name) -> std::string {
      if (i + 1 >= argc) die(std::string("missing value for ") + name);
      return argv[++i];
    };
    if (a == "--dataset") opt.dataset = need("--dataset");
    else if (a == "--output") opt.output = need("--output");
    else if (a == "--index") opt.index = need("--index");
    else if (a == "--type") opt.type = need("--type");
    else if (a == "--workload") opt.workload = need("--workload");
    else if (a == "--synthetic") opt.synthetic = static_cast<std::size_t>(std::stoull(need("--synthetic")));
    else if (a == "--max-keys") opt.max_keys = static_cast<std::size_t>(std::stoull(need("--max-keys")));
    else if (a == "--queries") opt.query_count = static_cast<std::size_t>(std::stoull(need("--queries")));
    else if (a == "--latency-sample") opt.latency_sample = static_cast<std::size_t>(std::stoull(need("--latency-sample")));
    else if (a == "--runs") opt.runs = static_cast<std::size_t>(std::stoull(need("--runs")));
    else if (a == "--run-id") opt.run_id = static_cast<std::size_t>(std::stoull(need("--run-id")));
    else if (a == "--profile-samples") opt.profile_samples = static_cast<std::size_t>(std::stoull(need("--profile-samples")));
    else if (a == "--seed") opt.seed = static_cast<std::size_t>(std::stoull(need("--seed")));
    else if (a == "--zipf-skew") opt.zipf_skew = std::stod(need("--zipf-skew"));
    else if (a == "--hotset-size") opt.hotset_size = static_cast<std::size_t>(std::stoull(need("--hotset-size")));
    else if (a == "--hotset-probability") opt.hotset_probability = std::stod(need("--hotset-probability"));
    else if (a == "--epsilons") opt.epsilons = parse_list(need("--epsilons"));
    else if (a == "--atoms") opt.atoms = parse_list(need("--atoms"));
    else if (a == "--radix-bits") opt.radix_bits = parse_list(need("--radix-bits"));
    else if (a == "--no-header") opt.no_header = true;
    else if (a == "--miss-queries") opt.workload = "uniform_misses";
    else if (a == "--self-test") opt.self_test = true;
    else if (a == "--help") {
      std::cout
          << "Usage: learned_index_bench [--dataset FILE|--synthetic N] [options]\n"
          << "  --index lower_bound|profile|shadow_profile|shadow_radix|pgm|radixspline|all\n"
          << "  --type auto|u32|u64, --no-header for raw arrays without count prefix\n"
          << "  --workload uniform_hits|uniform_misses|mixed_hits_misses|zipf_hits|hotspot_hits|adversarial_gaps|range_starts\n"
          << "  --epsilons 32,64,128 --atoms 64,128 --queries 100000\n";
      std::exit(0);
    } else {
      die("unknown argument: " + a);
    }
  }
  return opt;
}

std::uint64_t file_size(const std::string& path) {
  std::ifstream in(path, std::ios::binary | std::ios::ate);
  if (!in) die("cannot open " + path);
  return static_cast<std::uint64_t>(in.tellg());
}

template <typename T>
std::vector<Key> read_binary_typed(const std::string& path, bool no_header, std::size_t max_keys) {
  std::ifstream in(path, std::ios::binary);
  if (!in) die("cannot open " + path);
  std::uint64_t n64 = 0;
  if (!no_header) {
    in.read(reinterpret_cast<char*>(&n64), sizeof(n64));
    if (!in) die("cannot read count prefix from " + path);
  } else {
    const auto bytes = file_size(path);
    n64 = bytes / sizeof(T);
  }
  std::size_t n = static_cast<std::size_t>(n64);
  if (max_keys > 0) n = std::min(n, max_keys);
  std::vector<T> tmp(n);
  in.read(reinterpret_cast<char*>(tmp.data()), static_cast<std::streamsize>(n * sizeof(T)));
  if (!in) die("cannot read requested keys from " + path);
  std::vector<Key> out;
  out.reserve(n);
  for (T x : tmp) out.push_back(static_cast<Key>(x));
  if (!std::is_sorted(out.begin(), out.end())) die("dataset is not sorted");
  return out;
}

std::vector<Key> read_dataset(const Options& opt) {
  if (opt.synthetic > 0) {
    std::vector<Key> data(opt.synthetic);
    Key x = 13;
    for (std::size_t i = 0; i < data.size(); ++i) {
      x += 1 + static_cast<Key>((i * i + 17 * i) % 23);
      data[i] = x;
    }
    return data;
  }
  if (opt.dataset.empty()) die("provide --dataset FILE or --synthetic N");
  std::string t = opt.type;
  if (t == "auto") {
    const auto bytes = file_size(opt.dataset);
    if (!opt.no_header && bytes >= 8) {
      std::ifstream in(opt.dataset, std::ios::binary);
      std::uint64_t n = 0;
      in.read(reinterpret_cast<char*>(&n), sizeof(n));
      if (8 + n * sizeof(std::uint64_t) == bytes) t = "u64";
      else if (8 + n * sizeof(std::uint32_t) == bytes) t = "u32";
      else t = "u64";
    } else {
      t = "u64";
    }
  }
  if (t == "u32") return read_binary_typed<std::uint32_t>(opt.dataset, opt.no_header, opt.max_keys);
  if (t == "u64") return read_binary_typed<std::uint64_t>(opt.dataset, opt.no_header, opt.max_keys);
  die("unknown --type " + t);
}

Key midpoint_miss(const std::vector<Key>& data, std::size_t pos) {
  if (data.empty()) return 0;
  if (pos + 1 >= data.size()) return data.back();
  const Key a = data[pos];
  const Key b = data[pos + 1];
  if (b > a && b - a > 1) return a + (b - a) / 2;
  if (a > 0 && (pos == 0 || data[pos - 1] < a - 1)) return a - 1;
  return a;
}

std::vector<std::size_t> largest_gap_positions(const std::vector<Key>& data, std::size_t keep) {
  using Item = std::pair<Key, std::size_t>;
  std::priority_queue<Item, std::vector<Item>, std::greater<Item>> heap;
  if (data.size() < 2 || keep == 0) return {};
  for (std::size_t i = 0; i + 1 < data.size(); ++i) {
    const Key gap = data[i + 1] > data[i] ? data[i + 1] - data[i] : 0;
    if (gap <= 1) continue;
    if (heap.size() < keep) {
      heap.push({gap, i});
    } else if (gap > heap.top().first) {
      heap.pop();
      heap.push({gap, i});
    }
  }
  std::vector<Item> items;
  while (!heap.empty()) {
    items.push_back(heap.top());
    heap.pop();
  }
  std::sort(items.begin(), items.end(), [](const Item& a, const Item& b) {
    return a.first > b.first;
  });
  std::vector<std::size_t> out;
  out.reserve(items.size());
  for (const auto& item : items) out.push_back(item.second);
  return out;
}

std::vector<Key> make_queries(const std::vector<Key>& data, const Options& opt) {
  std::mt19937_64 rng(opt.seed);
  std::vector<Key> q;
  q.reserve(opt.query_count);
  if (data.empty()) return q;
  std::uniform_int_distribution<std::size_t> pos_dist(0, data.size() - 1);
  std::uniform_real_distribution<double> unit(0.0, 1.0);
  if (opt.workload == "uniform_hits") {
    for (std::size_t i = 0; i < opt.query_count; ++i) q.push_back(data[pos_dist(rng)]);
    return q;
  }
  if (opt.workload == "uniform_misses") {
    std::uniform_int_distribution<std::size_t> miss_pos(0, data.size() > 1 ? data.size() - 2 : 0);
    for (std::size_t i = 0; i < opt.query_count; ++i) q.push_back(midpoint_miss(data, miss_pos(rng)));
    return q;
  }
  if (opt.workload == "mixed_hits_misses") {
    std::uniform_int_distribution<std::size_t> miss_pos(0, data.size() > 1 ? data.size() - 2 : 0);
    for (std::size_t i = 0; i < opt.query_count; ++i) {
      q.push_back(unit(rng) < 0.5 ? data[pos_dist(rng)] : midpoint_miss(data, miss_pos(rng)));
    }
    return q;
  }
  if (opt.workload == "zipf_hits") {
    const double skew = std::max(0.05, opt.zipf_skew);
    for (std::size_t i = 0; i < opt.query_count; ++i) {
      const double u = std::max(unit(rng), std::numeric_limits<double>::min());
      std::size_t pos = static_cast<std::size_t>(std::floor(std::pow(u, skew) * data.size()));
      if (pos >= data.size()) pos = data.size() - 1;
      q.push_back(data[pos]);
    }
    return q;
  }
  if (opt.workload == "hotspot_hits") {
    const std::size_t hot = std::min(std::max<std::size_t>(1, opt.hotset_size), data.size());
    const std::size_t begin = data.size() > hot ? (data.size() - hot) / 2 : 0;
    std::uniform_int_distribution<std::size_t> hot_dist(begin, begin + hot - 1);
    const double p = std::min(1.0, std::max(0.0, opt.hotset_probability));
    for (std::size_t i = 0; i < opt.query_count; ++i) {
      q.push_back(data[unit(rng) < p ? hot_dist(rng) : pos_dist(rng)]);
    }
    return q;
  }
  if (opt.workload == "adversarial_gaps") {
    const auto gaps = largest_gap_positions(data, 4096);
    if (!gaps.empty()) {
      for (std::size_t i = 0; i < opt.query_count; ++i) q.push_back(midpoint_miss(data, gaps[i % gaps.size()]));
      return q;
    }
    std::uniform_int_distribution<std::size_t> miss_pos(0, data.size() > 1 ? data.size() - 2 : 0);
    for (std::size_t i = 0; i < opt.query_count; ++i) q.push_back(midpoint_miss(data, miss_pos(rng)));
    return q;
  }
  if (opt.workload == "range_starts") {
    for (std::size_t i = 0; i < opt.query_count; ++i) q.push_back(data[pos_dist(rng)]);
    return q;
  }
  die("unknown --workload " + opt.workload);
}

std::size_t counted_lower_bound(const std::vector<Key>& data, std::size_t lo, std::size_t hi,
                                Key q, std::uint64_t& comparisons) {
  hi = std::min(hi, data.size());
  lo = std::min(lo, hi);
  while (lo < hi) {
    const std::size_t mid = lo + (hi - lo) / 2;
    ++comparisons;
    if (data[mid] < q) lo = mid + 1;
    else hi = mid;
  }
  return lo;
}

struct SearchStats {
  std::size_t pos = 0;
  std::size_t window_size = 0;
  std::size_t residual_offset = 0;
  std::uint64_t transcript_bucket = 0;
  std::uint64_t repair_comparisons = 0;
  std::uint64_t route_comparisons = 0;
  std::uint64_t fallback = 0;
  bool has_window = false;
};

std::uint64_t log_bucket(std::size_t x) {
  if (x <= 1) return 0;
  std::uint64_t b = 0;
  --x;
  while (x > 0) {
    ++b;
    x >>= 1;
  }
  return b;
}

std::uint64_t mix_bucket(std::uint64_t a, std::uint64_t b) {
  return (a + 0x9e3779b97f4a7c15ull) ^ (b + (a << 6) + (a >> 2));
}

void set_window_stats(SearchStats& s, std::size_t lo, std::size_t hi,
                      std::size_t pos, std::uint64_t transcript) {
  hi = std::max(hi, lo);
  s.has_window = true;
  s.window_size = hi - lo + 1;
  s.residual_offset = pos >= lo ? std::min(pos - lo, s.window_size - 1) : 0;
  s.transcript_bucket = mix_bucket(transcript, log_bucket(s.window_size));
}

double entropy_from_counts(const std::unordered_map<std::uint64_t, std::uint64_t>& counts,
                           std::uint64_t total) {
  if (total == 0) return 0.0;
  double h = 0.0;
  for (const auto& kv : counts) {
    const double p = static_cast<double>(kv.second) / static_cast<double>(total);
    if (p > 0.0) h -= p * std::log2(p);
  }
  return h;
}

double percentile(std::vector<double> xs, double p) {
  if (xs.empty()) return 0.0;
  std::sort(xs.begin(), xs.end());
  const double idx = p * static_cast<double>(xs.size() - 1);
  const auto lo = static_cast<std::size_t>(std::floor(idx));
  const auto hi = static_cast<std::size_t>(std::ceil(idx));
  if (lo == hi) return xs[lo];
  return xs[lo] + (xs[hi] - xs[lo]) * (idx - static_cast<double>(lo));
}

struct Result {
  std::string dataset;
  std::string index;
  std::string workload;
  std::size_t n = 0;
  std::size_t queries = 0;
  std::size_t run_id = 0;
  std::size_t parameter = 0;
  std::size_t radix_bits = 0;
  std::size_t bytes = 0;
  std::size_t directory_bytes = 0;
  std::size_t repair_program_bytes = 0;
  std::size_t atoms = 0;
  std::size_t fallbacks = 0;
  double build_ms = 0.0;
  double mean_ns = 0.0;
  double p50_ns = 0.0;
  double p95_ns = 0.0;
  double repair_comparisons = 0.0;
  double route_comparisons = 0.0;
  double residual_entropy_bits = 0.0;
  double residual_entropy_ratio = 0.0;
  double residual_support = 0.0;
  double mean_window = 0.0;
  std::uint64_t checksum = 0;
};

void write_header_if_needed(const std::string& path) {
  std::ifstream test(path);
  if (test.good() && test.peek() != std::ifstream::traits_type::eof()) return;
  std::ofstream out(path, std::ios::app);
  out << "dataset,index,workload,run_id,n,queries,parameter,radix_bits,index_bytes,"
         "directory_bytes,repair_program_bytes,atoms,build_ms,"
         "mean_ns,p50_ns,p95_ns,repair_comparisons,route_comparisons,"
         "residual_entropy_bits,residual_entropy_ratio,residual_support,mean_window,"
         "fallbacks,checksum\n";
}

void append_result(const std::string& path, const Result& r) {
  write_header_if_needed(path);
  std::ofstream out(path, std::ios::app);
  out << r.dataset << ',' << r.index << ',' << r.workload << ',' << r.run_id << ','
      << r.n << ',' << r.queries << ',' << r.parameter << ',' << r.radix_bits << ','
      << r.bytes << ',' << r.directory_bytes << ',' << r.repair_program_bytes << ','
      << r.atoms << ','
      << std::fixed << std::setprecision(3) << r.build_ms << ','
      << r.mean_ns << ',' << r.p50_ns << ',' << r.p95_ns << ','
      << r.repair_comparisons << ',' << r.route_comparisons << ','
      << r.residual_entropy_bits << ',' << r.residual_entropy_ratio << ','
      << r.residual_support << ',' << r.mean_window << ','
      << r.fallbacks << ',' << r.checksum << '\n';
}

template <typename SearchFn>
Result run_benchmark(const std::string& dataset_name, const std::string& index_name,
                     const std::vector<Key>& data, const std::vector<Key>& queries,
                     const std::string& workload, std::size_t run_id,
                     std::size_t parameter, std::size_t radix_bits,
                     std::size_t bytes, std::size_t directory_bytes,
                     std::size_t repair_program_bytes, std::size_t atoms,
                     SearchFn&& search, std::size_t latency_sample) {
  Result r;
  r.dataset = dataset_name;
  r.index = index_name;
  r.workload = workload;
  r.n = data.size();
  r.queries = queries.size();
  r.run_id = run_id;
  r.parameter = parameter;
  r.radix_bits = radix_bits;
  r.bytes = bytes;
  r.directory_bytes = directory_bytes;
  r.repair_program_bytes = repair_program_bytes;
  r.atoms = atoms;

  for (std::size_t i = 0; i < std::min<std::size_t>(1000, queries.size()); ++i) {
    auto s = search(queries[i]);
    r.checksum ^= static_cast<std::uint64_t>(s.pos + i);
  }

  std::uint64_t repair = 0, route = 0, fallback = 0, checksum = 1469598103934665603ull;
  std::uint64_t window_count = 0;
  double log_window_sum = 0.0;
  double window_sum = 0.0;
  std::unordered_map<std::uint64_t, std::unordered_map<std::uint64_t, std::uint64_t>> residual_hist;
  std::unordered_map<std::uint64_t, std::uint64_t> bucket_total;
  std::unordered_map<std::uint64_t, double> bucket_window_sum;
  const auto start = Clock::now();
  for (Key q : queries) {
    SearchStats s = search(q);
    repair += s.repair_comparisons;
    route += s.route_comparisons;
    fallback += s.fallback;
    if (s.has_window && s.window_size > 1) {
      ++window_count;
      log_window_sum += std::log2(static_cast<double>(s.window_size));
      window_sum += static_cast<double>(s.window_size);
      residual_hist[s.transcript_bucket][s.residual_offset]++;
      bucket_total[s.transcript_bucket]++;
      bucket_window_sum[s.transcript_bucket] += static_cast<double>(s.window_size);
    }
    checksum ^= static_cast<std::uint64_t>(s.pos + 0x9e3779b97f4a7c15ull);
    checksum *= 1099511628211ull;
  }
  const auto stop = Clock::now();
  const double total_ns = std::chrono::duration<double, std::nano>(stop - start).count();
  r.mean_ns = queries.empty() ? 0.0 : total_ns / static_cast<double>(queries.size());
  r.repair_comparisons = queries.empty() ? 0.0 : static_cast<double>(repair) / queries.size();
  r.route_comparisons = queries.empty() ? 0.0 : static_cast<double>(route) / queries.size();
  r.fallbacks = static_cast<std::size_t>(fallback);
  r.checksum = checksum;
  if (window_count > 0) {
    double conditional_entropy = 0.0;
    double weighted_support = 0.0;
    for (const auto& kv : residual_hist) {
      const auto bucket = kv.first;
      const auto total_it = bucket_total.find(bucket);
      if (total_it == bucket_total.end() || total_it->second == 0) continue;
      const std::uint64_t total = total_it->second;
      const double weight = static_cast<double>(total) / static_cast<double>(window_count);
      conditional_entropy += weight * entropy_from_counts(kv.second, total);
      const double mean_bucket_window = bucket_window_sum[bucket] / static_cast<double>(total);
      const double threshold = 1.0 / std::max(1.0, 4.0 * mean_bucket_window);
      std::size_t support = 0;
      for (const auto& count : kv.second) {
        const double p = static_cast<double>(count.second) / static_cast<double>(total);
        if (p >= threshold) ++support;
      }
      weighted_support += weight * static_cast<double>(support);
    }
    r.residual_entropy_bits = conditional_entropy;
    r.residual_entropy_ratio = log_window_sum > 0.0 ?
        conditional_entropy / (log_window_sum / static_cast<double>(window_count)) : 0.0;
    r.residual_support = weighted_support;
    r.mean_window = window_sum / static_cast<double>(window_count);
  }

  std::vector<double> samples;
  const std::size_t limit = std::min(latency_sample, queries.size());
  const std::size_t batch = 1;
  samples.reserve((limit + batch - 1) / batch);
  for (std::size_t i = 0; i < limit;) {
    const std::size_t end = std::min(limit, i + batch);
    const auto a = Clock::now();
    for (std::size_t j = i; j < end; ++j) {
      auto s = search(queries[j]);
      checksum ^= static_cast<std::uint64_t>(s.pos);
      checksum *= 1099511628211ull;
    }
    const auto b = Clock::now();
    samples.push_back(std::chrono::duration<double, std::nano>(b - a).count() /
                      static_cast<double>(end - i));
    i = end;
  }
  r.checksum ^= checksum;
  r.p50_ns = percentile(samples, 0.50);
  r.p95_ns = percentile(samples, 0.95);
  return r;
}

struct Segment {
  std::size_t lo = 0;
  std::size_t hi = 0;
  Key first_key = 0;
  Key last_key = 0;
  double slope = 0.0;
  double intercept = 0.0;
  std::size_t error = 0;
  double mass = 0.0;
};

double predict_raw(const Segment& s, Key key) {
  return s.slope * static_cast<double>(key) + s.intercept;
}

Segment make_segment(const std::vector<Key>& data, const std::vector<std::size_t>& query_ranks,
                     std::size_t lo, std::size_t hi, std::size_t max_samples) {
  Segment s;
  s.lo = lo;
  s.hi = std::max(hi, lo + 1);
  s.first_key = data[s.lo];
  s.last_key = data[s.hi - 1];
  if (s.last_key == s.first_key) {
    s.slope = 0.0;
    s.intercept = static_cast<double>(s.lo);
  } else {
    s.slope = static_cast<double>(s.hi - 1 - s.lo) /
              static_cast<double>(s.last_key - s.first_key);
    s.intercept = static_cast<double>(s.lo) - s.slope * static_cast<double>(s.first_key);
  }
  std::size_t err = 0;
  const std::size_t width = s.hi - s.lo;
  const std::size_t stride = max_samples == 0 ? 1 : std::max<std::size_t>(1, width / max_samples);
  for (std::size_t i = s.lo; i < s.hi; i += stride) {
    const double pred = predict_raw(s, data[i]);
    const auto rounded = pred < 0.0 ? 0 : static_cast<std::size_t>(std::llround(pred));
    err = std::max(err, rounded > i ? rounded - i : i - rounded);
  }
  if (s.hi > s.lo) {
    const std::size_t i = s.hi - 1;
    const double pred = predict_raw(s, data[i]);
    const auto rounded = pred < 0.0 ? 0 : static_cast<std::size_t>(std::llround(pred));
    err = std::max(err, rounded > i ? rounded - i : i - rounded);
  }
  s.error = err + 2;
  const auto a = std::lower_bound(query_ranks.begin(), query_ranks.end(), s.lo);
  const auto b = std::lower_bound(query_ranks.begin(), query_ranks.end(), s.hi);
  s.mass = query_ranks.empty() ? 0.0 : static_cast<double>(std::distance(a, b)) /
                                      static_cast<double>(query_ranks.size());
  return s;
}

double segment_cost(const Segment& s) {
  return s.mass * std::log2(1.0 + static_cast<double>(s.error));
}

struct Candidate {
  double gain = 0.0;
  std::size_t id = 0;
  Segment left;
  Segment right;
  bool operator<(const Candidate& o) const { return gain < o.gain; }
};

class ProfileIndex {
 public:
  static ProfileIndex Build(const std::vector<Key>& data, const std::vector<Key>& queries,
                            std::size_t atoms, std::size_t profile_samples,
                            bool radix_directory = false, std::size_t radix_bits = 0) {
    if (data.empty()) die("cannot build ProfileIndex on empty data");
    ProfileIndex idx;
    idx.data_ = &data;
    idx.min_key_ = data.front();
    idx.max_key_ = data.back();
    std::vector<std::size_t> ranks;
    ranks.reserve(queries.size());
    for (Key q : queries) {
      ranks.push_back(static_cast<std::size_t>(std::lower_bound(data.begin(), data.end(), q) - data.begin()));
    }
    std::sort(ranks.begin(), ranks.end());

    std::vector<Segment> leaves;
    leaves.push_back(make_segment(data, ranks, 0, data.size(), profile_samples));
    std::vector<bool> active(1, true);
    std::priority_queue<Candidate> pq;
    auto push_candidate = [&](std::size_t id) {
      const Segment& s = leaves[id];
      if (s.hi - s.lo <= 2) return;
      const std::size_t mid = s.lo + (s.hi - s.lo) / 2;
      Candidate c;
      c.id = id;
      c.left = make_segment(data, ranks, s.lo, mid, profile_samples);
      c.right = make_segment(data, ranks, mid, s.hi, profile_samples);
      c.gain = segment_cost(s) - segment_cost(c.left) - segment_cost(c.right);
      if (c.gain > 0.0) pq.push(c);
    };
    push_candidate(0);
    std::size_t live = 1;
    while (live < std::max<std::size_t>(1, atoms) && !pq.empty()) {
      Candidate c = pq.top();
      pq.pop();
      if (c.id >= active.size() || !active[c.id]) continue;
      active[c.id] = false;
      leaves.push_back(c.left);
      active.push_back(true);
      push_candidate(leaves.size() - 1);
      leaves.push_back(c.right);
      active.push_back(true);
      push_candidate(leaves.size() - 1);
      ++live;
    }
    for (std::size_t i = 0; i < leaves.size(); ++i) {
      if (i < active.size() && active[i]) idx.segments_.push_back(leaves[i]);
    }
    std::sort(idx.segments_.begin(), idx.segments_.end(),
              [](const Segment& a, const Segment& b) { return a.lo < b.lo; });
    if (radix_directory) idx.build_radix_directory(radix_bits);
    return idx;
  }

  std::size_t size_in_bytes() const {
    return segments_.size() * sizeof(Segment) +
           (radix_begin_.size() + radix_end_.size()) * sizeof(std::uint32_t);
  }

  std::size_t directory_bytes() const {
    return segments_.size() * sizeof(Key) +
           (radix_begin_.size() + radix_end_.size()) * sizeof(std::uint32_t);
  }

  std::size_t repair_program_bytes() const {
    return 0;
  }

  std::size_t segments_count() const { return segments_.size(); }

	  SearchStats search(Key q) const {
	    SearchStats st;
	    const Segment& s = route(q, st);
	    const double raw = predict_raw(s, q);
	    const std::size_t pred = raw < 0.0 ? 0 : std::min<std::size_t>(data_->size(), static_cast<std::size_t>(std::llround(raw)));
	    const std::size_t lo = pred > s.error ? pred - s.error : 0;
	    const std::size_t hi = std::min(data_->size(), pred + s.error + 1);
	    st.pos = counted_lower_bound(*data_, lo, hi, q, st.repair_comparisons);
	    set_window_stats(st, lo, hi, st.pos, st.transcript_bucket);
	    const bool ok_left = (st.pos == 0 || (*data_)[st.pos - 1] < q);
	    const bool ok_right = (st.pos == data_->size() || !((*data_)[st.pos] < q));
	    if (!ok_left || !ok_right) {
	      ++st.fallback;
	      st.repair_comparisons = 0;
	      st.pos = counted_lower_bound(*data_, 0, data_->size(), q, st.repair_comparisons);
	      set_window_stats(st, 0, data_->size(), st.pos, st.transcript_bucket);
	    }
	    return st;
	  }

 private:
  std::size_t bucket_for(Key q) const {
    if (radix_begin_.empty()) return 0;
    if (q <= min_key_) return 0;
    if (q >= max_key_) return radix_begin_.size() - 1;
    const long double span = static_cast<long double>(max_key_) - static_cast<long double>(min_key_) + 1.0L;
    const long double rel = static_cast<long double>(q) - static_cast<long double>(min_key_);
    auto b = static_cast<std::size_t>((rel / span) * static_cast<long double>(radix_begin_.size()));
    return std::min<std::size_t>(b, radix_begin_.size() - 1);
  }

  Key bucket_key(std::size_t bucket) const {
    if (radix_begin_.empty() || min_key_ == max_key_) return min_key_;
    const long double span = static_cast<long double>(max_key_) - static_cast<long double>(min_key_);
    const long double frac = static_cast<long double>(bucket) / static_cast<long double>(radix_begin_.size());
    const long double value = static_cast<long double>(min_key_) + frac * span;
    if (value <= 0.0L) return 0;
    if (value >= static_cast<long double>(std::numeric_limits<Key>::max())) {
      return std::numeric_limits<Key>::max();
    }
    return static_cast<Key>(value);
  }

  void build_radix_directory(std::size_t radix_bits) {
    radix_bits_ = std::min<std::size_t>(radix_bits, 24);
    const std::size_t buckets = std::size_t{1} << radix_bits_;
    radix_begin_.assign(std::max<std::size_t>(1, buckets), 0);
    radix_end_.assign(radix_begin_.size(), 0);
    std::size_t start = 0;
    for (std::size_t b = 0; b < radix_begin_.size(); ++b) {
      const Key low_key = bucket_key(b);
      const Key high_key = (b + 1 == radix_begin_.size()) ? max_key_ : bucket_key(b + 1);
      while (start + 1 < segments_.size() && segments_[start].last_key < low_key) ++start;
      std::size_t end = start;
      while (end + 1 < segments_.size() && segments_[end].first_key <= high_key) ++end;
      radix_begin_[b] = static_cast<std::uint32_t>(std::min<std::size_t>(start, segments_.size() - 1));
      radix_end_[b] = static_cast<std::uint32_t>(std::min<std::size_t>(end + 1, segments_.size()));
    }
  }

	  const Segment& route(Key q, SearchStats& st) const {
	    if (radix_begin_.empty()) {
	      const auto it = std::lower_bound(segments_.begin(), segments_.end(), q,
	                                       [](const Segment& s, Key key) { return s.last_key < key; });
	      st.route_comparisons = static_cast<std::uint64_t>(
	          std::ceil(std::log2(std::max<std::size_t>(2, segments_.size()))));
	      const std::size_t id = it == segments_.end() ? segments_.size() - 1 :
	                             static_cast<std::size_t>(std::distance(segments_.begin(), it));
	      st.transcript_bucket = id;
	      return segments_[id];
	    }
    const std::size_t bucket = bucket_for(q);
    std::size_t lo = radix_begin_[bucket];
    std::size_t hi = std::max<std::size_t>(lo + 1, radix_end_[bucket]);
    hi = std::min<std::size_t>(hi, segments_.size());
    const auto first = segments_.begin() + static_cast<std::ptrdiff_t>(lo);
    const auto last = segments_.begin() + static_cast<std::ptrdiff_t>(hi);
    const auto it = std::lower_bound(first, last, q,
                                     [](const Segment& s, Key key) { return s.last_key < key; });
	    st.route_comparisons = 1 + static_cast<std::uint64_t>(
	        std::ceil(std::log2(std::max<std::size_t>(2, hi - lo))));
	    const std::size_t id = it != last ? static_cast<std::size_t>(std::distance(segments_.begin(), it)) :
	                           (hi < segments_.size() ? hi : segments_.size() - 1);
	    st.transcript_bucket = mix_bucket(bucket, id);
	    return segments_[id];
	  }

  const std::vector<Key>* data_ = nullptr;
  std::vector<Segment> segments_;
  std::vector<std::uint32_t> radix_begin_;
  std::vector<std::uint32_t> radix_end_;
  std::size_t radix_bits_ = 0;
  Key min_key_ = 0;
  Key max_key_ = 0;
};

Result bench_lower_bound(const std::string& name, const std::vector<Key>& data,
                         const std::vector<Key>& queries, const Options& opt) {
  auto search = [&](Key q) {
    SearchStats s;
    s.pos = counted_lower_bound(data, 0, data.size(), q, s.repair_comparisons);
    return s;
  };
  return run_benchmark(name, "lower_bound", data, queries, opt.workload, opt.run_id,
                       0, 0, 0, 0, 0, 0, search, opt.latency_sample);
}

Result bench_profile(const std::string& name, const std::vector<Key>& data,
                     const std::vector<Key>& queries, const Options& opt,
                     std::size_t atoms, bool radix_directory, std::size_t radix_bits) {
  const auto a = Clock::now();
  auto idx = ProfileIndex::Build(data, queries, atoms, opt.profile_samples,
                                 radix_directory, radix_bits);
  const auto b = Clock::now();
  auto search = [&](Key q) { return idx.search(q); };
  auto r = run_benchmark(name, radix_directory ? "shadow_radix" : "shadow_profile",
                         data, queries, opt.workload, opt.run_id,
                         atoms, radix_directory ? radix_bits : 0,
                         idx.size_in_bytes(), idx.directory_bytes(),
                         idx.repair_program_bytes(), idx.segments_count(),
                         search, opt.latency_sample);
  r.build_ms = std::chrono::duration<double, std::milli>(b - a).count();
  return r;
}

#if LI_HAS_PGM
template <std::size_t Epsilon>
Result bench_pgm_eps(const std::string& name, const std::vector<Key>& data,
                     const std::vector<Key>& queries, const Options& opt) {
  const auto a = Clock::now();
  pgm::PGMIndex<Key, Epsilon> idx(data.begin(), data.end());
  const auto b = Clock::now();
	  auto search = [&](Key q) {
	    SearchStats s;
	    const auto range = idx.search(q);
	    s.pos = counted_lower_bound(data, range.lo, range.hi, q, s.repair_comparisons);
	    s.route_comparisons = static_cast<std::uint64_t>(idx.height());
	    set_window_stats(s, range.lo, range.hi, s.pos, log_bucket(range.hi - range.lo + 1));
	    return s;
	  };
  auto r = run_benchmark(name, "pgm", data, queries, opt.workload, opt.run_id,
                         Epsilon, 0, idx.size_in_bytes(), 0, 0,
                         idx.segments_count(), search, opt.latency_sample);
  r.build_ms = std::chrono::duration<double, std::milli>(b - a).count();
  return r;
}
#endif

bool run_pgm(const std::string& name, const std::vector<Key>& data, const std::vector<Key>& queries,
             const Options& opt, std::size_t eps) {
#if LI_HAS_PGM
  switch (eps) {
    case 16: append_result(opt.output, bench_pgm_eps<16>(name, data, queries, opt)); return true;
    case 32: append_result(opt.output, bench_pgm_eps<32>(name, data, queries, opt)); return true;
    case 64: append_result(opt.output, bench_pgm_eps<64>(name, data, queries, opt)); return true;
    case 128: append_result(opt.output, bench_pgm_eps<128>(name, data, queries, opt)); return true;
    case 256: append_result(opt.output, bench_pgm_eps<256>(name, data, queries, opt)); return true;
    case 512: append_result(opt.output, bench_pgm_eps<512>(name, data, queries, opt)); return true;
    case 1024: append_result(opt.output, bench_pgm_eps<1024>(name, data, queries, opt)); return true;
    case 2048: append_result(opt.output, bench_pgm_eps<2048>(name, data, queries, opt)); return true;
    case 4096: append_result(opt.output, bench_pgm_eps<4096>(name, data, queries, opt)); return true;
    default:
      std::cerr << "Skipping PGM epsilon " << eps << "; supported: 16..4096 powers used by artifact.\n";
      return false;
  }
#else
  (void)name; (void)data; (void)queries; (void)opt; (void)eps;
  std::cerr << "Skipping PGM; third_party/PGM-index/include was not found at compile time.\n";
  return false;
#endif
}

Result bench_radix_spline(const std::string& name, const std::vector<Key>& data,
                          const std::vector<Key>& queries, const Options& opt,
                          std::size_t max_error, std::size_t radix_bits) {
#if LI_HAS_RS
  const auto a = Clock::now();
  rs::Builder<Key> builder(data.front(), data.back(), radix_bits, max_error);
  for (Key k : data) builder.AddKey(k);
  auto idx = builder.Finalize();
  const auto b = Clock::now();
	  auto search = [&](Key q) {
	    SearchStats s;
	    const auto bound = idx.GetSearchBound(q);
	    s.pos = counted_lower_bound(data, bound.begin, bound.end, q, s.repair_comparisons);
	    s.route_comparisons = 1;
	    set_window_stats(s, bound.begin, bound.end, s.pos, log_bucket(bound.end - bound.begin + 1));
	    return s;
	  };
  auto r = run_benchmark(name, "radixspline", data, queries, opt.workload, opt.run_id,
                         max_error, radix_bits, idx.GetSize(), 0, 0, 0,
                         search, opt.latency_sample);
  r.build_ms = std::chrono::duration<double, std::milli>(b - a).count();
  return r;
#else
  (void)name; (void)data; (void)queries; (void)opt; (void)max_error; (void)radix_bits;
  die("RadixSpline headers were not found at compile time");
#endif
}

bool wants(const Options& opt, const std::string& x) {
  return opt.index == "all" || opt.index == x;
}

bool wants_profile_ordered(const Options& opt) {
  return opt.index == "all" || opt.index == "profile" || opt.index == "shadow_profile";
}

bool wants_profile_radix(const Options& opt) {
  return opt.index == "all" || opt.index == "shadow_radix";
}

void self_test() {
  Options opt;
  opt.synthetic = 50000;
  opt.query_count = 5000;
  opt.latency_sample = 2000;
  opt.output = "results/self_test.csv";
  auto data = read_dataset(opt);
  const std::vector<std::string> workloads = {
      "uniform_hits", "uniform_misses", "mixed_hits_misses", "zipf_hits",
      "hotspot_hits", "adversarial_gaps", "range_starts"};
  for (const auto& workload : workloads) {
    opt.workload = workload;
    auto queries = make_queries(data, opt);
    auto ordered = ProfileIndex::Build(data, queries, 64, opt.profile_samples);
    auto radix = ProfileIndex::Build(data, queries, 64, opt.profile_samples, true, 12);
    for (Key q : queries) {
      const auto expected = static_cast<std::size_t>(std::lower_bound(data.begin(), data.end(), q) - data.begin());
      const auto got_ordered = ordered.search(q).pos;
      const auto got_radix = radix.search(q).pos;
      if (expected != got_ordered || expected != got_radix) die("ProfileIndex self-test failed");
    }
  }
  std::cerr << "self-test passed on " << workloads.size() << " workloads\n";
}

}  // namespace

int main(int argc, char** argv) {
  try {
    Options opt = parse_args(argc, argv);
    if (opt.self_test) {
      self_test();
      return 0;
    }
    auto data = read_dataset(opt);
    if (data.empty()) die("empty dataset");
    const std::string dataset_name = opt.synthetic > 0 ? "synthetic_" + std::to_string(opt.synthetic) : path_basename(opt.dataset);
    for (std::size_t run = 0; run < std::max<std::size_t>(1, opt.runs); ++run) {
      Options run_opt = opt;
      run_opt.seed = opt.seed + run;
      run_opt.run_id = run;
      auto queries = make_queries(data, run_opt);
      if (wants(run_opt, "lower_bound")) append_result(run_opt.output, bench_lower_bound(dataset_name, data, queries, run_opt));
      if (wants_profile_ordered(run_opt)) {
        for (auto atoms : run_opt.atoms) {
          append_result(run_opt.output, bench_profile(dataset_name, data, queries, run_opt, atoms, false, 0));
        }
      }
      if (wants_profile_radix(run_opt)) {
        for (auto atoms : run_opt.atoms) {
          for (auto rb : run_opt.radix_bits) {
            append_result(run_opt.output, bench_profile(dataset_name, data, queries, run_opt, atoms, true, rb));
          }
        }
      }
      if (wants(run_opt, "pgm")) {
        for (auto eps : run_opt.epsilons) run_pgm(dataset_name, data, queries, run_opt, eps);
      }
      if (wants(run_opt, "radixspline")) {
        for (auto eps : run_opt.epsilons) {
          for (auto rb : run_opt.radix_bits) append_result(run_opt.output, bench_radix_spline(dataset_name, data, queries, run_opt, eps, rb));
        }
      }
    }
    return 0;
  } catch (const std::exception& e) {
    std::cerr << "error: " << e.what() << '\n';
    return 1;
  }
}


==> anc/src/exact_parameter.cpp <==
#include <algorithm>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <numeric>
#include <random>
#include <sstream>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

namespace {

using Key = std::uint64_t;
using Clock = std::chrono::steady_clock;

struct Options {
  std::string dataset;
  std::string output = "results/exact_parameter.csv";
  std::string type = "auto";
  std::string workloads = "uniform_hits,hotspot_hits,zipf_hits";
  std::size_t synthetic = 0;
  std::size_t sample_keys = 512;
  std::size_t queries = 50000;
  std::size_t seed = 17;
  std::size_t hotset_size = 128;
  std::size_t prediction_quantum = 16;
  double hotset_probability = 0.90;
  double zipf_skew = 2.0;
  std::vector<std::size_t> budgets = {0, 4, 8, 16, 32, 64};
  bool no_header = false;
};

[[noreturn]] void die(const std::string& msg) {
  throw std::runtime_error(msg);
}

std::vector<std::string> split(const std::string& s, char sep) {
  std::vector<std::string> out;
  std::string cur;
  std::istringstream in(s);
  while (std::getline(in, cur, sep)) {
    if (!cur.empty()) out.push_back(cur);
  }
  return out;
}

std::vector<std::size_t> parse_list(const std::string& s) {
  std::vector<std::size_t> out;
  for (const auto& p : split(s, ',')) out.push_back(static_cast<std::size_t>(std::stoull(p)));
  return out;
}

std::string path_basename(const std::string& path) {
  const auto pos = path.find_last_of("/\\");
  return pos == std::string::npos ? path : path.substr(pos + 1);
}

std::uint64_t file_size(const std::string& path) {
  std::ifstream in(path, std::ios::binary | std::ios::ate);
  if (!in) die("cannot open " + path);
  return static_cast<std::uint64_t>(in.tellg());
}

Options parse_args(int argc, char** argv) {
  Options opt;
  for (int i = 1; i < argc; ++i) {
    std::string a = argv[i];
    auto need = [&](const char* name) -> std::string {
      if (i + 1 >= argc) die(std::string("missing value for ") + name);
      return argv[++i];
    };
    if (a == "--dataset") opt.dataset = need("--dataset");
    else if (a == "--output") opt.output = need("--output");
    else if (a == "--type") opt.type = need("--type");
    else if (a == "--workloads") opt.workloads = need("--workloads");
    else if (a == "--synthetic") opt.synthetic = static_cast<std::size_t>(std::stoull(need("--synthetic")));
    else if (a == "--sample-keys") opt.sample_keys = static_cast<std::size_t>(std::stoull(need("--sample-keys")));
    else if (a == "--queries") opt.queries = static_cast<std::size_t>(std::stoull(need("--queries")));
    else if (a == "--seed") opt.seed = static_cast<std::size_t>(std::stoull(need("--seed")));
    else if (a == "--hotset-size") opt.hotset_size = static_cast<std::size_t>(std::stoull(need("--hotset-size")));
    else if (a == "--prediction-quantum") opt.prediction_quantum = static_cast<std::size_t>(std::stoull(need("--prediction-quantum")));
    else if (a == "--hotset-probability") opt.hotset_probability = std::stod(need("--hotset-probability"));
    else if (a == "--zipf-skew") opt.zipf_skew = std::stod(need("--zipf-skew"));
    else if (a == "--budgets") opt.budgets = parse_list(need("--budgets"));
    else if (a == "--no-header") opt.no_header = true;
    else if (a == "--help") {
      std::cout
          << "Usage: exact_parameter [--dataset FILE|--synthetic N] [options]\n"
          << "  Computes exact finite-instance RGap_M and Gap_M for the atomized\n"
          << "  affine leaf model used in the paper's theorem-parameter experiment.\n"
          << "  --sample-keys 512 --queries 50000 --prediction-quantum 16\n"
          << "  --budgets 0,4,8,16,32,64\n";
      std::exit(0);
    } else {
      die("unknown argument: " + a);
    }
  }
  std::sort(opt.budgets.begin(), opt.budgets.end());
  opt.budgets.erase(std::unique(opt.budgets.begin(), opt.budgets.end()), opt.budgets.end());
  return opt;
}

template <typename T>
std::vector<Key> read_sampled_typed(const std::string& path, bool no_header, std::size_t sample_keys) {
  std::ifstream in(path, std::ios::binary);
  if (!in) die("cannot open " + path);
  std::uint64_t n64 = 0;
  std::uint64_t base = 0;
  if (!no_header) {
    in.read(reinterpret_cast<char*>(&n64), sizeof(n64));
    if (!in) die("cannot read count prefix from " + path);
    base = sizeof(n64);
  } else {
    n64 = file_size(path) / sizeof(T);
  }
  const std::size_t n = static_cast<std::size_t>(n64);
  const std::size_t m = std::min<std::size_t>(std::max<std::size_t>(1, sample_keys), n);
  std::vector<Key> out;
  out.reserve(m);
  for (std::size_t i = 0; i < m; ++i) {
    const std::size_t pos = m == 1 ? 0 : static_cast<std::size_t>((static_cast<long double>(i) *
        static_cast<long double>(n - 1)) / static_cast<long double>(m - 1));
    in.seekg(static_cast<std::streamoff>(base + static_cast<std::uint64_t>(pos) * sizeof(T)));
    T x = 0;
    in.read(reinterpret_cast<char*>(&x), sizeof(T));
    if (!in) die("cannot read sampled key from " + path);
    out.push_back(static_cast<Key>(x));
  }
  out.erase(std::unique(out.begin(), out.end()), out.end());
  if (!std::is_sorted(out.begin(), out.end())) die("sampled data is not sorted");
  return out;
}

std::vector<Key> read_dataset_sample(const Options& opt) {
  if (opt.synthetic > 0) {
    std::vector<Key> data(opt.synthetic);
    Key x = 13;
    for (std::size_t i = 0; i < data.size(); ++i) {
      x += 1 + static_cast<Key>((i * i + 17 * i) % 23);
      data[i] = x;
    }
    if (data.size() > opt.sample_keys) {
      std::vector<Key> sampled;
      sampled.reserve(opt.sample_keys);
      for (std::size_t i = 0; i < opt.sample_keys; ++i) {
        const std::size_t pos = opt.sample_keys == 1 ? 0 :
            static_cast<std::size_t>((static_cast<long double>(i) * (data.size() - 1)) /
                                     static_cast<long double>(opt.sample_keys - 1));
        sampled.push_back(data[pos]);
      }
      return sampled;
    }
    return data;
  }
  if (opt.dataset.empty()) die("provide --dataset FILE or --synthetic N");
  std::string t = opt.type;
  if (t == "auto") {
    const auto bytes = file_size(opt.dataset);
    if (!opt.no_header && bytes >= 8) {
      std::ifstream in(opt.dataset, std::ios::binary);
      std::uint64_t n = 0;
      in.read(reinterpret_cast<char*>(&n), sizeof(n));
      if (8 + n * sizeof(std::uint32_t) == bytes) t = "u32";
      else t = "u64";
    } else {
      t = "u64";
    }
  }
  if (t == "u32") return read_sampled_typed<std::uint32_t>(opt.dataset, opt.no_header, opt.sample_keys);
  if (t == "u64") return read_sampled_typed<std::uint64_t>(opt.dataset, opt.no_header, opt.sample_keys);
  die("unknown --type " + t);
}

std::vector<std::uint64_t> make_rank_counts(const std::vector<Key>& data, const Options& opt,
                                            const std::string& workload) {
  std::mt19937_64 rng(opt.seed);
  std::vector<std::uint64_t> counts(data.size(), 0);
  if (data.empty()) return counts;
  std::uniform_int_distribution<std::size_t> pos_dist(0, data.size() - 1);
  std::uniform_real_distribution<double> unit(0.0, 1.0);
  if (workload == "uniform_hits") {
    for (std::size_t i = 0; i < opt.queries; ++i) counts[pos_dist(rng)]++;
    return counts;
  }
  if (workload == "zipf_hits") {
    const double skew = std::max(0.05, opt.zipf_skew);
    for (std::size_t i = 0; i < opt.queries; ++i) {
      const double u = std::max(unit(rng), std::numeric_limits<double>::min());
      std::size_t pos = static_cast<std::size_t>(std::floor(std::pow(u, skew) * data.size()));
      if (pos >= data.size()) pos = data.size() - 1;
      counts[pos]++;
    }
    return counts;
  }
  if (workload == "hotspot_hits") {
    const std::size_t hot = std::min(std::max<std::size_t>(1, opt.hotset_size), data.size());
    const std::size_t begin = data.size() > hot ? (data.size() - hot) / 2 : 0;
    std::uniform_int_distribution<std::size_t> hot_dist(begin, begin + hot - 1);
    const double p = std::min(1.0, std::max(0.0, opt.hotset_probability));
    for (std::size_t i = 0; i < opt.queries; ++i) counts[unit(rng) < p ? hot_dist(rng) : pos_dist(rng)]++;
    return counts;
  }
  die("exact parameter workload must be one of uniform_hits,zipf_hits,hotspot_hits");
}

double clogc(std::uint64_t c) {
  if (c == 0) return 0.0;
  return static_cast<double>(c) * std::log2(static_cast<double>(c));
}

double entropy_from_sum(std::uint64_t total, double sum_c_log_c) {
  if (total == 0) return 0.0;
  return std::log2(static_cast<double>(total)) - sum_c_log_c / static_cast<double>(total);
}

std::size_t rounded_prediction(const std::vector<Key>& data, std::size_t lo, std::size_t hi,
                               std::size_t rank, std::size_t quantum) {
  if (hi <= lo + 1 || data[hi - 1] == data[lo]) return lo;
  const long double slope = static_cast<long double>(hi - 1 - lo) /
                            static_cast<long double>(data[hi - 1] - data[lo]);
  const long double pred = static_cast<long double>(lo) +
                           slope * static_cast<long double>(data[rank] - data[lo]);
  const std::size_t q = std::max<std::size_t>(1, quantum);
  std::uint64_t rounded = pred <= 0.0L ? 0 : static_cast<std::uint64_t>(std::llround(pred));
  rounded = ((rounded + q / 2) / q) * q;
  return static_cast<std::size_t>(std::min<std::uint64_t>(rounded, data.size()));
}

struct IntervalChoice {
  double rgap_repair = 0.0;
  double gap_repair = 0.0;
  std::uint64_t repair_nodes = 0;
  std::size_t atom = 0;
  std::size_t affine_error = 0;
};

struct IntervalCost {
  IntervalChoice choices[2];
};

std::vector<std::vector<std::size_t>> precompute_affine_error(const std::vector<Key>& data,
                                                              std::size_t quantum) {
  const std::size_t n = data.size();
  std::vector<std::vector<std::size_t>> err(n, std::vector<std::size_t>(n + 1, 0));
  for (std::size_t lo = 0; lo < n; ++lo) {
    for (std::size_t hi = lo + 1; hi <= n; ++hi) {
      std::size_t e = 0;
      for (std::size_t r = lo; r < hi; ++r) {
        const std::size_t pred = rounded_prediction(data, lo, hi, r, quantum);
        e = std::max(e, pred > r ? pred - r : r - pred);
      }
      err[lo][hi] = e;
    }
  }
  return err;
}

std::vector<std::vector<IntervalCost>> build_interval_costs(
    const std::vector<Key>& data,
    const std::vector<std::uint64_t>& counts,
    const std::vector<std::vector<std::size_t>>& affine_error,
    std::size_t quantum) {
  const std::size_t n = data.size();
  std::vector<std::uint64_t> prefix_count(n + 1, 0);
  std::vector<double> prefix_clogc(n + 1, 0.0);
  for (std::size_t i = 0; i < n; ++i) {
    prefix_count[i + 1] = prefix_count[i] + counts[i];
    prefix_clogc[i + 1] = prefix_clogc[i] + clogc(counts[i]);
  }
  std::vector<std::vector<IntervalCost>> cost(n, std::vector<IntervalCost>(n + 1));
  for (std::size_t lo = 0; lo < n; ++lo) {
    for (std::size_t hi = lo + 1; hi <= n; ++hi) {
      const std::uint64_t total = prefix_count[hi] - prefix_count[lo];
      const double empty_entropy = entropy_from_sum(total, prefix_clogc[hi] - prefix_clogc[lo]);
      const std::size_t width = hi - lo;
      IntervalChoice empty;
      empty.atom = 0;
      empty.affine_error = width;
      empty.rgap_repair = total == 0 ? 0.0 : (static_cast<double>(total) * empty_entropy);
      empty.gap_repair = total == 0 ? 0.0 : (static_cast<double>(total) * std::log2(1.0 + width));
      // The finite experiment requires correctness for every selected hit key,
      // including keys with zero mass in a sampled workload.
      empty.repair_nodes = width;
      cost[lo][hi].choices[0] = empty;

      std::unordered_map<std::size_t, std::uint64_t> pred_total;
      std::unordered_map<std::size_t, double> pred_clogc;
      for (std::size_t r = lo; r < hi; ++r) {
        if (counts[r] == 0) continue;
        const std::size_t pred = rounded_prediction(data, lo, hi, r, quantum);
        pred_total[pred] += counts[r];
        pred_clogc[pred] += clogc(counts[r]);
      }
      double conditional_sum = 0.0;
      for (const auto& kv : pred_total) {
        const std::uint64_t group_total = kv.second;
        conditional_sum += static_cast<double>(group_total) *
                           entropy_from_sum(group_total, pred_clogc[kv.first]);
      }
      IntervalChoice affine;
      affine.atom = 1;
      affine.affine_error = affine_error[lo][hi];
      affine.rgap_repair = conditional_sum;
      affine.gap_repair = total == 0 ? 0.0 :
          static_cast<double>(total) * std::log2(1.0 + static_cast<double>(affine.affine_error));
      affine.repair_nodes = width;
      cost[lo][hi].choices[1] = affine;
    }
  }
  return cost;
}

struct DpCell {
  double value = std::numeric_limits<double>::infinity();
  std::size_t prev = 0;
  std::size_t atom = 0;
  bool set = false;
};

struct DpSummary {
  double total_bits = 0.0;
  double routing_bits = 0.0;
  double repair_bits = 0.0;
  std::size_t atoms = 0;
  std::size_t leaves = 0;
  std::uint64_t repair_nodes = 0;
  double mean_affine_error = 0.0;
};

double route_term(std::uint64_t interval_count, std::uint64_t total_count) {
  if (interval_count == 0 || total_count == 0) return 0.0;
  const double c = static_cast<double>(interval_count);
  const double total = static_cast<double>(total_count);
  return c * std::log2(total / c);
}

DpSummary solve_dp(const std::vector<std::uint64_t>& counts,
                   const std::vector<std::vector<IntervalCost>>& costs,
                   std::size_t budget,
                   bool residual_objective) {
  const std::size_t n = counts.size();
  const std::uint64_t total_count = std::accumulate(counts.begin(), counts.end(), std::uint64_t{0});
  std::vector<std::uint64_t> prefix_count(n + 1, 0);
  for (std::size_t i = 0; i < n; ++i) prefix_count[i + 1] = prefix_count[i] + counts[i];
  std::vector<std::vector<DpCell>> dp(budget + 1, std::vector<DpCell>(n + 1));
  for (std::size_t b = 0; b <= budget; ++b) {
    dp[b][0].value = 0.0;
    dp[b][0].set = true;
  }
  for (std::size_t r = 1; r <= n; ++r) {
    for (std::size_t b = 0; b <= budget; ++b) {
      for (std::size_t l = 0; l < r; ++l) {
        const std::uint64_t interval_count = prefix_count[r] - prefix_count[l];
        const double routing = route_term(interval_count, total_count);
        for (std::size_t atom = 0; atom <= 1; ++atom) {
          if (atom > b || !dp[b - atom][l].set) continue;
          const auto& choice = costs[l][r].choices[atom];
          const double repair = residual_objective ? choice.rgap_repair : choice.gap_repair;
          const double candidate = dp[b - atom][l].value + routing + repair;
          if (candidate < dp[b][r].value) {
            dp[b][r].value = candidate;
            dp[b][r].prev = l;
            dp[b][r].atom = atom;
            dp[b][r].set = true;
          }
        }
      }
    }
  }

  std::size_t best_budget = 0;
  for (std::size_t b = 1; b <= budget; ++b) {
    if (dp[b][n].value < dp[best_budget][n].value) best_budget = b;
  }

  DpSummary s;
  s.total_bits = total_count == 0 ? 0.0 : dp[best_budget][n].value / static_cast<double>(total_count);
  s.atoms = best_budget;
  std::size_t r = n;
  std::size_t b = best_budget;
  double affine_error_sum = 0.0;
  std::size_t affine_count = 0;
  while (r > 0) {
    const DpCell cell = dp[b][r];
    const std::size_t l = cell.prev;
    const auto& choice = costs[l][r].choices[cell.atom];
    const std::uint64_t interval_count = prefix_count[r] - prefix_count[l];
    s.routing_bits += route_term(interval_count, total_count);
    s.repair_bits += residual_objective ? choice.rgap_repair : choice.gap_repair;
    s.repair_nodes += choice.repair_nodes;
    s.leaves += 1;
    if (cell.atom == 1) {
      affine_error_sum += static_cast<double>(choice.affine_error);
      affine_count += 1;
    }
    b -= cell.atom;
    r = l;
  }
  if (total_count > 0) {
    s.routing_bits /= static_cast<double>(total_count);
    s.repair_bits /= static_cast<double>(total_count);
  }
  s.mean_affine_error = affine_count == 0 ? 0.0 : affine_error_sum / static_cast<double>(affine_count);
  return s;
}

void ensure_header(const std::string& path) {
  std::ifstream test(path);
  if (test.good() && test.peek() != std::ifstream::traits_type::eof()) return;
  std::ofstream out(path, std::ios::app);
  out << "dataset,workload,n,queries,prediction_quantum,budget,exact_rgap_bits,exact_gap_bits,"
         "rgap_routing_bits,rgap_repair_bits,gap_routing_bits,gap_repair_bits,"
         "rgap_leaves,rgap_atoms,rgap_repair_program_nodes,rgap_mean_affine_error,"
         "gap_leaves,gap_atoms,gap_repair_program_nodes,gap_mean_affine_error,compute_ms\n";
}

void append_summary(const std::string& path, const std::string& dataset, const std::string& workload,
                    std::size_t n, std::size_t queries, std::size_t prediction_quantum,
                    std::size_t budget,
                    const DpSummary& rgap, const DpSummary& gap, double compute_ms) {
  ensure_header(path);
  std::ofstream out(path, std::ios::app);
  out << dataset << ',' << workload << ',' << n << ',' << queries << ','
      << prediction_quantum << ',' << budget << ','
      << std::fixed << std::setprecision(6)
      << rgap.total_bits << ',' << gap.total_bits << ','
      << rgap.routing_bits << ',' << rgap.repair_bits << ','
      << gap.routing_bits << ',' << gap.repair_bits << ','
      << rgap.leaves << ',' << rgap.atoms << ',' << rgap.repair_nodes << ','
      << rgap.mean_affine_error << ','
      << gap.leaves << ',' << gap.atoms << ',' << gap.repair_nodes << ','
      << gap.mean_affine_error << ',' << compute_ms << '\n';
}

}  // namespace

int main(int argc, char** argv) {
  try {
    const Options opt = parse_args(argc, argv);
    const auto data = read_dataset_sample(opt);
    if (data.empty()) die("empty dataset sample");
    const std::string dataset_name = opt.synthetic > 0 ? "synthetic_" + std::to_string(opt.synthetic) :
                                     path_basename(opt.dataset);
    const auto err_start = Clock::now();
    const auto affine_error = precompute_affine_error(data, opt.prediction_quantum);
    const auto err_stop = Clock::now();
    const double error_ms = std::chrono::duration<double, std::milli>(err_stop - err_start).count();
    std::cerr << "sampled " << data.size() << " keys from " << dataset_name
              << "; affine certificate table built in " << std::fixed << std::setprecision(1)
              << error_ms << " ms\n";
    for (const auto& workload : split(opt.workloads, ',')) {
      const auto counts = make_rank_counts(data, opt, workload);
      const auto costs = build_interval_costs(data, counts, affine_error, opt.prediction_quantum);
      for (std::size_t budget : opt.budgets) {
        const auto dp_start = Clock::now();
        const auto rgap = solve_dp(counts, costs, budget, true);
        const auto gap = solve_dp(counts, costs, budget, false);
        const auto dp_stop = Clock::now();
        const double compute_ms =
            std::chrono::duration<double, std::milli>(dp_stop - dp_start).count();
        append_summary(opt.output, dataset_name, workload, data.size(), opt.queries,
                       opt.prediction_quantum, budget,
                       rgap, gap, compute_ms);
      }
    }
    return 0;
  } catch (const std::exception& e) {
    std::cerr << "error: " << e.what() << '\n';
    return 1;
  }
}


==> anc/third_party/PGM-index/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.12)
project(PiecewiseGeometricModelIndex
        VERSION 1.0
        HOMEPAGE_URL https://github.com/gvinciguerra/PGM-index)

option(BUILD_EXAMPLES "Build the examples" ON)
option(BUILD_PGM_TUNER "Build the tuner target" ON)
option(BUILD_PGM_BENCHMARK "Build the benchmark target" ON)

set(CMAKE_CXX_STANDARD 17)

include(CheckCXXCompilerFlag)
check_cxx_compiler_flag("-march=native" COMPILER_SUPPORTS_MARCH_NATIVE)
if (COMPILER_SUPPORTS_MARCH_NATIVE)
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -march=native")
endif ()

include_directories(include)

# PGM-index library
add_library(pgmindexlib INTERFACE)
target_include_directories(pgmindexlib INTERFACE include/)

find_package(OpenMP)
if (OpenMP_CXX_FOUND)
    message(STATUS "OpenMP found")
    target_link_libraries(pgmindexlib INTERFACE OpenMP::OpenMP_CXX)
endif ()

if (BUILD_PGM_TUNER)
    add_subdirectory(tuner)
endif ()

if (BUILD_EXAMPLES)
    add_subdirectory(examples)
endif ()

if (BUILD_PGM_BENCHMARK)
    add_subdirectory(benchmark)
endif ()

add_subdirectory(c-interface)

enable_testing()
add_subdirectory(test)

==> anc/third_party/PGM-index/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/third_party/PGM-index/README.md <==
<p align="center">
  <img src="https://pgm.di.unipi.it/images/logo.svg" alt="The PGM-index" style="width: 300px">
</p>

<p align="center">The Piecewise Geometric Model index (PGM-index) is a data structure that enables fast lookup, predecessor, range searches and updates in arrays of billions of items using orders of magnitude less space than traditional indexes while providing the same worst-case query time guarantees.</p>

<p align="center">
    <a href="https://pgm.di.unipi.it/">Website</a>
    | <a href="https://pgm.di.unipi.it/docs">Documentation</a>
    | <a href="http://www.vldb.org/pvldb/vol13/p1162-ferragina.pdf">Paper</a>
    | <a href="https://pgm.di.unipi.it/slides-pgm-index-vldb.pdf">Slides</a>
    | <a href="https://github.com/gvinciguerra/PyGM">Python wrapper</a>
    | <a href="http://acube.di.unipi.it">A³ Lab</a>
</p>

<p align="center">
    <a href="https://github.com/gvinciguerra/PGM-index/actions?query=workflow%3Abuild"><img src="https://img.shields.io/github/actions/workflow/status/gvinciguerra/PGM-index/build.yml" alt="GitHub Workflow Status"></a>
    <a href="https://github.com/gvinciguerra/PGM-index/blob/master/LICENSE"><img src="https://img.shields.io/github/license/gvinciguerra/PGM-index" alt="License"></a>
    <a href="https://github.com/gvinciguerra/PGM-index/stargazers"><img src="https://img.shields.io/github/stars/gvinciguerra/PGM-index" alt="GitHub stars"></a>
    <a href="https://github.com/gvinciguerra/PGM-index/network/members"><img alt="GitHub forks" src="https://img.shields.io/github/forks/gvinciguerra/PGM-index"></a>
    <a href="https://repl.it/github/gvinciguerra/PGM-index"><img alt="Run on Repl.it" src="https://img.shields.io/badge/run-examples-667881?logo=repl.it&logoColor=white"></a>
</p>

## Quickstart

This is a header-only library. It does not need to be installed. Just clone the repo with

```bash
git clone https://github.com/gvinciguerra/PGM-index.git
cd PGM-index
```

and copy the `include/pgm` directory to your system's or project's include path.
                                                                          
The `examples/simple.cpp` file shows how to index and query a vector of random integers with the PGM-index: 

```cpp
#include <vector>
#include <cstdlib>
#include <iostream>
#include <algorithm>
#include "pgm/pgm_index.hpp"

int main() {
    // Generate some random data
    std::vector<int> data(1000000);
    std::generate(data.begin(), data.end(), std::rand);
    data.push_back(42);
    std::sort(data.begin(), data.end());

    // Construct the PGM-index
    const int epsilon = 128; // space-time trade-off parameter
    pgm::PGMIndex<int, epsilon> index(data);

    // Query the PGM-index
    auto q = 42;
    auto range = index.search(q);
    auto lo = data.begin() + range.lo;
    auto hi = data.begin() + range.hi;
    std::cout << *std::lower_bound(lo, hi, q);

    return 0;
}
```

[Run and edit this and other examples on Repl.it](https://repl.it/github/gvinciguerra/PGM-index). Or run it locally via:

```bash
g++ examples/simple.cpp -std=c++17 -I./include -o simple
./simple
```

## Classes overview

Other than the `pgm::PGMIndex` class in the example above, this library provides the following classes:

- `pgm::DynamicPGMIndex` supports insertions and deletions.
- `pgm::MultidimensionalPGMIndex` stores points in k dimensions and supports orthogonal range queries. 
- `pgm::MappedPGMIndex` stores data on disk and uses a PGMIndex for fast search operations.
- `pgm::CompressedPGMIndex` compresses the segments to reduce the space usage of the index.
- `pgm::OneLevelPGMIndex` uses a binary search on the segments rather than a recursive structure.
- `pgm::BucketingPGMIndex` uses a top-level lookup table to speed up the search on the segments. 
- `pgm::EliasFanoPGMIndex` uses a top-level succinct structure to speed up the search on the segments.

The full documentation is available [here](https://pgm.di.unipi.it/docs/).

## Compile the tests and the tuner

After cloning the repository, build the project with

```bash
cmake . -DCMAKE_BUILD_TYPE=Release
make -j8
```

The test runner will be placed in `test/`. The [tuner](https://pgm.di.unipi.it/docs/tuner/) executable will be placed in `tuner/`. The [benchmark](https://pgm.di.unipi.it/docs/benchmark/) executable will be placed in `benchmark/`.

## License

This project is licensed under the terms of the Apache License 2.0.

If you use the library please put a link to the [website](https://pgm.di.unipi.it) and cite the following paper:

> Paolo Ferragina and Giorgio Vinciguerra. The PGM-index: a fully-dynamic compressed learned index with provable worst-case bounds. PVLDB, 13(8): 1162-1175, 2020.

```tex
@article{Ferragina:2020pgm,
  Author = {Paolo Ferragina and Giorgio Vinciguerra},
  Title = {The {PGM-index}: a fully-dynamic compressed learned index with provable worst-case bounds},
  Year = {2020},
  Volume = {13},
  Number = {8},
  Pages = {1162--1175},
  Doi = {10.14778/3389133.3389135},
  Url = {https://pgm.di.unipi.it},
  Issn = {2150-8097},
  Journal = {{PVLDB}}}
```


==> anc/third_party/PGM-index/benchmark/CMakeLists.txt <==
add_executable(benchmark benchmark.cpp)
target_link_libraries(benchmark pgmindexlib)

==> anc/third_party/PGM-index/benchmark/args.hxx <==
/* A simple header-only C++ argument parser library.
 *
 * https://github.com/Taywee/args
 *
 * Copyright (c) 2016-2020 Taylor C. Richberger <taywee@gmx.com> and Pavel
 * Belikov
 * 
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to
 * deal in the Software without restriction, including without limitation the
 * rights to use, copy, modify, merge, publish, distribute, sublicense, and/or
 * sell copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 * 
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 * 
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING
 * FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS
 * IN THE SOFTWARE.
 */

/** \file args.hxx
 * \brief this single-header lets you use all of the args functionality
 *
 * The important stuff is done inside the args namespace
 */

#ifndef ARGS_HXX
#define ARGS_HXX

#define ARGS_VERSION "6.2.4"
#define ARGS_VERSION_MAJOR 6
#define ARGS_VERSION_MINOR 2
#define ARGS_VERSION_PATCH 4

#include <algorithm>
#include <iterator>
#include <exception>
#include <functional>
#include <sstream>
#include <string>
#include <tuple>
#include <vector>
#include <unordered_map>
#include <unordered_set>
#include <type_traits>
#include <cstddef>
#include <iostream>

#if defined(_MSC_VER) && _MSC_VER <= 1800
#define noexcept
#endif

#ifdef ARGS_TESTNAMESPACE
namespace argstest
{
#else

/** \namespace args
 * \brief contains all the functionality of the args library
 */
namespace args
{
#endif
    /** Getter to grab the value from the argument type.
     *
     * If the Get() function of the type returns a reference, so does this, and
     * the value will be modifiable.
     */
    template <typename Option>
    auto get(Option &option_) -> decltype(option_.Get())
    {
        return option_.Get();
    }

    /** (INTERNAL) Count UTF-8 glyphs
     *
     * This is not reliable, and will fail for combinatory glyphs, but it's
     * good enough here for now.
     *
     * \param string The string to count glyphs from
     * \return The UTF-8 glyphs in the string
     */
    inline std::string::size_type Glyphs(const std::string &string_)
    {
        std::string::size_type length = 0;
        for (const char c: string_)
        {
            if ((c & 0xc0) != 0x80)
            {
                ++length;
            }
        }
        return length;
    }

    /** (INTERNAL) Wrap a vector of words into a vector of lines
     *
     * Empty words are skipped. Word "\n" forces wrapping.
     *
     * \param begin The begin iterator
     * \param end The end iterator
     * \param width The width of the body
     * \param firstlinewidth the width of the first line, defaults to the width of the body
     * \param firstlineindent the indent of the first line, defaults to 0
     * \return the vector of lines
     */
    template <typename It>
    inline std::vector<std::string> Wrap(It begin,
                                         It end,
                                         const std::string::size_type width,
                                         std::string::size_type firstlinewidth = 0,
                                         std::string::size_type firstlineindent = 0)
    {
        std::vector<std::string> output;
        std::string line(firstlineindent, ' ');
        bool empty = true;

        if (firstlinewidth == 0)
        {
            firstlinewidth = width;
        }

        auto currentwidth = firstlinewidth;

        for (auto it = begin; it != end; ++it)
        {
            if (it->empty())
            {
                continue;
            }

            if (*it == "\n")
            {
                if (!empty)
                {
                    output.push_back(line);
                    line.clear();
                    empty = true;
                    currentwidth = width;
                }

                continue;
            }

            auto itemsize = Glyphs(*it);
            if ((line.length() + 1 + itemsize) > currentwidth)
            {
                if (!empty)
                {
                    output.push_back(line);
                    line.clear();
                    empty = true;
                    currentwidth = width;
                }
            }

            if (itemsize > 0)
            {
                if (!empty)
                {
                    line += ' ';
                }

                line += *it;
                empty = false;
            }
        }

        if (!empty)
        {
            output.push_back(line);
        }

        return output;
    }

    namespace detail
    {
        template <typename T>
        std::string Join(const T& array, const std::string &delimiter)
        {
            std::string res;
            for (auto &element : array)
            {
                if (!res.empty())
                {
                    res += delimiter;
                }

                res += element;
            }

            return res;
        }
    }

    /** (INTERNAL) Wrap a string into a vector of lines
     *
     * This is quick and hacky, but works well enough.  You can specify a
     * different width for the first line
     *
     * \param width The width of the body
     * \param firstlinewid the width of the first line, defaults to the width of the body
     * \return the vector of lines
     */
    inline std::vector<std::string> Wrap(const std::string &in, const std::string::size_type width, std::string::size_type firstlinewidth = 0)
    {
        // Preserve existing line breaks
        const auto newlineloc = in.find('\n');
        if (newlineloc != in.npos)
        {
            auto first = Wrap(std::string(in, 0, newlineloc), width);
            auto second = Wrap(std::string(in, newlineloc + 1), width);
            first.insert(
                std::end(first),
                std::make_move_iterator(std::begin(second)),
                std::make_move_iterator(std::end(second)));
            return first;
        }

        std::istringstream stream(in);
        std::string::size_type indent = 0;

        for (char c : in)
        {
            if (!isspace(c))
            {
                break;
            }
            ++indent;
        }

        return Wrap(std::istream_iterator<std::string>(stream), std::istream_iterator<std::string>(),
                    width, firstlinewidth, indent);
    }

#ifdef ARGS_NOEXCEPT
    /// Error class, for when ARGS_NOEXCEPT is defined
    enum class Error
    {
        None,
        Usage,
        Parse,
        Validation,
        Required,
        Map,
        Extra,
        Help,
        Subparser,
        Completion,
    };
#else
    /** Base error class
     */
    class Error : public std::runtime_error
    {
        public:
            Error(const std::string &problem) : std::runtime_error(problem) {}
            virtual ~Error() {}
    };

    /** Errors that occur during usage
     */
    class UsageError : public Error
    {
        public:
            UsageError(const std::string &problem) : Error(problem) {}
            virtual ~UsageError() {}
    };

    /** Errors that occur during regular parsing
     */
    class ParseError : public Error
    {
        public:
            ParseError(const std::string &problem) : Error(problem) {}
            virtual ~ParseError() {}
    };

    /** Errors that are detected from group validation after parsing finishes
     */
    class ValidationError : public Error
    {
        public:
            ValidationError(const std::string &problem) : Error(problem) {}
            virtual ~ValidationError() {}
    };

    /** Errors that when a required flag is omitted
     */
    class RequiredError : public ValidationError
    {
        public:
            RequiredError(const std::string &problem) : ValidationError(problem) {}
            virtual ~RequiredError() {}
    };

    /** Errors in map lookups
     */
    class MapError : public ParseError
    {
        public:
            MapError(const std::string &problem) : ParseError(problem) {}
            virtual ~MapError() {}
    };

    /** Error that occurs when a singular flag is specified multiple times
     */
    class ExtraError : public ParseError
    {
        public:
            ExtraError(const std::string &problem) : ParseError(problem) {}
            virtual ~ExtraError() {}
    };

    /** An exception that indicates that the user has requested help
     */
    class Help : public Error
    {
        public:
            Help(const std::string &flag) : Error(flag) {}
            virtual ~Help() {}
    };

    /** (INTERNAL) An exception that emulates coroutine-like control flow for subparsers.
     */
    class SubparserError : public Error
    {
        public:
            SubparserError() : Error("") {}
            virtual ~SubparserError() {}
    };

    /** An exception that contains autocompletion reply
     */
    class Completion : public Error
    {
        public:
            Completion(const std::string &flag) : Error(flag) {}
            virtual ~Completion() {}
    };
#endif

    /** A simple unified option type for unified initializer lists for the Matcher class.
     */
    struct EitherFlag
    {
        const bool isShort;
        const char shortFlag;
        const std::string longFlag;
        EitherFlag(const std::string &flag) : isShort(false), shortFlag(), longFlag(flag) {}
        EitherFlag(const char *flag) : isShort(false), shortFlag(), longFlag(flag) {}
        EitherFlag(const char flag) : isShort(true), shortFlag(flag), longFlag() {}

        /** Get just the long flags from an initializer list of EitherFlags
         */
        static std::unordered_set<std::string> GetLong(std::initializer_list<EitherFlag> flags)
        {
            std::unordered_set<std::string>  longFlags;
            for (const EitherFlag &flag: flags)
            {
                if (!flag.isShort)
                {
                    longFlags.insert(flag.longFlag);
                }
            }
            return longFlags;
        }

        /** Get just the short flags from an initializer list of EitherFlags
         */
        static std::unordered_set<char> GetShort(std::initializer_list<EitherFlag> flags)
        {
            std::unordered_set<char>  shortFlags;
            for (const EitherFlag &flag: flags)
            {
                if (flag.isShort)
                {
                    shortFlags.insert(flag.shortFlag);
                }
            }
            return shortFlags;
        }

        std::string str() const
        {
            return isShort ? std::string(1, shortFlag) : longFlag;
        }

        std::string str(const std::string &shortPrefix, const std::string &longPrefix) const
        {
            return isShort ? shortPrefix + std::string(1, shortFlag) : longPrefix + longFlag;
        }
    };



    /** A class of "matchers", specifying short and flags that can possibly be
     * matched.
     *
     * This is supposed to be constructed and then passed in, not used directly
     * from user code.
     */
    class Matcher
    {
        private:
            const std::unordered_set<char> shortFlags;
            const std::unordered_set<std::string> longFlags;

        public:
            /** Specify short and long flags separately as iterators
             *
             * ex: `args::Matcher(shortFlags.begin(), shortFlags.end(), longFlags.begin(), longFlags.end())`
             */
            template <typename ShortIt, typename LongIt>
            Matcher(ShortIt shortFlagsStart, ShortIt shortFlagsEnd, LongIt longFlagsStart, LongIt longFlagsEnd) :
                shortFlags(shortFlagsStart, shortFlagsEnd),
                longFlags(longFlagsStart, longFlagsEnd)
            {
                if (shortFlags.empty() && longFlags.empty())
                {
#ifndef ARGS_NOEXCEPT
                    throw UsageError("empty Matcher");
#endif
                }
            }

#ifdef ARGS_NOEXCEPT
            /// Only for ARGS_NOEXCEPT
            Error GetError() const noexcept
            {
                return shortFlags.empty() && longFlags.empty() ? Error::Usage : Error::None;
            }
#endif

            /** Specify short and long flags separately as iterables
             *
             * ex: `args::Matcher(shortFlags, longFlags)`
             */
            template <typename Short, typename Long>
            Matcher(Short &&shortIn, Long &&longIn) :
                Matcher(std::begin(shortIn), std::end(shortIn), std::begin(longIn), std::end(longIn))
            {}

            /** Specify a mixed single initializer-list of both short and long flags
             *
             * This is the fancy one.  It takes a single initializer list of
             * any number of any mixed kinds of flags.  Chars are
             * automatically interpreted as short flags, and strings are
             * automatically interpreted as long flags:
             *
             *     args::Matcher{'a'}
             *     args::Matcher{"foo"}
             *     args::Matcher{'h', "help"}
             *     args::Matcher{"foo", 'f', 'F', "FoO"}
             */
            Matcher(std::initializer_list<EitherFlag> in) :
                Matcher(EitherFlag::GetShort(in), EitherFlag::GetLong(in)) {}

            Matcher(Matcher &&other) : shortFlags(std::move(other.shortFlags)), longFlags(std::move(other.longFlags))
            {}

            ~Matcher() {}

            /** (INTERNAL) Check if there is a match of a short flag
             */
            bool Match(const char flag) const
            {
                return shortFlags.find(flag) != shortFlags.end();
            }

            /** (INTERNAL) Check if there is a match of a long flag
             */
            bool Match(const std::string &flag) const
            {
                return longFlags.find(flag) != longFlags.end();
            }

            /** (INTERNAL) Check if there is a match of a flag
             */
            bool Match(const EitherFlag &flag) const
            {
                return flag.isShort ? Match(flag.shortFlag) : Match(flag.longFlag);
            }

            /** (INTERNAL) Get all flag strings as a vector, with the prefixes embedded
             */
            std::vector<EitherFlag> GetFlagStrings() const
            {
                std::vector<EitherFlag> flagStrings;
                flagStrings.reserve(shortFlags.size() + longFlags.size());
                for (const char flag: shortFlags)
                {
                    flagStrings.emplace_back(flag);
                }
                for (const std::string &flag: longFlags)
                {
                    flagStrings.emplace_back(flag);
                }
                return flagStrings;
            }

            /** (INTERNAL) Get long flag if it exists or any short flag
             */
            EitherFlag GetLongOrAny() const
            {
                if (!longFlags.empty())
                {
                    return *longFlags.begin();
                }

                if (!shortFlags.empty())
                {
                    return *shortFlags.begin();
                }

                // should be unreachable
                return ' ';
            }

            /** (INTERNAL) Get short flag if it exists or any long flag
             */
            EitherFlag GetShortOrAny() const
            {
                if (!shortFlags.empty())
                {
                    return *shortFlags.begin();
                }

                if (!longFlags.empty())
                {
                    return *longFlags.begin();
                }

                // should be unreachable
                return ' ';
            }
    };

    /** Attributes for flags.
     */
    enum class Options
    {
        /** Default options.
         */
        None = 0x0,

        /** Flag can't be passed multiple times.
         */
        Single = 0x01,

        /** Flag can't be omitted.
         */
        Required = 0x02,

        /** Flag is excluded from usage line.
         */
        HiddenFromUsage = 0x04,

        /** Flag is excluded from options help.
         */
        HiddenFromDescription = 0x08,

        /** Flag is global and can be used in any subcommand.
         */
        Global = 0x10,

        /** Flag stops a parser.
         */
        KickOut = 0x20,

        /** Flag is excluded from auto completion.
         */
        HiddenFromCompletion = 0x40,

        /** Flag is excluded from options help and usage line
         */
        Hidden = HiddenFromUsage | HiddenFromDescription | HiddenFromCompletion,
    };

    inline Options operator | (Options lhs, Options rhs)
    {
        return static_cast<Options>(static_cast<int>(lhs) | static_cast<int>(rhs));
    }

    inline Options operator & (Options lhs, Options rhs)
    {
        return static_cast<Options>(static_cast<int>(lhs) & static_cast<int>(rhs));
    }

    class FlagBase;
    class PositionalBase;
    class Command;
    class ArgumentParser;

    /** A simple structure of parameters for easy user-modifyable help menus
     */
    struct HelpParams
    {
        /** The width of the help menu
         */
        unsigned int width = 80;
        /** The indent of the program line
         */
        unsigned int progindent = 2;
        /** The indent of the program trailing lines for long parameters
         */
        unsigned int progtailindent = 4;
        /** The indent of the description and epilogs
         */
        unsigned int descriptionindent = 4;
        /** The indent of the flags
         */
        unsigned int flagindent = 6;
        /** The indent of the flag descriptions
         */
        unsigned int helpindent = 40;
        /** The additional indent each group adds
         */
        unsigned int eachgroupindent = 2;

        /** The minimum gutter between each flag and its help
         */
        unsigned int gutter = 1;

        /** Show the terminator when both options and positional parameters are present
         */
        bool showTerminator = true;

        /** Show the {OPTIONS} on the prog line when this is true
         */
        bool showProglineOptions = true;

        /** Show the positionals on the prog line when this is true
         */
        bool showProglinePositionals = true;

        /** The prefix for short flags
         */
        std::string shortPrefix;

        /** The prefix for long flags
         */
        std::string longPrefix;

        /** The separator for short flags
         */
        std::string shortSeparator;

        /** The separator for long flags
         */
        std::string longSeparator;

        /** The program name for help generation
         */
        std::string programName;

        /** Show command's flags
         */
        bool showCommandChildren = false;

        /** Show command's descriptions and epilog
         */
        bool showCommandFullHelp = false;

        /** The postfix for progline when showProglineOptions is true and command has any flags
         */
        std::string proglineOptions = "{OPTIONS}";

        /** The prefix for progline when command has any subcommands
         */
        std::string proglineCommand = "COMMAND";

        /** The prefix for progline value
         */
        std::string proglineValueOpen = " <";

        /** The postfix for progline value
         */
        std::string proglineValueClose = ">";

        /** The prefix for progline required argument
         */
        std::string proglineRequiredOpen = "";

        /** The postfix for progline required argument
         */
        std::string proglineRequiredClose = "";

        /** The prefix for progline non-required argument
         */
        std::string proglineNonrequiredOpen = "[";

        /** The postfix for progline non-required argument
         */
        std::string proglineNonrequiredClose = "]";

        /** Show flags in program line
         */
        bool proglineShowFlags = false;

        /** Use short flags in program lines when possible
         */
        bool proglinePreferShortFlags = false;

        /** Program line prefix
         */
        std::string usageString;

        /** String shown in help before flags descriptions
         */
        std::string optionsString = "OPTIONS:";

        /** Display value name after all the long and short flags
         */
        bool useValueNameOnce = false;

        /** Show value name
         */
        bool showValueName = true;

        /** Add newline before flag description
         */
        bool addNewlineBeforeDescription = false;

        /** The prefix for option value
         */
        std::string valueOpen = "[";

        /** The postfix for option value
         */
        std::string valueClose = "]";

        /** Add choices to argument description
         */
        bool addChoices = false;

        /** The prefix for choices
         */
        std::string choiceString = "\nOne of: ";

        /** Add default values to argument description
         */
        bool addDefault = false;

        /** The prefix for default values
         */
        std::string defaultString = "\nDefault: ";
    };

    /** A number of arguments which can be consumed by an option.
     *
     * Represents a closed interval [min, max].
     */
    struct Nargs
    {
        const size_t min;
        const size_t max;

        Nargs(size_t min_, size_t max_) : min{min_}, max{max_}
        {
#ifndef ARGS_NOEXCEPT
            if (max < min)
            {
                throw UsageError("Nargs: max > min");
            }
#endif
        }

        Nargs(size_t num_) : min{num_}, max{num_}
        {
        }

        friend bool operator == (const Nargs &lhs, const Nargs &rhs)
        {
            return lhs.min == rhs.min && lhs.max == rhs.max;
        }

        friend bool operator != (const Nargs &lhs, const Nargs &rhs)
        {
            return !(lhs == rhs);
        }
    };

    /** Base class for all match types
     */
    class Base
    {
        private:
            Options options = {};

        protected:
            bool matched = false;
            const std::string help;
#ifdef ARGS_NOEXCEPT
            /// Only for ARGS_NOEXCEPT
            mutable Error error = Error::None;
            mutable std::string errorMsg;
#endif

        public:
            Base(const std::string &help_, Options options_ = {}) : options(options_), help(help_) {}
            virtual ~Base() {}

            Options GetOptions() const noexcept
            {
                return options;
            }

            bool IsRequired() const noexcept
            {
                return (GetOptions() & Options::Required) != Options::None;
            }

            virtual bool Matched() const noexcept
            {
                return matched;
            }

            virtual void Validate(const std::string &, const std::string &) const
            {
            }

            operator bool() const noexcept
            {
                return Matched();
            }

            virtual std::vector<std::tuple<std::string, std::string, unsigned>> GetDescription(const HelpParams &, const unsigned indentLevel) const
            {
                std::tuple<std::string, std::string, unsigned> description;
                std::get<1>(description) = help;
                std::get<2>(description) = indentLevel;
                return { std::move(description) };
            }

            virtual std::vector<Command*> GetCommands()
            {
                return {};
            }

            virtual bool IsGroup() const
            {
                return false;
            }

            virtual FlagBase *Match(const EitherFlag &)
            {
                return nullptr;
            }

            virtual PositionalBase *GetNextPositional()
            {
                return nullptr;
            }

            virtual std::vector<FlagBase*> GetAllFlags()
            {
                return {};
            }

            virtual bool HasFlag() const
            {
                return false;
            }

            virtual bool HasPositional() const
            {
                return false;
            }

            virtual bool HasCommand() const
            {
                return false;
            }

            virtual std::vector<std::string> GetProgramLine(const HelpParams &) const
            {
                return {};
            }

            /// Sets a kick-out value for building subparsers
            void KickOut(bool kickout_) noexcept
            {
                if (kickout_)
                {
                    options = options | Options::KickOut;
                }
                else
                {
                    options = static_cast<Options>(static_cast<int>(options) & ~static_cast<int>(Options::KickOut));
                }
            }

            /// Gets the kick-out value for building subparsers
            bool KickOut() const noexcept
            {
                return (options & Options::KickOut) != Options::None;
            }

            virtual void Reset() noexcept
            {
                matched = false;
#ifdef ARGS_NOEXCEPT
                error = Error::None;
                errorMsg.clear();
#endif
            }

#ifdef ARGS_NOEXCEPT
            /// Only for ARGS_NOEXCEPT
            virtual Error GetError() const
            {
                return error;
            }

            /// Only for ARGS_NOEXCEPT
            std::string GetErrorMsg() const
            {
                return errorMsg;
            }
#endif
    };

    /** Base class for all match types that have a name
     */
    class NamedBase : public Base
    {
        protected:
            const std::string name;
            bool kickout = false;
            std::string defaultString;
            bool defaultStringManual = false;
            std::vector<std::string> choicesStrings;
            bool choicesStringManual = false;

            virtual std::string GetDefaultString(const HelpParams&) const { return {}; }

            virtual std::vector<std::string> GetChoicesStrings(const HelpParams&) const { return {}; }

            virtual std::string GetNameString(const HelpParams&) const { return Name(); }

            void AddDescriptionPostfix(std::string &dest, const bool isManual, const std::string &manual, bool isGenerated, const std::string &generated, const std::string &str) const
            {
                if (isManual && !manual.empty())
                {
                    dest += str;
                    dest += manual;
                }
                else if (!isManual && isGenerated && !generated.empty())
                {
                    dest += str;
                    dest += generated;
                }
            }

        public:
            NamedBase(const std::string &name_, const std::string &help_, Options options_ = {}) : Base(help_, options_), name(name_) {}
            virtual ~NamedBase() {}

            /** Sets default value string that will be added to argument description.
             *  Use empty string to disable it for this argument.
             */
            void HelpDefault(const std::string &str)
            {
                defaultStringManual = true;
                defaultString = str;
            }

            /** Gets default value string that will be added to argument description.
             */
            std::string HelpDefault(const HelpParams &params) const
            {
                return defaultStringManual ? defaultString : GetDefaultString(params);
            }

            /** Sets choices strings that will be added to argument description.
             *  Use empty vector to disable it for this argument.
             */
            void HelpChoices(const std::vector<std::string> &array)
            {
                choicesStringManual = true;
                choicesStrings = array;
            }

            /** Gets choices strings that will be added to argument description.
             */
            std::vector<std::string> HelpChoices(const HelpParams &params) const
            {
                return choicesStringManual ? choicesStrings : GetChoicesStrings(params);
            }

            virtual std::vector<std::tuple<std::string, std::string, unsigned>> GetDescription(const HelpParams &params, const unsigned indentLevel) const override
            {
                std::tuple<std::string, std::string, unsigned> description;
                std::get<0>(description) = GetNameString(params);
                std::get<1>(description) = help;
                std::get<2>(description) = indentLevel;

                AddDescriptionPostfix(std::get<1>(description), choicesStringManual, detail::Join(choicesStrings, ", "), params.addChoices, detail::Join(GetChoicesStrings(params), ", "), params.choiceString);
                AddDescriptionPostfix(std::get<1>(description), defaultStringManual, defaultString, params.addDefault, GetDefaultString(params), params.defaultString);

                return { std::move(description) };
            }

            virtual std::string Name() const
            {
                return name;
            }
    };

    namespace detail
    {
        template<typename T>
        using vector = std::vector<T, std::allocator<T>>;
        
        template<typename K, typename T>
        using unordered_map = std::unordered_map<K, T, std::hash<K>, 
            std::equal_to<K>, std::allocator<std::pair<const K, T> > >;

        template<typename S, typename T>
        class is_streamable
        {
            template<typename SS, typename TT>
            static auto test(int)
            -> decltype( std::declval<SS&>() << std::declval<TT>(), std::true_type() );

            template<typename, typename>
            static auto test(...) -> std::false_type;

        public:
            using type = decltype(test<S,T>(0));
        };

        template <typename T>
        using IsConvertableToString = typename is_streamable<std::ostringstream, T>::type;

        template <typename T>
        typename std::enable_if<IsConvertableToString<T>::value, std::string>::type
        ToString(const T &value)
        {
            std::ostringstream s;
            s << value;
            return s.str();
        }

        template <typename T>
        typename std::enable_if<!IsConvertableToString<T>::value, std::string>::type
        ToString(const T &)
        {
            return {};
        }

        template <typename T>
        std::vector<std::string> MapKeysToStrings(const T &map)
        {
            std::vector<std::string> res;
            using K = typename std::decay<decltype(std::begin(map)->first)>::type;
            if (IsConvertableToString<K>::value)
            {
                for (const auto &p : map)
                {
                    res.push_back(detail::ToString(p.first));
                }

                std::sort(res.begin(), res.end());
            }
            return res;
        }
    }

    /** Base class for all flag options
     */
    class FlagBase : public NamedBase
    {
        protected:
            const Matcher matcher;

            virtual std::string GetNameString(const HelpParams &params) const override
            {
                const std::string postfix = !params.showValueName || NumberOfArguments() == 0 ? std::string() : Name();
                std::string flags;
                const auto flagStrings = matcher.GetFlagStrings();
                const bool useValueNameOnce = flagStrings.size() == 1 ? false : params.useValueNameOnce;
                for (auto it = flagStrings.begin(); it != flagStrings.end(); ++it)
                {
                    auto &flag = *it;
                    if (it != flagStrings.begin())
                    {
                        flags += ", ";
                    }

                    flags += flag.isShort ? params.shortPrefix : params.longPrefix;
                    flags += flag.str();

                    if (!postfix.empty() && (!useValueNameOnce || it + 1 == flagStrings.end()))
                    {
                        flags += flag.isShort ? params.shortSeparator : params.longSeparator;
                        flags += params.valueOpen + postfix + params.valueClose;
                    }
                }

                return flags;
            }

        public:
            FlagBase(const std::string &name_, const std::string &help_, Matcher &&matcher_, const bool extraError_ = false) : NamedBase(name_, help_, extraError_ ? Options::Single : Options()), matcher(std::move(matcher_)) {}

            FlagBase(const std::string &name_, const std::string &help_, Matcher &&matcher_, Options options_) : NamedBase(name_, help_, options_), matcher(std::move(matcher_)) {}

            virtual ~FlagBase() {}

            virtual FlagBase *Match(const EitherFlag &flag) override
            {
                if (matcher.Match(flag))
                {
                    if ((GetOptions() & Options::Single) != Options::None && matched)
                    {
                        std::ostringstream problem;
                        problem << "Flag '" << flag.str() << "' was passed multiple times, but is only allowed to be passed once";
#ifdef ARGS_NOEXCEPT
                        error = Error::Extra;
                        errorMsg = problem.str();
#else
                        throw ExtraError(problem.str());
#endif
                    }
                    matched = true;
                    return this;
                }
                return nullptr;
            }

            virtual std::vector<FlagBase*> GetAllFlags() override
            {
                return { this };
            }

            const Matcher &GetMatcher() const
            {
                return matcher;
            }

            virtual void Validate(const std::string &shortPrefix, const std::string &longPrefix) const override
            {
                if (!Matched() && IsRequired())
                {
                        std::ostringstream problem;
                        problem << "Flag '" << matcher.GetLongOrAny().str(shortPrefix, longPrefix) << "' is required";
#ifdef ARGS_NOEXCEPT
                        error = Error::Required;
                        errorMsg = problem.str();
#else
                        throw RequiredError(problem.str());
#endif
                }
            }

            virtual std::vector<std::string> GetProgramLine(const HelpParams &params) const override
            {
                if (!params.proglineShowFlags)
                {
                    return {};
                }

                const std::string postfix = NumberOfArguments() == 0 ? std::string() : Name();
                const EitherFlag flag = params.proglinePreferShortFlags ? matcher.GetShortOrAny() : matcher.GetLongOrAny();
                std::string res = flag.str(params.shortPrefix, params.longPrefix);
                if (!postfix.empty())
                {
                    res += params.proglineValueOpen + postfix + params.proglineValueClose;
                }

                return { IsRequired() ? params.proglineRequiredOpen + res + params.proglineRequiredClose
                                      : params.proglineNonrequiredOpen + res + params.proglineNonrequiredClose };
            }

            virtual bool HasFlag() const override
            {
                return true;
            }

#ifdef ARGS_NOEXCEPT
            /// Only for ARGS_NOEXCEPT
            virtual Error GetError() const override
            {
                const auto nargs = NumberOfArguments();
                if (nargs.min > nargs.max)
                {
                    return Error::Usage;
                }

                const auto matcherError = matcher.GetError();
                if (matcherError != Error::None)
                {
                    return matcherError;
                }

                return error;
            }
#endif

            /** Defines how many values can be consumed by this option.
             *
             * \return closed interval [min, max]
             */
            virtual Nargs NumberOfArguments() const noexcept = 0;

            /** Parse values of this option.
             *
             * \param value Vector of values. It's size must be in NumberOfArguments() interval.
             */
            virtual void ParseValue(const std::vector<std::string> &value) = 0;
    };

    /** Base class for value-accepting flag options
     */
    class ValueFlagBase : public FlagBase
    {
        public:
            ValueFlagBase(const std::string &name_, const std::string &help_, Matcher &&matcher_, const bool extraError_ = false) : FlagBase(name_, help_, std::move(matcher_), extraError_) {}
            ValueFlagBase(const std::string &name_, const std::string &help_, Matcher &&matcher_, Options options_) : FlagBase(name_, help_, std::move(matcher_), options_) {}
            virtual ~ValueFlagBase() {}

            virtual Nargs NumberOfArguments() const noexcept override
            {
                return 1;
            }
    };

    class CompletionFlag : public ValueFlagBase
    {
        public:
            std::vector<std::string> reply;
            size_t cword = 0;
            std::string syntax;

            template <typename GroupClass>
            CompletionFlag(GroupClass &group_, Matcher &&matcher_): ValueFlagBase("completion", "completion flag", std::move(matcher_), Options::Hidden)
            {
                group_.AddCompletion(*this);
            }

            virtual ~CompletionFlag() {}

            virtual Nargs NumberOfArguments() const noexcept override
            {
                return 2;
            }

            virtual void ParseValue(const std::vector<std::string> &value_) override
            {
                syntax = value_.at(0);
                std::istringstream(value_.at(1)) >> cword;
            }

            /** Get the completion reply
             */
            std::string Get() noexcept
            {
                return detail::Join(reply, "\n");
            }

            virtual void Reset() noexcept override
            {
                ValueFlagBase::Reset();
                cword = 0;
                syntax.clear();
                reply.clear();
            }
    };


    /** Base class for positional options
     */
    class PositionalBase : public NamedBase
    {
        protected:
            bool ready;

        public:
            PositionalBase(const std::string &name_, const std::string &help_, Options options_ = {}) : NamedBase(name_, help_, options_), ready(true) {}
            virtual ~PositionalBase() {}

            bool Ready()
            {
                return ready;
            }

            virtual void ParseValue(const std::string &value_) = 0;

            virtual void Reset() noexcept override
            {
                matched = false;
                ready = true;
#ifdef ARGS_NOEXCEPT
                error = Error::None;
                errorMsg.clear();
#endif
            }

            virtual PositionalBase *GetNextPositional() override
            {
                return Ready() ? this : nullptr;
            }

            virtual bool HasPositional() const override
            {
                return true;
            }

            virtual std::vector<std::string> GetProgramLine(const HelpParams &params) const override
            {
                return { IsRequired() ? params.proglineRequiredOpen + Name() + params.proglineRequiredClose
                                      : params.proglineNonrequiredOpen + Name() + params.proglineNonrequiredClose };
            }

            virtual void Validate(const std::string &, const std::string &) const override
            {
                if (IsRequired() && !Matched())
                {
                    std::ostringstream problem;
                    problem << "Option '" << Name() << "' is required";
#ifdef ARGS_NOEXCEPT
                    error = Error::Required;
                    errorMsg = problem.str();
#else
                    throw RequiredError(problem.str());
#endif
                }
            }
    };

    /** Class for all kinds of validating groups, including ArgumentParser
     */
    class Group : public Base
    {
        private:
            std::vector<Base*> children;
            std::function<bool(const Group &)> validator;

        public:
            /** Default validators
             */
            struct Validators
            {
                static bool Xor(const Group &group)
                {
                    return group.MatchedChildren() == 1;
                }

                static bool AtLeastOne(const Group &group)
                {
                    return group.MatchedChildren() >= 1;
                }

                static bool AtMostOne(const Group &group)
                {
                    return group.MatchedChildren() <= 1;
                }

                static bool All(const Group &group)
                {
                    return group.Children().size() == group.MatchedChildren();
                }

                static bool AllOrNone(const Group &group)
                {
                    return (All(group) || None(group));
                }

                static bool AllChildGroups(const Group &group)
                {
                    return std::none_of(std::begin(group.Children()), std::end(group.Children()), [](const Base* child) -> bool {
                            return child->IsGroup() && !child->Matched();
                            });
                }

                static bool DontCare(const Group &)
                {
                    return true;
                }

                static bool CareTooMuch(const Group &)
                {
                    return false;
                }

                static bool None(const Group &group)
                {
                    return group.MatchedChildren() == 0;
                }
            };
            /// If help is empty, this group will not be printed in help output
            Group(const std::string &help_ = std::string(), const std::function<bool(const Group &)> &validator_ = Validators::DontCare, Options options_ = {}) : Base(help_, options_), validator(validator_) {}
            /// If help is empty, this group will not be printed in help output
            Group(Group &group_, const std::string &help_ = std::string(), const std::function<bool(const Group &)> &validator_ = Validators::DontCare, Options options_ = {}) : Base(help_, options_), validator(validator_)
            {
                group_.Add(*this);
            }
            virtual ~Group() {}

            /** Append a child to this Group.
             */
            void Add(Base &child)
            {
                children.emplace_back(&child);
            }

            /** Get all this group's children
             */
            const std::vector<Base *> &Children() const
            {
                return children;
            }

            /** Return the first FlagBase that matches flag, or nullptr
             *
             * \param flag The flag with prefixes stripped
             * \return the first matching FlagBase pointer, or nullptr if there is no match
             */
            virtual FlagBase *Match(const EitherFlag &flag) override
            {
                for (Base *child: Children())
                {
                    if (FlagBase *match = child->Match(flag))
                    {
                        return match;
                    }
                }
                return nullptr;
            }

            virtual std::vector<FlagBase*> GetAllFlags() override
            {
                std::vector<FlagBase*> res;
                for (Base *child: Children())
                {
                    auto childRes = child->GetAllFlags();
                    res.insert(res.end(), childRes.begin(), childRes.end());
                }
                return res;
            }

            virtual void Validate(const std::string &shortPrefix, const std::string &longPrefix) const override
            {
                for (Base *child: Children())
                {
                    child->Validate(shortPrefix, longPrefix);
                }
            }

            /** Get the next ready positional, or nullptr if there is none
             *
             * \return the first ready PositionalBase pointer, or nullptr if there is no match
             */
            virtual PositionalBase *GetNextPositional() override
            {
                for (Base *child: Children())
                {
                    if (auto next = child->GetNextPositional())
                    {
                        return next;
                    }
                }
                return nullptr;
            }

            /** Get whether this has any FlagBase children
             *
             * \return Whether or not there are any FlagBase children
             */
            virtual bool HasFlag() const override
            {
                return std::any_of(Children().begin(), Children().end(), [](Base *child) { return child->HasFlag(); });
            }

            /** Get whether this has any PositionalBase children
             *
             * \return Whether or not there are any PositionalBase children
             */
            virtual bool HasPositional() const override
            {
                return std::any_of(Children().begin(), Children().end(), [](Base *child) { return child->HasPositional(); });
            }

            /** Get whether this has any Command children
             *
             * \return Whether or not there are any Command children
             */
            virtual bool HasCommand() const override
            {
                return std::any_of(Children().begin(), Children().end(), [](Base *child) { return child->HasCommand(); });
            }

            /** Count the number of matched children this group has
             */
            std::vector<Base *>::size_type MatchedChildren() const
            {
                // Cast to avoid warnings from -Wsign-conversion
                return static_cast<std::vector<Base *>::size_type>(
                        std::count_if(std::begin(Children()), std::end(Children()), [](const Base *child){return child->Matched();}));
            }

            /** Whether or not this group matches validation
             */
            virtual bool Matched() const noexcept override
            {
                return validator(*this);
            }

            /** Get validation
             */
            bool Get() const
            {
                return Matched();
            }

            /** Get all the child descriptions for help generation
             */
            virtual std::vector<std::tuple<std::string, std::string, unsigned>> GetDescription(const HelpParams &params, const unsigned int indent) const override
            {
                std::vector<std::tuple<std::string, std::string, unsigned int>> descriptions;

                // Push that group description on the back if not empty
                unsigned addindent = 0;
                if (!help.empty())
                {
                    descriptions.emplace_back(help, "", indent);
                    addindent = 1;
                }

                for (Base *child: Children())
                {
                    if ((child->GetOptions() & Options::HiddenFromDescription) != Options::None)
                    {
                        continue;
                    }

                    auto groupDescriptions = child->GetDescription(params, indent + addindent);
                    descriptions.insert(
                        std::end(descriptions),
                        std::make_move_iterator(std::begin(groupDescriptions)),
                        std::make_move_iterator(std::end(groupDescriptions)));
                }
                return descriptions;
            }

            /** Get the names of positional parameters
             */
            virtual std::vector<std::string> GetProgramLine(const HelpParams &params) const override
            {
                std::vector <std::string> names;
                for (Base *child: Children())
                {
                    if ((child->GetOptions() & Options::HiddenFromUsage) != Options::None)
                    {
                        continue;
                    }

                    auto groupNames = child->GetProgramLine(params);
                    names.insert(
                        std::end(names),
                        std::make_move_iterator(std::begin(groupNames)),
                        std::make_move_iterator(std::end(groupNames)));
                }
                return names;
            }

            virtual std::vector<Command*> GetCommands() override
            {
                std::vector<Command*> res;
                for (const auto &child : Children())
                {
                    auto subparsers = child->GetCommands();
                    res.insert(std::end(res), std::begin(subparsers), std::end(subparsers));
                }
                return res;
            }

            virtual bool IsGroup() const override
            {
                return true;
            }

            virtual void Reset() noexcept override
            {
                Base::Reset();

                for (auto &child: Children())
                {
                    child->Reset();
                }
#ifdef ARGS_NOEXCEPT
                error = Error::None;
                errorMsg.clear();
#endif
            }

#ifdef ARGS_NOEXCEPT
            /// Only for ARGS_NOEXCEPT
            virtual Error GetError() const override
            {
                if (error != Error::None)
                {
                    return error;
                }

                auto it = std::find_if(Children().begin(), Children().end(), [](const Base *child){return child->GetError() != Error::None;});
                if (it == Children().end())
                {
                    return Error::None;
                } else
                {
                    return (*it)->GetError();
                }
            }
#endif

    };

    /** Class for using global options in ArgumentParser.
     */
    class GlobalOptions : public Group
    {
        public:
            GlobalOptions(Group &base, Base &options_) : Group(base, {}, Group::Validators::DontCare, Options::Global)
            {
                Add(options_);
            }
    };

    /** Utility class for building subparsers with coroutines/callbacks.
     *
     * Brief example:
     * \code
     * Command command(argumentParser, "command", "my command", [](args::Subparser &s)
     * {
     *      // your command flags/positionals
     *      s.Parse(); //required
     *      //your command code
     * });
     * \endcode
     *
     * For ARGS_NOEXCEPT mode don't forget to check `s.GetError()` after `s.Parse()`
     * and return if it isn't equals to args::Error::None.
     *
     * \sa Command
     */
    class Subparser : public Group
    {
        private:
            std::vector<std::string> args;
            std::vector<std::string> kicked;
            ArgumentParser *parser = nullptr;
            const HelpParams &helpParams;
            const Command &command;
            bool isParsed = false;

        public:
            Subparser(std::vector<std::string> args_, ArgumentParser &parser_, const Command &command_, const HelpParams &helpParams_)
                : Group({}, Validators::AllChildGroups), args(std::move(args_)), parser(&parser_), helpParams(helpParams_), command(command_)
            {
            }

            Subparser(const Command &command_, const HelpParams &helpParams_) : Group({}, Validators::AllChildGroups), helpParams(helpParams_), command(command_)
            {
            }

            Subparser(const Subparser&) = delete;
            Subparser(Subparser&&) = delete;
            Subparser &operator = (const Subparser&) = delete;
            Subparser &operator = (Subparser&&) = delete;

            const Command &GetCommand()
            {
                return command;
            }

            /** (INTERNAL) Determines whether Parse was called or not.
             */
            bool IsParsed() const
            {
                return isParsed;
            }

            /** Continue parsing arguments for new command.
             */
            void Parse();

            /** Returns a vector of kicked out arguments.
             *
             * \sa Base::KickOut
             */
            const std::vector<std::string> &KickedOut() const noexcept
            {
                return kicked;
            }
    };

    /** Main class for building subparsers.
     *
     * /sa Subparser
     */
    class Command : public Group
    {
        private:
            friend class Subparser;

            std::string name;
            std::string help;
            std::string description;
            std::string epilog;
            std::string proglinePostfix;

            std::function<void(Subparser&)> parserCoroutine;
            bool commandIsRequired = true;
            Command *selectedCommand = nullptr;

            mutable std::vector<std::tuple<std::string, std::string, unsigned>> subparserDescription;
            mutable std::vector<std::string> subparserProgramLine;
            mutable bool subparserHasFlag = false;
            mutable bool subparserHasPositional = false;
            mutable bool subparserHasCommand = false;
#ifdef ARGS_NOEXCEPT
            mutable Error subparserError = Error::None;
#endif
            mutable Subparser *subparser = nullptr;

        protected:

            class RaiiSubparser
            {
                public:
                    RaiiSubparser(ArgumentParser &parser_, std::vector<std::string> args_);
                    RaiiSubparser(const Command &command_, const HelpParams &params_);

                    ~RaiiSubparser()
                    {
                        command.subparser = oldSubparser;
                    }

                    Subparser &Parser()
                    {
                        return parser;
                    }

                private:
                    const Command &command;
                    Subparser parser;
                    Subparser *oldSubparser;
            };

            Command() = default;

            std::function<void(Subparser&)> &GetCoroutine()
            {
                return selectedCommand != nullptr ? selectedCommand->GetCoroutine() : parserCoroutine;
            }

            Command &SelectedCommand()
            {
                Command *res = this;
                while (res->selectedCommand != nullptr)
                {
                    res = res->selectedCommand;
                }

                return *res;
            }

            const Command &SelectedCommand() const
            {
                const Command *res = this;
                while (res->selectedCommand != nullptr)
                {
                    res = res->selectedCommand;
                }

                return *res;
            }

            void UpdateSubparserHelp(const HelpParams &params) const
            {
                if (parserCoroutine)
                {
                    RaiiSubparser coro(*this, params);
#ifndef ARGS_NOEXCEPT
                    try
                    {
                        parserCoroutine(coro.Parser());
                    }
                    catch (args::SubparserError&)
                    {
                    }
#else
                    parserCoroutine(coro.Parser());
#endif
                }
            }

        public:
            Command(Group &base_, std::string name_, std::string help_, std::function<void(Subparser&)> coroutine_ = {})
                : name(std::move(name_)), help(std::move(help_)), parserCoroutine(std::move(coroutine_))
            {
                base_.Add(*this);
            }

            /** The description that appears on the prog line after options
             */
            const std::string &ProglinePostfix() const
            { return proglinePostfix; }

            /** The description that appears on the prog line after options
             */
            void ProglinePostfix(const std::string &proglinePostfix_)
            { this->proglinePostfix = proglinePostfix_; }

            /** The description that appears above options
             */
            const std::string &Description() const
            { return description; }
            /** The description that appears above options
             */

            void Description(const std::string &description_)
            { this->description = description_; }

            /** The description that appears below options
             */
            const std::string &Epilog() const
            { return epilog; }

            /** The description that appears below options
             */
            void Epilog(const std::string &epilog_)
            { this->epilog = epilog_; }

            /** The name of command
             */
            const std::string &Name() const
            { return name; }

            /** The description of command
             */
            const std::string &Help() const
            { return help; }

            /** If value is true, parser will fail if no command was parsed.
             *
             * Default: true.
             */
            void RequireCommand(bool value)
            { commandIsRequired = value; }

            virtual bool IsGroup() const override
            { return false; }

            virtual bool Matched() const noexcept override
            { return Base::Matched(); }

            operator bool() const noexcept
            { return Matched(); }

            void Match() noexcept
            { matched = true; }

            void SelectCommand(Command *c) noexcept
            {
                selectedCommand = c;

                if (c != nullptr)
                {
                    c->Match();
                }
            }

            virtual FlagBase *Match(const EitherFlag &flag) override
            {
                if (selectedCommand != nullptr)
                {
                    if (auto *res = selectedCommand->Match(flag))
                    {
                        return res;
                    }

                    for (auto *child: Children())
                    {
                        if ((child->GetOptions() & Options::Global) != Options::None)
                        {
                            if (auto *res = child->Match(flag))
                            {
                                return res;
                            }
                        }
                    }

                    return nullptr;
                }

                if (subparser != nullptr)
                {
                    return subparser->Match(flag);
                }

                return Matched() ? Group::Match(flag) : nullptr;
            }

            virtual std::vector<FlagBase*> GetAllFlags() override
            {
                std::vector<FlagBase*> res;

                if (!Matched())
                {
                    return res;
                }

                for (auto *child: Children())
                {
                    if (selectedCommand == nullptr || (child->GetOptions() & Options::Global) != Options::None)
                    {
                        auto childFlags = child->GetAllFlags();
                        res.insert(res.end(), childFlags.begin(), childFlags.end());
                    }
                }

                if (selectedCommand != nullptr)
                {
                    auto childFlags = selectedCommand->GetAllFlags();
                    res.insert(res.end(), childFlags.begin(), childFlags.end());
                }

                if (subparser != nullptr)
                {
                    auto childFlags = subparser->GetAllFlags();
                    res.insert(res.end(), childFlags.begin(), childFlags.end());
                }

                return res;
            }

            virtual PositionalBase *GetNextPositional() override
            {
                if (selectedCommand != nullptr)
                {
                    if (auto *res = selectedCommand->GetNextPositional())
                    {
                        return res;
                    }

                    for (auto *child: Children())
                    {
                        if ((child->GetOptions() & Options::Global) != Options::None)
                        {
                            if (auto *res = child->GetNextPositional())
                            {
                                return res;
                            }
                        }
                    }

                    return nullptr;
                }

                if (subparser != nullptr)
                {
                    return subparser->GetNextPositional();
                }

                return Matched() ? Group::GetNextPositional() : nullptr;
            }

            virtual bool HasFlag() const override
            {
                return subparserHasFlag || Group::HasFlag();
            }

            virtual bool HasPositional() const override
            {
                return subparserHasPositional || Group::HasPositional();
            }

            virtual bool HasCommand() const override
            {
                return true;
            }

            std::vector<std::string> GetCommandProgramLine(const HelpParams &params) const
            {
                UpdateSubparserHelp(params);

                auto res = Group::GetProgramLine(params);
                res.insert(res.end(), subparserProgramLine.begin(), subparserProgramLine.end());

                if (!params.proglineCommand.empty() && (Group::HasCommand() || subparserHasCommand))
                {
                    res.insert(res.begin(), commandIsRequired ? params.proglineCommand : "[" + params.proglineCommand + "]");
                }

                if (!Name().empty())
                {
                    res.insert(res.begin(), Name());
                }

                if ((subparserHasFlag || Group::HasFlag()) && params.showProglineOptions && !params.proglineShowFlags)
                {
                    res.push_back(params.proglineOptions);
                }

                if (!ProglinePostfix().empty())
                {
                    std::string line;
                    for (char c : ProglinePostfix())
                    {
                        if (isspace(c))
                        {
                            if (!line.empty())
                            {
                                res.push_back(line);
                                line.clear();
                            }

                            if (c == '\n')
                            {
                                res.push_back("\n");
                            }
                        }
                        else
                        {
                            line += c;
                        }
                    }

                    if (!line.empty())
                    {
                        res.push_back(line);
                    }
                }

                return res;
            }

            virtual std::vector<std::string> GetProgramLine(const HelpParams &params) const override
            {
                if (!Matched())
                {
                    return {};
                }

                return GetCommandProgramLine(params);
            }

            virtual std::vector<Command*> GetCommands() override
            {
                if (selectedCommand != nullptr)
                {
                    return selectedCommand->GetCommands();
                }

                if (Matched())
                {
                    return Group::GetCommands();
                }

                return { this };
            }

            virtual std::vector<std::tuple<std::string, std::string, unsigned>> GetDescription(const HelpParams &params, const unsigned int indent) const override
            {
                std::vector<std::tuple<std::string, std::string, unsigned>> descriptions;
                unsigned addindent = 0;

                UpdateSubparserHelp(params);

                if (!Matched())
                {
                    if (params.showCommandFullHelp)
                    {
                        std::ostringstream s;
                        bool empty = true;
                        for (const auto &progline: GetCommandProgramLine(params))
                        {
                            if (!empty)
                            {
                                s << ' ';
                            }
                            else
                            {
                                empty = false;
                            }

                            s << progline;
                        }

                        descriptions.emplace_back(s.str(), "", indent);
                    }
                    else
                    {
                        descriptions.emplace_back(Name(), help, indent);
                    }

                    if (!params.showCommandChildren && !params.showCommandFullHelp)
                    {
                        return descriptions;
                    }

                    addindent = 1;
                }

                if (params.showCommandFullHelp && !Matched())
                {
                    descriptions.emplace_back("", "", indent + addindent);
                    descriptions.emplace_back(Description().empty() ? Help() : Description(), "", indent + addindent);
                    descriptions.emplace_back("", "", indent + addindent);
                }

                for (Base *child: Children())
                {
                    if ((child->GetOptions() & Options::HiddenFromDescription) != Options::None)
                    {
                        continue;
                    }

                    auto groupDescriptions = child->GetDescription(params, indent + addindent);
                    descriptions.insert(
                                        std::end(descriptions),
                                        std::make_move_iterator(std::begin(groupDescriptions)),
                                        std::make_move_iterator(std::end(groupDescriptions)));
                }

                for (auto childDescription: subparserDescription)
                {
                    std::get<2>(childDescription) += indent + addindent;
                    descriptions.push_back(std::move(childDescription));
                }

                if (params.showCommandFullHelp && !Matched())
                {
                    descriptions.emplace_back("", "", indent + addindent);
                    if (!Epilog().empty())
                    {
                        descriptions.emplace_back(Epilog(), "", indent + addindent);
                        descriptions.emplace_back("", "", indent + addindent);
                    }
                }

                return descriptions;
            }

            virtual void Validate(const std::string &shortprefix, const std::string &longprefix) const override
            {
                if (!Matched())
                {
                    return;
                }

                auto onValidationError = [&]
                {
                    std::ostringstream problem;
                    problem << "Group validation failed somewhere!";
#ifdef ARGS_NOEXCEPT
                    error = Error::Validation;
                    errorMsg = problem.str();
#else
                    throw ValidationError(problem.str());
#endif
                };

                for (Base *child: Children())
                {
                    if (child->IsGroup() && !child->Matched())
                    {
                        onValidationError();
                    }

                    child->Validate(shortprefix, longprefix);
                }

                if (subparser != nullptr)
                {
                    subparser->Validate(shortprefix, longprefix);
                    if (!subparser->Matched())
                    {
                        onValidationError();
                    }
                }

                if (selectedCommand == nullptr && commandIsRequired && (Group::HasCommand() || subparserHasCommand))
                {
                    std::ostringstream problem;
                    problem << "Command is required";
#ifdef ARGS_NOEXCEPT
                    error = Error::Validation;
                    errorMsg = problem.str();
#else
                    throw ValidationError(problem.str());
#endif
                }
            }

            virtual void Reset() noexcept override
            {
                Group::Reset();
                selectedCommand = nullptr;
                subparserProgramLine.clear();
                subparserDescription.clear();
                subparserHasFlag = false;
                subparserHasPositional = false;
                subparserHasCommand = false;
#ifdef ARGS_NOEXCEPT
                subparserError = Error::None;
#endif
            }

#ifdef ARGS_NOEXCEPT
            /// Only for ARGS_NOEXCEPT
            virtual Error GetError() const override
            {
                if (!Matched())
                {
                    return Error::None;
                }

                if (error != Error::None)
                {
                    return error;
                }

                if (subparserError != Error::None)
                {
                    return subparserError;
                }

                return Group::GetError();
            }
#endif
    };

    /** The main user facing command line argument parser class
     */
    class ArgumentParser : public Command
    {
        friend class Subparser;

        private:
            std::string longprefix;
            std::string shortprefix;

            std::string longseparator;

            std::string terminator;

            bool allowJoinedShortValue = true;
            bool allowJoinedLongValue = true;
            bool allowSeparateShortValue = true;
            bool allowSeparateLongValue = true;

            CompletionFlag *completion = nullptr;
            bool readCompletion = false;

        protected:
            enum class OptionType
            {
                LongFlag,
                ShortFlag,
                Positional
            };

            OptionType ParseOption(const std::string &s, bool allowEmpty = false)
            {
                if (s.find(longprefix) == 0 && (allowEmpty || s.length() > longprefix.length()))
                {
                    return OptionType::LongFlag;
                }

                if (s.find(shortprefix) == 0 && (allowEmpty || s.length() > shortprefix.length()))
                {
                    return OptionType::ShortFlag;
                }

                return OptionType::Positional;
            }

            template <typename It>
            bool Complete(FlagBase &flag, It it, It end)
            {
                auto nextIt = it;
                if (!readCompletion || (++nextIt != end))
                {
                    return false;
                }

                const auto &chunk = *it;
                for (auto &choice : flag.HelpChoices(helpParams))
                {
                    AddCompletionReply(chunk, choice);
                }

#ifndef ARGS_NOEXCEPT
                throw Completion(completion->Get());
#else
                return true;
#endif
            }

            /** (INTERNAL) Parse flag's values
             *
             * \param arg The string to display in error message as a flag name
             * \param[in, out] it The iterator to first value. It will point to the last value
             * \param end The end iterator
             * \param joinedArg Joined value (e.g. bar in --foo=bar)
             * \param canDiscardJoined If true joined value can be parsed as flag not as a value (as in -abcd)
             * \param[out] values The vector to store parsed arg's values
             */
            template <typename It>
            std::string ParseArgsValues(FlagBase &flag, const std::string &arg, It &it, It end,
                                        const bool allowSeparate, const bool allowJoined,
                                        const bool hasJoined, const std::string &joinedArg,
                                        const bool canDiscardJoined, std::vector<std::string> &values)
            {
                values.clear();

                Nargs nargs = flag.NumberOfArguments();

                if (hasJoined && !allowJoined && nargs.min != 0)
                {
                    return "Flag '" + arg + "' was passed a joined argument, but these are disallowed";
                }

                if (hasJoined)
                {
                    if (!canDiscardJoined || nargs.max != 0)
                    {
                        values.push_back(joinedArg);
                    }
                } else if (!allowSeparate)
                {
                    if (nargs.min != 0)
                    {
                        return "Flag '" + arg + "' was passed a separate argument, but these are disallowed";
                    }
                } else
                {
                    auto valueIt = it;
                    ++valueIt;

                    while (valueIt != end &&
                           values.size() < nargs.max &&
                           (values.size() < nargs.min || ParseOption(*valueIt) == OptionType::Positional))
                    {
                        if (Complete(flag, valueIt, end))
                        {
                            it = end;
                            return "";
                        }

                        values.push_back(*valueIt);
                        ++it;
                        ++valueIt;
                    }
                }

                if (values.size() > nargs.max)
                {
                    return "Passed an argument into a non-argument flag: " + arg;
                } else if (values.size() < nargs.min)
                {
                    if (nargs.min == 1 && nargs.max == 1)
                    {
                        return "Flag '" + arg + "' requires an argument but received none";
                    } else if (nargs.min == 1)
                    {
                        return "Flag '" + arg + "' requires at least one argument but received none";
                    } else if (nargs.min != nargs.max)
                    {
                        return "Flag '" + arg + "' requires at least " + std::to_string(nargs.min) +
                               " arguments but received " + std::to_string(values.size());
                    } else
                    {
                        return "Flag '" + arg + "' requires " + std::to_string(nargs.min) +
                               " arguments but received " + std::to_string(values.size());
                    }
                }

                return {};
            }

            template <typename It>
            bool ParseLong(It &it, It end)
            {
                const auto &chunk = *it;
                const auto argchunk = chunk.substr(longprefix.size());
                // Try to separate it, in case of a separator:
                const auto separator = longseparator.empty() ? argchunk.npos : argchunk.find(longseparator);
                // If the separator is in the argument, separate it.
                const auto arg = (separator != argchunk.npos ?
                    std::string(argchunk, 0, separator)
                    : argchunk);
                const auto joined = (separator != argchunk.npos ?
                    argchunk.substr(separator + longseparator.size())
                    : std::string());

                if (auto flag = Match(arg))
                {
                    std::vector<std::string> values;
                    const std::string errorMessage = ParseArgsValues(*flag, arg, it, end, allowSeparateLongValue, allowJoinedLongValue,
                                                                     separator != argchunk.npos, joined, false, values);
                    if (!errorMessage.empty())
                    {
#ifndef ARGS_NOEXCEPT
                        throw ParseError(errorMessage);
#else
                        error = Error::Parse;
                        errorMsg = errorMessage;
                        return false;
#endif
                    }

                    if (!readCompletion)
                    {
                        flag->ParseValue(values);
                    }

                    if (flag->KickOut())
                    {
                        ++it;
                        return false;
                    }
                } else
                {
                    const std::string errorMessage("Flag could not be matched: " + arg);
#ifndef ARGS_NOEXCEPT
                    throw ParseError(errorMessage);
#else
                    error = Error::Parse;
                    errorMsg = errorMessage;
                    return false;
#endif
                }

                return true;
            }

            template <typename It>
            bool ParseShort(It &it, It end)
            {
                const auto &chunk = *it;
                const auto argchunk = chunk.substr(shortprefix.size());
                for (auto argit = std::begin(argchunk); argit != std::end(argchunk); ++argit)
                {
                    const auto arg = *argit;

                    if (auto flag = Match(arg))
                    {
                        const std::string value(argit + 1, std::end(argchunk));
                        std::vector<std::string> values;
                        const std::string errorMessage = ParseArgsValues(*flag, std::string(1, arg), it, end,
                                                                         allowSeparateShortValue, allowJoinedShortValue,
                                                                         !value.empty(), value, !value.empty(), values);

                        if (!errorMessage.empty())
                        {
#ifndef ARGS_NOEXCEPT
                            throw ParseError(errorMessage);
#else
                            error = Error::Parse;
                            errorMsg = errorMessage;
                            return false;
#endif
                        }

                        if (!readCompletion)
                        {
                            flag->ParseValue(values);
                        }

                        if (flag->KickOut())
                        {
                            ++it;
                            return false;
                        }

                        if (!values.empty())
                        {
                            break;
                        }
                    } else
                    {
                        const std::string errorMessage("Flag could not be matched: '" + std::string(1, arg) + "'");
#ifndef ARGS_NOEXCEPT
                        throw ParseError(errorMessage);
#else
                        error = Error::Parse;
                        errorMsg = errorMessage;
                        return false;
#endif
                    }
                }

                return true;
            }

            bool AddCompletionReply(const std::string &cur, const std::string &choice)
            {
                if (cur.empty() || choice.find(cur) == 0)
                {
                    if (completion->syntax == "bash" && ParseOption(choice) == OptionType::LongFlag && choice.find(longseparator) != std::string::npos)
                    {
                        completion->reply.push_back(choice.substr(choice.find(longseparator) + 1));
                    } else
                    {
                        completion->reply.push_back(choice);
                    }
                    return true;
                }

                return false;
            }

            template <typename It>
            bool Complete(It it, It end)
            {
                auto nextIt = it;
                if (!readCompletion || (++nextIt != end))
                {
                    return false;
                }

                const auto &chunk = *it;
                auto pos = GetNextPositional();
                std::vector<Command *> commands = GetCommands();
                const auto optionType = ParseOption(chunk, true);

                if (!commands.empty() && (chunk.empty() || optionType == OptionType::Positional))
                {
                    for (auto &cmd : commands)
                    {
                        if ((cmd->GetOptions() & Options::HiddenFromCompletion) == Options::None)
                        {
                            AddCompletionReply(chunk, cmd->Name());
                        }
                    }
                } else
                {
                    bool hasPositionalCompletion = true;

                    if (!commands.empty())
                    {
                        for (auto &cmd : commands)
                        {
                            if ((cmd->GetOptions() & Options::HiddenFromCompletion) == Options::None)
                            {
                                AddCompletionReply(chunk, cmd->Name());
                            }
                        }
                    } else if (pos)
                    {
                        if ((pos->GetOptions() & Options::HiddenFromCompletion) == Options::None)
                        {
                            auto choices = pos->HelpChoices(helpParams);
                            hasPositionalCompletion = !choices.empty() || optionType != OptionType::Positional;
                            for (auto &choice : choices)
                            {
                                AddCompletionReply(chunk, choice);
                            }
                        }
                    }

                    if (hasPositionalCompletion)
                    {
                        auto flags = GetAllFlags();
                        for (auto flag : flags)
                        {
                            if ((flag->GetOptions() & Options::HiddenFromCompletion) != Options::None)
                            {
                                continue;
                            }

                            auto &matcher = flag->GetMatcher();
                            if (!AddCompletionReply(chunk, matcher.GetShortOrAny().str(shortprefix, longprefix)))
                            {
                                for (auto &flagName : matcher.GetFlagStrings())
                                {
                                    if (AddCompletionReply(chunk, flagName.str(shortprefix, longprefix)))
                                    {
                                        break;
                                    }
                                }
                            }
                        }

                        if (optionType == OptionType::LongFlag && allowJoinedLongValue)
                        {
                            const auto separator = longseparator.empty() ? chunk.npos : chunk.find(longseparator);
                            if (separator != chunk.npos)
                            {
                                std::string arg(chunk, 0, separator);
                                if (auto flag = this->Match(arg.substr(longprefix.size())))
                                {
                                    for (auto &choice : flag->HelpChoices(helpParams))
                                    {
                                        AddCompletionReply(chunk, arg + longseparator + choice);
                                    }
                                }
                            }
                        } else if (optionType == OptionType::ShortFlag && allowJoinedShortValue)
                        {
                            if (chunk.size() > shortprefix.size() + 1)
                            {
                                auto arg = chunk.at(shortprefix.size());
                                //TODO: support -abcVALUE where a and b take no value
                                if (auto flag = this->Match(arg))
                                {
                                    for (auto &choice : flag->HelpChoices(helpParams))
                                    {
                                        AddCompletionReply(chunk, shortprefix + arg + choice);
                                    }
                                }
                            }
                        }
                    }
                }

#ifndef ARGS_NOEXCEPT
                throw Completion(completion->Get());
#else
                return true;
#endif
            }

            template <typename It>
            It Parse(It begin, It end)
            {
                bool terminated = false;
                std::vector<Command *> commands = GetCommands();

                // Check all arg chunks
                for (auto it = begin; it != end; ++it)
                {
                    if (Complete(it, end))
                    {
                        return end;
                    }

                    const auto &chunk = *it;

                    if (!terminated && chunk == terminator)
                    {
                        terminated = true;
                    } else if (!terminated && ParseOption(chunk) == OptionType::LongFlag)
                    {
                        if (!ParseLong(it, end))
                        {
                            return it;
                        }
                    } else if (!terminated && ParseOption(chunk) == OptionType::ShortFlag)
                    {
                        if (!ParseShort(it, end))
                        {
                            return it;
                        }
                    } else if (!terminated && !commands.empty())
                    {
                        auto itCommand = std::find_if(commands.begin(), commands.end(), [&chunk](Command *c) { return c->Name() == chunk; });
                        if (itCommand == commands.end())
                        {
                            const std::string errorMessage("Unknown command: " + chunk);
#ifndef ARGS_NOEXCEPT
                            throw ParseError(errorMessage);
#else
                            error = Error::Parse;
                            errorMsg = errorMessage;
                            return it;
#endif
                        }

                        SelectCommand(*itCommand);

                        if (const auto &coroutine = GetCoroutine())
                        {
                            ++it;
                            RaiiSubparser coro(*this, std::vector<std::string>(it, end));
                            coroutine(coro.Parser());
#ifdef ARGS_NOEXCEPT
                            error = GetError();
                            if (error != Error::None)
                            {
                                return end;
                            }

                            if (!coro.Parser().IsParsed())
                            {
                                error = Error::Usage;
                                return end;
                            }
#else
                            if (!coro.Parser().IsParsed())
                            {
                                throw UsageError("Subparser::Parse was not called");
                            }
#endif

                            break;
                        }

                        commands = GetCommands();
                    } else
                    {
                        auto pos = GetNextPositional();
                        if (pos)
                        {
                            pos->ParseValue(chunk);

                            if (pos->KickOut())
                            {
                                return ++it;
                            }
                        } else
                        {
                            const std::string errorMessage("Passed in argument, but no positional arguments were ready to receive it: " + chunk);
#ifndef ARGS_NOEXCEPT
                            throw ParseError(errorMessage);
#else
                            error = Error::Parse;
                            errorMsg = errorMessage;
                            return it;
#endif
                        }
                    }

                    if (!readCompletion && completion != nullptr && completion->Matched())
                    {
#ifdef ARGS_NOEXCEPT
                        error = Error::Completion;
#endif
                        readCompletion = true;
                        ++it;
                        const auto argsLeft = static_cast<size_t>(std::distance(it, end));
                        if (completion->cword == 0 || argsLeft <= 1 || completion->cword >= argsLeft)
                        {
#ifndef ARGS_NOEXCEPT
                            throw Completion("");
#endif
                        }

                        std::vector<std::string> curArgs(++it, end);
                        curArgs.resize(completion->cword);

                        if (completion->syntax == "bash")
                        {
                            // bash tokenizes --flag=value as --flag=value
                            for (size_t idx = 0; idx < curArgs.size(); )
                            {
                                if (idx > 0 && curArgs[idx] == "=")
                                {
                                    curArgs[idx - 1] += "=";
                                    // Avoid warnings from -Wsign-conversion
                                    const auto signedIdx = static_cast<std::ptrdiff_t>(idx);
                                    if (idx + 1 < curArgs.size())
                                    {
                                        curArgs[idx - 1] += curArgs[idx + 1];
                                        curArgs.erase(curArgs.begin() + signedIdx, curArgs.begin() + signedIdx + 2);
                                    } else
                                    {
                                        curArgs.erase(curArgs.begin() + signedIdx);
                                    }
                                } else
                                {
                                    ++idx;
                                }
                            }

                        }
#ifndef ARGS_NOEXCEPT
                        try
                        {
                            Parse(curArgs.begin(), curArgs.end());
                            throw Completion("");
                        }
                        catch (Completion &)
                        {
                            throw;
                        }
                        catch (args::Error&)
                        {
                            throw Completion("");
                        }
#else
                        return Parse(curArgs.begin(), curArgs.end());
#endif
                    }
                }

                Validate(shortprefix, longprefix);
                return end;
            }

        public:
            HelpParams helpParams;

            ArgumentParser(const std::string &description_, const std::string &epilog_ = std::string())
            {
                Description(description_);
                Epilog(epilog_);
                LongPrefix("--");
                ShortPrefix("-");
                LongSeparator("=");
                Terminator("--");
                SetArgumentSeparations(true, true, true, true);
                matched = true;
            }

            void AddCompletion(CompletionFlag &completionFlag)
            {
                completion = &completionFlag;
                Add(completionFlag);
            }

            /** The program name for help generation
             */
            const std::string &Prog() const
            { return helpParams.programName; }
            /** The program name for help generation
             */
            void Prog(const std::string &prog_)
            { this->helpParams.programName = prog_; }

            /** The prefix for long flags
             */
            const std::string &LongPrefix() const
            { return longprefix; }
            /** The prefix for long flags
             */
            void LongPrefix(const std::string &longprefix_)
            {
                this->longprefix = longprefix_;
                this->helpParams.longPrefix = longprefix_;
            }

            /** The prefix for short flags
             */
            const std::string &ShortPrefix() const
            { return shortprefix; }
            /** The prefix for short flags
             */
            void ShortPrefix(const std::string &shortprefix_)
            {
                this->shortprefix = shortprefix_;
                this->helpParams.shortPrefix = shortprefix_;
            }

            /** The separator for long flags
             */
            const std::string &LongSeparator() const
            { return longseparator; }
            /** The separator for long flags
             */
            void LongSeparator(const std::string &longseparator_)
            {
                if (longseparator_.empty())
                {
                    const std::string errorMessage("longseparator can not be set to empty");
#ifdef ARGS_NOEXCEPT
                    error = Error::Usage;
                    errorMsg = errorMessage;
#else
                    throw UsageError(errorMessage);
#endif
                } else
                {
                    this->longseparator = longseparator_;
                    this->helpParams.longSeparator = allowJoinedLongValue ? longseparator_ : " ";
                }
            }

            /** The terminator that forcibly separates flags from positionals
             */
            const std::string &Terminator() const
            { return terminator; }
            /** The terminator that forcibly separates flags from positionals
             */
            void Terminator(const std::string &terminator_)
            { this->terminator = terminator_; }

            /** Get the current argument separation parameters.
             *
             * See SetArgumentSeparations for details on what each one means.
             */
            void GetArgumentSeparations(
                bool &allowJoinedShortValue_,
                bool &allowJoinedLongValue_,
                bool &allowSeparateShortValue_,
                bool &allowSeparateLongValue_) const
            {
                allowJoinedShortValue_ = this->allowJoinedShortValue;
                allowJoinedLongValue_ = this->allowJoinedLongValue;
                allowSeparateShortValue_ = this->allowSeparateShortValue;
                allowSeparateLongValue_ = this->allowSeparateLongValue;
            }

            /** Change allowed option separation.
             *
             * \param allowJoinedShortValue_ Allow a short flag that accepts an argument to be passed its argument immediately next to it (ie. in the same argv field)
             * \param allowJoinedLongValue_ Allow a long flag that accepts an argument to be passed its argument separated by the longseparator (ie. in the same argv field)
             * \param allowSeparateShortValue_ Allow a short flag that accepts an argument to be passed its argument separated by whitespace (ie. in the next argv field)
             * \param allowSeparateLongValue_ Allow a long flag that accepts an argument to be passed its argument separated by whitespace (ie. in the next argv field)
             */
            void SetArgumentSeparations(
                const bool allowJoinedShortValue_,
                const bool allowJoinedLongValue_,
                const bool allowSeparateShortValue_,
                const bool allowSeparateLongValue_)
            {
                this->allowJoinedShortValue = allowJoinedShortValue_;
                this->allowJoinedLongValue = allowJoinedLongValue_;
                this->allowSeparateShortValue = allowSeparateShortValue_;
                this->allowSeparateLongValue = allowSeparateLongValue_;

                this->helpParams.longSeparator = allowJoinedLongValue ? longseparator : " ";
                this->helpParams.shortSeparator = allowJoinedShortValue ? "" : " ";
            }

            /** Pass the help menu into an ostream
             */
            void Help(std::ostream &help_) const
            {
                auto &command = SelectedCommand();
                const auto &commandDescription = command.Description().empty() ? command.Help() : command.Description();
                const auto description_text = Wrap(commandDescription, helpParams.width - helpParams.descriptionindent);
                const auto epilog_text = Wrap(command.Epilog(), helpParams.width - helpParams.descriptionindent);

                const bool hasoptions = command.HasFlag();
                const bool hasarguments = command.HasPositional();

                std::vector<std::string> prognameline;
                prognameline.push_back(helpParams.usageString);
                prognameline.push_back(Prog());
                auto commandProgLine = command.GetProgramLine(helpParams);
                prognameline.insert(prognameline.end(), commandProgLine.begin(), commandProgLine.end());

                const auto proglines = Wrap(prognameline.begin(), prognameline.end(),
                                            helpParams.width - (helpParams.progindent + helpParams.progtailindent),
                                            helpParams.width - helpParams.progindent);
                auto progit = std::begin(proglines);
                if (progit != std::end(proglines))
                {
                    help_ << std::string(helpParams.progindent, ' ') << *progit << '\n';
                    ++progit;
                }
                for (; progit != std::end(proglines); ++progit)
                {
                    help_ << std::string(helpParams.progtailindent, ' ') << *progit << '\n';
                }

                help_ << '\n';

                if (!description_text.empty())
                {
                    for (const auto &line: description_text)
                    {
                        help_ << std::string(helpParams.descriptionindent, ' ') << line << "\n";
                    }
                    help_ << "\n";
                }

                bool lastDescriptionIsNewline = false;

                if (!helpParams.optionsString.empty())
                {
                    help_ << std::string(helpParams.progindent, ' ') << helpParams.optionsString << "\n\n";
                }

                for (const auto &desc: command.GetDescription(helpParams, 0))
                {
                    lastDescriptionIsNewline = std::get<0>(desc).empty() && std::get<1>(desc).empty();
                    const auto groupindent = std::get<2>(desc) * helpParams.eachgroupindent;
                    const auto flags = Wrap(std::get<0>(desc), helpParams.width - (helpParams.flagindent + helpParams.helpindent + helpParams.gutter));
                    const auto info = Wrap(std::get<1>(desc), helpParams.width - (helpParams.helpindent + groupindent));

                    std::string::size_type flagssize = 0;
                    for (auto flagsit = std::begin(flags); flagsit != std::end(flags); ++flagsit)
                    {
                        if (flagsit != std::begin(flags))
                        {
                            help_ << '\n';
                        }
                        help_ << std::string(groupindent + helpParams.flagindent, ' ') << *flagsit;
                        flagssize = Glyphs(*flagsit);
                    }

                    auto infoit = std::begin(info);
                    // groupindent is on both sides of this inequality, and therefore can be removed
                    if ((helpParams.flagindent + flagssize + helpParams.gutter) > helpParams.helpindent || infoit == std::end(info) || helpParams.addNewlineBeforeDescription)
                    {
                        help_ << '\n';
                    } else
                    {
                        // groupindent is on both sides of the minus sign, and therefore doesn't actually need to be in here
                        help_ << std::string(helpParams.helpindent - (helpParams.flagindent + flagssize), ' ') << *infoit << '\n';
                        ++infoit;
                    }
                    for (; infoit != std::end(info); ++infoit)
                    {
                        help_ << std::string(groupindent + helpParams.helpindent, ' ') << *infoit << '\n';
                    }
                }
                if (hasoptions && hasarguments && helpParams.showTerminator)
                {
                    lastDescriptionIsNewline = false;
                    for (const auto &item: Wrap(std::string("\"") + terminator + "\" can be used to terminate flag options and force all following arguments to be treated as positional options", helpParams.width - helpParams.flagindent))
                    {
                        help_ << std::string(helpParams.flagindent, ' ') << item << '\n';
                    }
                }

                if (!lastDescriptionIsNewline)
                {
                    help_ << "\n";
                }

                for (const auto &line: epilog_text)
                {
                    help_ << std::string(helpParams.descriptionindent, ' ') << line << "\n";
                }
            }

            /** Generate a help menu as a string.
             *
             * \return the help text as a single string
             */
            std::string Help() const
            {
                std::ostringstream help_;
                Help(help_);
                return help_.str();
            }

            virtual void Reset() noexcept override
            {
                Command::Reset();
                matched = true;
                readCompletion = false;
            }

            /** Parse all arguments.
             *
             * \param begin an iterator to the beginning of the argument list
             * \param end an iterator to the past-the-end element of the argument list
             * \return the iterator after the last parsed value.  Only useful for kick-out
             */
            template <typename It>
            It ParseArgs(It begin, It end)
            {
                // Reset all Matched statuses and errors
                Reset();
#ifdef ARGS_NOEXCEPT
                error = GetError();
                if (error != Error::None)
                {
                    return end;
                }
#endif
                return Parse(begin, end);
            }

            /** Parse all arguments.
             *
             * \param args an iterable of the arguments
             * \return the iterator after the last parsed value.  Only useful for kick-out
             */
            template <typename T>
            auto ParseArgs(const T &args) -> decltype(std::begin(args))
            {
                return ParseArgs(std::begin(args), std::end(args));
            }

            /** Convenience function to parse the CLI from argc and argv
             *
             * Just assigns the program name and vectorizes arguments for passing into ParseArgs()
             *
             * \return whether or not all arguments were parsed.  This works for detecting kick-out, but is generally useless as it can't do anything with it.
             */
            bool ParseCLI(const int argc, const char * const * argv)
            {
                if (Prog().empty())
                {
                    Prog(argv[0]);
                }
                const std::vector<std::string> args(argv + 1, argv + argc);
                return ParseArgs(args) == std::end(args);
            }
            
            template <typename T>
            bool ParseCLI(const T &args)
            {
                return ParseArgs(args) == std::end(args);
            }
    };

    inline Command::RaiiSubparser::RaiiSubparser(ArgumentParser &parser_, std::vector<std::string> args_)
        : command(parser_.SelectedCommand()), parser(std::move(args_), parser_, command, parser_.helpParams), oldSubparser(command.subparser)
    {
        command.subparser = &parser;
    }

    inline Command::RaiiSubparser::RaiiSubparser(const Command &command_, const HelpParams &params_): command(command_), parser(command, params_), oldSubparser(command.subparser)
    {
        command.subparser = &parser;
    }

    inline void Subparser::Parse()
    {
        isParsed = true;
        Reset();
        command.subparserDescription = GetDescription(helpParams, 0);
        command.subparserHasFlag = HasFlag();
        command.subparserHasPositional = HasPositional();
        command.subparserHasCommand = HasCommand();
        command.subparserProgramLine = GetProgramLine(helpParams);
        if (parser == nullptr)
        {
#ifndef ARGS_NOEXCEPT
            throw args::SubparserError();
#else
            error = Error::Subparser;
            return;
#endif
        }

        auto it = parser->Parse(args.begin(), args.end());
        command.Validate(parser->ShortPrefix(), parser->LongPrefix());
        kicked.assign(it, args.end());

#ifdef ARGS_NOEXCEPT
        command.subparserError = GetError();
#endif
    }

    inline std::ostream &operator<<(std::ostream &os, const ArgumentParser &parser)
    {
        parser.Help(os);
        return os;
    }

    /** Boolean argument matcher
     */
    class Flag : public FlagBase
    {
        public:
            Flag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, Options options_): FlagBase(name_, help_, std::move(matcher_), options_)
            {
                group_.Add(*this);
            }

            Flag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const bool extraError_ = false): Flag(group_, name_, help_, std::move(matcher_), extraError_ ? Options::Single : Options::None)
            {
            }

            virtual ~Flag() {}

            /** Get whether this was matched
             */
            bool Get() const
            {
                return Matched();
            }

            virtual Nargs NumberOfArguments() const noexcept override
            {
                return 0;
            }

            virtual void ParseValue(const std::vector<std::string>&) override
            {
            }
    };

    /** Help flag class
     *
     * Works like a regular flag, but throws an instance of Help when it is matched
     */
    class HelpFlag : public Flag
    {
        public:
            HelpFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, Options options_ = {}): Flag(group_, name_, help_, std::move(matcher_), options_) {}

            virtual ~HelpFlag() {}

            virtual void ParseValue(const std::vector<std::string> &)
            {
#ifdef ARGS_NOEXCEPT
                    error = Error::Help;
                    errorMsg = Name();
#else
                    throw Help(Name());
#endif
            }

            /** Get whether this was matched
             */
            bool Get() const noexcept
            {
                return Matched();
            }
    };

    /** A flag class that simply counts the number of times it's matched
     */
    class CounterFlag : public Flag
    {
        private:
            const int startcount;
            int count;

        public:
            CounterFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const int startcount_ = 0, Options options_ = {}):
                Flag(group_, name_, help_, std::move(matcher_), options_), startcount(startcount_), count(startcount_) {}

            virtual ~CounterFlag() {}

            virtual FlagBase *Match(const EitherFlag &arg) override
            {
                auto me = FlagBase::Match(arg);
                if (me)
                {
                    ++count;
                }
                return me;
            }

            /** Get the count
             */
            int &Get() noexcept
            {
                return count;
            }

            virtual void Reset() noexcept override
            {
                FlagBase::Reset();
                count = startcount;
            }
    };

    /** A flag class that calls a function when it's matched
     */
    class ActionFlag : public FlagBase
    {
        private:
            std::function<void(const std::vector<std::string> &)> action;
            Nargs nargs;

        public:
            ActionFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, Nargs nargs_, std::function<void(const std::vector<std::string> &)> action_, Options options_ = {}):
                FlagBase(name_, help_, std::move(matcher_), options_), action(std::move(action_)), nargs(nargs_)
            {
                group_.Add(*this);
            }

            ActionFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, std::function<void(const std::string &)> action_, Options options_ = {}):
                FlagBase(name_, help_, std::move(matcher_), options_), nargs(1)
            {
                group_.Add(*this);
                action = [action_](const std::vector<std::string> &a) { return action_(a.at(0)); };
            }

            ActionFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, std::function<void()> action_, Options options_ = {}):
                FlagBase(name_, help_, std::move(matcher_), options_), nargs(0)
            {
                group_.Add(*this);
                action = [action_](const std::vector<std::string> &) { return action_(); };
            }

            virtual Nargs NumberOfArguments() const noexcept override
            { return nargs; }

            virtual void ParseValue(const std::vector<std::string> &value) override
            { action(value); }
    };

    /** A default Reader class for argument classes
     *
     * If destination type is assignable to std::string it uses an assignment to std::string.
     * Otherwise ValueReader simply uses a std::istringstream to read into the destination type, and
     * raises a ParseError if there are any characters left.
     */
    struct ValueReader
    {
        template <typename T>
        typename std::enable_if<!std::is_assignable<T, std::string>::value, bool>::type
        operator ()(const std::string &name, const std::string &value, T &destination)
        {
            std::istringstream ss(value);
            bool failed = !(ss >> destination);

            if (!failed)
            {
                ss >> std::ws;
            }

            if (ss.rdbuf()->in_avail() > 0 || failed)
            {
#ifdef ARGS_NOEXCEPT
                (void)name;
                return false;
#else
                std::ostringstream problem;
                problem << "Argument '" << name << "' received invalid value type '" << value << "'";
                throw ParseError(problem.str());
#endif
            }
            return true;
        }

        template <typename T>
        typename std::enable_if<std::is_assignable<T, std::string>::value, bool>::type
        operator()(const std::string &, const std::string &value, T &destination)
        {
            destination = value;
            return true;
        }
    };

    /** An argument-accepting flag class
     * 
     * \tparam T the type to extract the argument as
     * \tparam Reader The functor type used to read the argument, taking the name, value, and destination reference with operator(), and returning a bool (if ARGS_NOEXCEPT is defined)
     */
    template <
        typename T,
        typename Reader = ValueReader>
    class ValueFlag : public ValueFlagBase
    {
        protected:
            T value;
            T defaultValue;

            virtual std::string GetDefaultString(const HelpParams&) const override
            {
                return detail::ToString(defaultValue);
            }

        private:
            Reader reader;

        public:

            ValueFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const T &defaultValue_, Options options_): ValueFlagBase(name_, help_, std::move(matcher_), options_), value(defaultValue_), defaultValue(defaultValue_)
            {
                group_.Add(*this);
            }

            ValueFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const T &defaultValue_ = T(), const bool extraError_ = false): ValueFlag(group_, name_, help_, std::move(matcher_), defaultValue_, extraError_ ? Options::Single : Options::None)
            {
            }

            ValueFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, Options options_): ValueFlag(group_, name_, help_, std::move(matcher_), T(), options_)
            {
            }

            virtual ~ValueFlag() {}

            virtual void ParseValue(const std::vector<std::string> &values_) override
            {
                const std::string &value_ = values_.at(0);

#ifdef ARGS_NOEXCEPT
                if (!reader(name, value_, this->value))
                {
                    error = Error::Parse;
                }
#else
                reader(name, value_, this->value);
#endif
            }

            virtual void Reset() noexcept override
            {
                ValueFlagBase::Reset();
                value = defaultValue;
            }

            /** Get the value
             */
            T &Get() noexcept
            {
                return value;
            }

            /** Get the default value
             */
            const T &GetDefault() noexcept
            {
                return defaultValue;
            }
    };

    /** An optional argument-accepting flag class
     *
     * \tparam T the type to extract the argument as
     * \tparam Reader The functor type used to read the argument, taking the name, value, and destination reference with operator(), and returning a bool (if ARGS_NOEXCEPT is defined)
     */
    template <
        typename T,
        typename Reader = ValueReader>
    class ImplicitValueFlag : public ValueFlag<T, Reader>
    {
        protected:
            T implicitValue;

        public:

            ImplicitValueFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const T &implicitValue_, const T &defaultValue_ = T(), Options options_ = {})
                : ValueFlag<T, Reader>(group_, name_, help_, std::move(matcher_), defaultValue_, options_), implicitValue(implicitValue_)
            {
            }

            ImplicitValueFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const T &defaultValue_ = T(), Options options_ = {})
                : ValueFlag<T, Reader>(group_, name_, help_, std::move(matcher_), defaultValue_, options_), implicitValue(defaultValue_)
            {
            }

            ImplicitValueFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, Options options_)
                : ValueFlag<T, Reader>(group_, name_, help_, std::move(matcher_), {}, options_), implicitValue()
            {
            }

            virtual ~ImplicitValueFlag() {}

            virtual Nargs NumberOfArguments() const noexcept override
            {
                return {0, 1};
            }

            virtual void ParseValue(const std::vector<std::string> &value_) override
            {
                if (value_.empty())
                {
                    this->value = implicitValue;
                } else
                {
                    ValueFlag<T, Reader>::ParseValue(value_);
                }
            }
    };

    /** A variadic arguments accepting flag class
     *
     * \tparam T the type to extract the argument as
     * \tparam List the list type that houses the values
     * \tparam Reader The functor type used to read the argument, taking the name, value, and destination reference with operator(), and returning a bool (if ARGS_NOEXCEPT is defined)
     */
    template <
        typename T,
        template <typename...> class List = detail::vector,
        typename Reader = ValueReader>
    class NargsValueFlag : public FlagBase
    {
        protected:

            List<T> values;
            const List<T> defaultValues;
            Nargs nargs;
            Reader reader;

        public:

            typedef List<T> Container;
            typedef T value_type;
            typedef typename Container::allocator_type allocator_type;
            typedef typename Container::pointer pointer;
            typedef typename Container::const_pointer const_pointer;
            typedef T& reference;
            typedef const T& const_reference;
            typedef typename Container::size_type size_type;
            typedef typename Container::difference_type difference_type;
            typedef typename Container::iterator iterator;
            typedef typename Container::const_iterator const_iterator;
            typedef std::reverse_iterator<iterator> reverse_iterator;
            typedef std::reverse_iterator<const_iterator> const_reverse_iterator;

            NargsValueFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, Nargs nargs_, const List<T> &defaultValues_ = {}, Options options_ = {})
                : FlagBase(name_, help_, std::move(matcher_), options_), values(defaultValues_), defaultValues(defaultValues_),nargs(nargs_)
            {
                group_.Add(*this);
            }

            virtual ~NargsValueFlag() {}

            virtual Nargs NumberOfArguments() const noexcept override
            {
                return nargs;
            }

            virtual void ParseValue(const std::vector<std::string> &values_) override
            {
                values.clear();

                for (const std::string &value : values_)
                {
                    T v;
#ifdef ARGS_NOEXCEPT
                    if (!reader(name, value, v))
                    {
                        error = Error::Parse;
                    }
#else
                    reader(name, value, v);
#endif
                    values.insert(std::end(values), v);
                }
            }

            List<T> &Get() noexcept
            {
                return values;
            }

            iterator begin() noexcept
            {
                return values.begin();
            }

            const_iterator begin() const noexcept
            {
                return values.begin();
            }

            const_iterator cbegin() const noexcept
            {
                return values.cbegin();
            }

            iterator end() noexcept
            {
                return values.end();
            }

            const_iterator end() const noexcept 
            {
                return values.end();
            }

            const_iterator cend() const noexcept
            {
                return values.cend();
            }

            virtual void Reset() noexcept override
            {
                FlagBase::Reset();
                values = defaultValues;
            }

            virtual FlagBase *Match(const EitherFlag &arg) override
            {
                const bool wasMatched = Matched();
                auto me = FlagBase::Match(arg);
                if (me && !wasMatched)
                {
                    values.clear();
                }
                return me;
            }
    };

    /** An argument-accepting flag class that pushes the found values into a list
     * 
     * \tparam T the type to extract the argument as
     * \tparam List the list type that houses the values
     * \tparam Reader The functor type used to read the argument, taking the name, value, and destination reference with operator(), and returning a bool (if ARGS_NOEXCEPT is defined)
     */
    template <
        typename T,
        template <typename...> class List = detail::vector,
        typename Reader = ValueReader>
    class ValueFlagList : public ValueFlagBase
    {
        private:
            using Container = List<T>;
            Container values;
            const Container defaultValues;
            Reader reader;

        public:

            typedef T value_type;
            typedef typename Container::allocator_type allocator_type;
            typedef typename Container::pointer pointer;
            typedef typename Container::const_pointer const_pointer;
            typedef T& reference;
            typedef const T& const_reference;
            typedef typename Container::size_type size_type;
            typedef typename Container::difference_type difference_type;
            typedef typename Container::iterator iterator;
            typedef typename Container::const_iterator const_iterator;
            typedef std::reverse_iterator<iterator> reverse_iterator;
            typedef std::reverse_iterator<const_iterator> const_reverse_iterator;

            ValueFlagList(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const Container &defaultValues_ = Container(), Options options_ = {}):
                ValueFlagBase(name_, help_, std::move(matcher_), options_), values(defaultValues_), defaultValues(defaultValues_)
            {
                group_.Add(*this);
            }

            virtual ~ValueFlagList() {}

            virtual void ParseValue(const std::vector<std::string> &values_) override
            {
                const std::string &value_ = values_.at(0);

                T v;
#ifdef ARGS_NOEXCEPT
                if (!reader(name, value_, v))
                {
                    error = Error::Parse;
                }
#else
                reader(name, value_, v);
#endif
                values.insert(std::end(values), v);
            }

            /** Get the values
             */
            Container &Get() noexcept
            {
                return values;
            }

            virtual std::string Name() const override
            {
                return name + std::string("...");
            }

            virtual void Reset() noexcept override
            {
                ValueFlagBase::Reset();
                values = defaultValues;
            }

            virtual FlagBase *Match(const EitherFlag &arg) override
            {
                const bool wasMatched = Matched();
                auto me = FlagBase::Match(arg);
                if (me && !wasMatched)
                {
                    values.clear();
                }
                return me;
            }

            iterator begin() noexcept
            {
                return values.begin();
            }

            const_iterator begin() const noexcept
            {
                return values.begin();
            }

            const_iterator cbegin() const noexcept
            {
                return values.cbegin();
            }

            iterator end() noexcept
            {
                return values.end();
            }

            const_iterator end() const noexcept 
            {
                return values.end();
            }

            const_iterator cend() const noexcept
            {
                return values.cend();
            }
    };

    /** A mapping value flag class
     * 
     * \tparam K the type to extract the argument as
     * \tparam T the type to store the result as
     * \tparam Reader The functor type used to read the argument, taking the name, value, and destination reference with operator(), and returning a bool (if ARGS_NOEXCEPT is defined)
     * \tparam Map The Map type.  Should operate like std::map or std::unordered_map
     */
    template <
        typename K,
        typename T,
        typename Reader = ValueReader,
        template <typename...> class Map = detail::unordered_map>
    class MapFlag : public ValueFlagBase
    {
        private:
            const Map<K, T> map;
            T value;
            const T defaultValue;
            Reader reader;

        protected:
            virtual std::vector<std::string> GetChoicesStrings(const HelpParams &) const override
            {
                return detail::MapKeysToStrings(map);
            }

        public:

            MapFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const Map<K, T> &map_, const T &defaultValue_, Options options_): ValueFlagBase(name_, help_, std::move(matcher_), options_), map(map_), value(defaultValue_), defaultValue(defaultValue_)
            {
                group_.Add(*this);
            }

            MapFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const Map<K, T> &map_, const T &defaultValue_ = T(), const bool extraError_ = false): MapFlag(group_, name_, help_, std::move(matcher_), map_, defaultValue_, extraError_ ? Options::Single : Options::None)
            {
            }

            MapFlag(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const Map<K, T> &map_, Options options_): MapFlag(group_, name_, help_, std::move(matcher_), map_, T(), options_)
            {
            }

            virtual ~MapFlag() {}

            virtual void ParseValue(const std::vector<std::string> &values_) override
            {
                const std::string &value_ = values_.at(0);

                K key;
#ifdef ARGS_NOEXCEPT
                if (!reader(name, value_, key))
                {
                    error = Error::Parse;
                }
#else
                reader(name, value_, key);
#endif
                auto it = map.find(key);
                if (it == std::end(map))
                {
                    std::ostringstream problem;
                    problem << "Could not find key '" << key << "' in map for arg '" << name << "'";
#ifdef ARGS_NOEXCEPT
                    error = Error::Map;
                    errorMsg = problem.str();
#else
                    throw MapError(problem.str());
#endif
                } else
                {
                    this->value = it->second;
                }
            }

            /** Get the value
             */
            T &Get() noexcept
            {
                return value;
            }

            virtual void Reset() noexcept override
            {
                ValueFlagBase::Reset();
                value = defaultValue;
            }
    };

    /** A mapping value flag list class
     * 
     * \tparam K the type to extract the argument as
     * \tparam T the type to store the result as
     * \tparam List the list type that houses the values
     * \tparam Reader The functor type used to read the argument, taking the name, value, and destination reference with operator(), and returning a bool (if ARGS_NOEXCEPT is defined)
     * \tparam Map The Map type.  Should operate like std::map or std::unordered_map
     */
    template <
        typename K,
        typename T,
        template <typename...> class List = detail::vector,
        typename Reader = ValueReader,
        template <typename...> class Map = detail::unordered_map>
    class MapFlagList : public ValueFlagBase
    {
        private:
            using Container = List<T>;
            const Map<K, T> map;
            Container values;
            const Container defaultValues;
            Reader reader;

        protected:
            virtual std::vector<std::string> GetChoicesStrings(const HelpParams &) const override
            {
                return detail::MapKeysToStrings(map);
            }

        public:
            typedef T value_type;
            typedef typename Container::allocator_type allocator_type;
            typedef typename Container::pointer pointer;
            typedef typename Container::const_pointer const_pointer;
            typedef T& reference;
            typedef const T& const_reference;
            typedef typename Container::size_type size_type;
            typedef typename Container::difference_type difference_type;
            typedef typename Container::iterator iterator;
            typedef typename Container::const_iterator const_iterator;
            typedef std::reverse_iterator<iterator> reverse_iterator;
            typedef std::reverse_iterator<const_iterator> const_reverse_iterator;

            MapFlagList(Group &group_, const std::string &name_, const std::string &help_, Matcher &&matcher_, const Map<K, T> &map_, const Container &defaultValues_ = Container()): ValueFlagBase(name_, help_, std::move(matcher_)), map(map_), values(defaultValues_), defaultValues(defaultValues_)
            {
                group_.Add(*this);
            }

            virtual ~MapFlagList() {}

            virtual void ParseValue(const std::vector<std::string> &values_) override
            {
                const std::string &value = values_.at(0);

                K key;
#ifdef ARGS_NOEXCEPT
                if (!reader(name, value, key))
                {
                    error = Error::Parse;
                }
#else
                reader(name, value, key);
#endif
                auto it = map.find(key);
                if (it == std::end(map))
                {
                    std::ostringstream problem;
                    problem << "Could not find key '" << key << "' in map for arg '" << name << "'";
#ifdef ARGS_NOEXCEPT
                    error = Error::Map;
                    errorMsg = problem.str();
#else
                    throw MapError(problem.str());
#endif
                } else
                {
                    this->values.emplace_back(it->second);
                }
            }

            /** Get the value
             */
            Container &Get() noexcept
            {
                return values;
            }

            virtual std::string Name() const override
            {
                return name + std::string("...");
            }

            virtual void Reset() noexcept override
            {
                ValueFlagBase::Reset();
                values = defaultValues;
            }

            virtual FlagBase *Match(const EitherFlag &arg) override
            {
                const bool wasMatched = Matched();
                auto me = FlagBase::Match(arg);
                if (me && !wasMatched)
                {
                    values.clear();
                }
                return me;
            }

            iterator begin() noexcept
            {
                return values.begin();
            }

            const_iterator begin() const noexcept
            {
                return values.begin();
            }

            const_iterator cbegin() const noexcept
            {
                return values.cbegin();
            }

            iterator end() noexcept
            {
                return values.end();
            }

            const_iterator end() const noexcept 
            {
                return values.end();
            }

            const_iterator cend() const noexcept
            {
                return values.cend();
            }
    };

    /** A positional argument class
     *
     * \tparam T the type to extract the argument as
     * \tparam Reader The functor type used to read the argument, taking the name, value, and destination reference with operator(), and returning a bool (if ARGS_NOEXCEPT is defined)
     */
    template <
        typename T,
        typename Reader = ValueReader>
    class Positional : public PositionalBase
    {
        private:
            T value;
            const T defaultValue;
            Reader reader;
        public:
            Positional(Group &group_, const std::string &name_, const std::string &help_, const T &defaultValue_ = T(), Options options_ = {}): PositionalBase(name_, help_, options_), value(defaultValue_), defaultValue(defaultValue_)
            {
                group_.Add(*this);
            }

            Positional(Group &group_, const std::string &name_, const std::string &help_, Options options_): Positional(group_, name_, help_, T(), options_)
            {
            }

            virtual ~Positional() {}

            virtual void ParseValue(const std::string &value_) override
            {
#ifdef ARGS_NOEXCEPT
                if (!reader(name, value_, this->value))
                {
                    error = Error::Parse;
                }
#else
                reader(name, value_, this->value);
#endif
                ready = false;
                matched = true;
            }

            /** Get the value
             */
            T &Get() noexcept
            {
                return value;
            }

            virtual void Reset() noexcept override
            {
                PositionalBase::Reset();
                value = defaultValue;
            }
    };

    /** A positional argument class that pushes the found values into a list
     * 
     * \tparam T the type to extract the argument as
     * \tparam List the list type that houses the values
     * \tparam Reader The functor type used to read the argument, taking the name, value, and destination reference with operator(), and returning a bool (if ARGS_NOEXCEPT is defined)
     */
    template <
        typename T,
        template <typename...> class List = detail::vector,
        typename Reader = ValueReader>
    class PositionalList : public PositionalBase
    {
        private:
            using Container = List<T>;
            Container values;
            const Container defaultValues;
            Reader reader;

        public:
            typedef T value_type;
            typedef typename Container::allocator_type allocator_type;
            typedef typename Container::pointer pointer;
            typedef typename Container::const_pointer const_pointer;
            typedef T& reference;
            typedef const T& const_reference;
            typedef typename Container::size_type size_type;
            typedef typename Container::difference_type difference_type;
            typedef typename Container::iterator iterator;
            typedef typename Container::const_iterator const_iterator;
            typedef std::reverse_iterator<iterator> reverse_iterator;
            typedef std::reverse_iterator<const_iterator> const_reverse_iterator;

            PositionalList(Group &group_, const std::string &name_, const std::string &help_, const Container &defaultValues_ = Container(), Options options_ = {}): PositionalBase(name_, help_, options_), values(defaultValues_), defaultValues(defaultValues_)
            {
                group_.Add(*this);
            }

            PositionalList(Group &group_, const std::string &name_, const std::string &help_, Options options_): PositionalList(group_, name_, help_, {}, options_)
            {
            }

            virtual ~PositionalList() {}

            virtual void ParseValue(const std::string &value_) override
            {
                T v;
#ifdef ARGS_NOEXCEPT
                if (!reader(name, value_, v))
                {
                    error = Error::Parse;
                }
#else
                reader(name, value_, v);
#endif
                values.insert(std::end(values), v);
                matched = true;
            }

            virtual std::string Name() const override
            {
                return name + std::string("...");
            }

            /** Get the values
             */
            Container &Get() noexcept
            {
                return values;
            }

            virtual void Reset() noexcept override
            {
                PositionalBase::Reset();
                values = defaultValues;
            }

            virtual PositionalBase *GetNextPositional() override
            {
                const bool wasMatched = Matched();
                auto me = PositionalBase::GetNextPositional();
                if (me && !wasMatched)
                {
                    values.clear();
                }
                return me;
            }

            iterator begin() noexcept
            {
                return values.begin();
            }

            const_iterator begin() const noexcept
            {
                return values.begin();
            }

            const_iterator cbegin() const noexcept
            {
                return values.cbegin();
            }

            iterator end() noexcept
            {
                return values.end();
            }

            const_iterator end() const noexcept 
            {
                return values.end();
            }

            const_iterator cend() const noexcept
            {
                return values.cend();
            }
    };

    /** A positional argument mapping class
     * 
     * \tparam K the type to extract the argument as
     * \tparam T the type to store the result as
     * \tparam Reader The functor type used to read the argument, taking the name, value, and destination reference with operator(), and returning a bool (if ARGS_NOEXCEPT is defined)
     * \tparam Map The Map type.  Should operate like std::map or std::unordered_map
     */
    template <
        typename K,
        typename T,
        typename Reader = ValueReader,
        template <typename...> class Map = detail::unordered_map>
    class MapPositional : public PositionalBase
    {
        private:
            const Map<K, T> map;
            T value;
            const T defaultValue;
            Reader reader;

        protected:
            virtual std::vector<std::string> GetChoicesStrings(const HelpParams &) const override
            {
                return detail::MapKeysToStrings(map);
            }

        public:

            MapPositional(Group &group_, const std::string &name_, const std::string &help_, const Map<K, T> &map_, const T &defaultValue_ = T(), Options options_ = {}):
                PositionalBase(name_, help_, options_), map(map_), value(defaultValue_), defaultValue(defaultValue_)
            {
                group_.Add(*this);
            }

            virtual ~MapPositional() {}

            virtual void ParseValue(const std::string &value_) override
            {
                K key;
#ifdef ARGS_NOEXCEPT
                if (!reader(name, value_, key))
                {
                    error = Error::Parse;
                }
#else
                reader(name, value_, key);
#endif
                auto it = map.find(key);
                if (it == std::end(map))
                {
                    std::ostringstream problem;
                    problem << "Could not find key '" << key << "' in map for arg '" << name << "'";
#ifdef ARGS_NOEXCEPT
                    error = Error::Map;
                    errorMsg = problem.str();
#else
                    throw MapError(problem.str());
#endif
                } else
                {
                    this->value = it->second;
                    ready = false;
                    matched = true;
                }
            }

            /** Get the value
             */
            T &Get() noexcept
            {
                return value;
            }

            virtual void Reset() noexcept override
            {
                PositionalBase::Reset();
                value = defaultValue;
            }
    };

    /** A positional argument mapping list class
     * 
     * \tparam K the type to extract the argument as
     * \tparam T the type to store the result as
     * \tparam List the list type that houses the values
     * \tparam Reader The functor type used to read the argument, taking the name, value, and destination reference with operator(), and returning a bool (if ARGS_NOEXCEPT is defined)
     * \tparam Map The Map type.  Should operate like std::map or std::unordered_map
     */
    template <
        typename K,
        typename T,
        template <typename...> class List = detail::vector,
        typename Reader = ValueReader,
        template <typename...> class Map = detail::unordered_map>
    class MapPositionalList : public PositionalBase
    {
        private:
            using Container = List<T>;

            const Map<K, T> map;
            Container values;
            const Container defaultValues;
            Reader reader;

        protected:
            virtual std::vector<std::string> GetChoicesStrings(const HelpParams &) const override
            {
                return detail::MapKeysToStrings(map);
            }

        public:
            typedef T value_type;
            typedef typename Container::allocator_type allocator_type;
            typedef typename Container::pointer pointer;
            typedef typename Container::const_pointer const_pointer;
            typedef T& reference;
            typedef const T& const_reference;
            typedef typename Container::size_type size_type;
            typedef typename Container::difference_type difference_type;
            typedef typename Container::iterator iterator;
            typedef typename Container::const_iterator const_iterator;
            typedef std::reverse_iterator<iterator> reverse_iterator;
            typedef std::reverse_iterator<const_iterator> const_reverse_iterator;

            MapPositionalList(Group &group_, const std::string &name_, const std::string &help_, const Map<K, T> &map_, const Container &defaultValues_ = Container(), Options options_ = {}):
                PositionalBase(name_, help_, options_), map(map_), values(defaultValues_), defaultValues(defaultValues_)
            {
                group_.Add(*this);
            }

            virtual ~MapPositionalList() {}

            virtual void ParseValue(const std::string &value_) override
            {
                K key;
#ifdef ARGS_NOEXCEPT
                if (!reader(name, value_, key))
                {
                    error = Error::Parse;
                }
#else
                reader(name, value_, key);
#endif
                auto it = map.find(key);
                if (it == std::end(map))
                {
                    std::ostringstream problem;
                    problem << "Could not find key '" << key << "' in map for arg '" << name << "'";
#ifdef ARGS_NOEXCEPT
                    error = Error::Map;
                    errorMsg = problem.str();
#else
                    throw MapError(problem.str());
#endif
                } else
                {
                    this->values.emplace_back(it->second);
                    matched = true;
                }
            }

            /** Get the value
             */
            Container &Get() noexcept
            {
                return values;
            }

            virtual std::string Name() const override
            {
                return name + std::string("...");
            }

            virtual void Reset() noexcept override
            {
                PositionalBase::Reset();
                values = defaultValues;
            }

            virtual PositionalBase *GetNextPositional() override
            {
                const bool wasMatched = Matched();
                auto me = PositionalBase::GetNextPositional();
                if (me && !wasMatched)
                {
                    values.clear();
                }
                return me;
            }

            iterator begin() noexcept
            {
                return values.begin();
            }

            const_iterator begin() const noexcept
            {
                return values.begin();
            }

            const_iterator cbegin() const noexcept
            {
                return values.cbegin();
            }

            iterator end() noexcept
            {
                return values.end();
            }

            const_iterator end() const noexcept 
            {
                return values.end();
            }

            const_iterator cend() const noexcept
            {
                return values.cend();
            }
    };
}

#endif


==> anc/third_party/PGM-index/benchmark/benchmark.cpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2021 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "benchmark.hpp"
#include "args.hxx"
#include "pgm/pgm_index.hpp"
#include "pgm/pgm_index_variants.hpp"

#include <fstream>
#include <functional>
#include <utility>

#define FOR_EACH_EPS(C, K) C<K, 8>, C<K, 16>, C<K, 32>, C<K, 64>, C<K, 128>, C<K, 256>,  C<K, 512>, C<K, 1024>
#define FOR_EACH_EPS_2(C, K, D) C<K, 8, D>, C<K, 16, D>, C<K, 32, D>, C<K, 64, D>, C<K, 128, D>, C<K, 256, D>, \
                                C<K, 512, D>, C<K, 1024, D>

#define FOR_EACH_BPGM(C, K) FOR_EACH_EPS_2(C, K, 1 << 16), FOR_EACH_EPS_2(C, K, 1 << 20), FOR_EACH_EPS_2(C, K, 1 << 24)

#define PGM_CLASSES(K) FOR_EACH_EPS(pgm::PGMIndex, K)
#define BPGM_CLASSES(K) FOR_EACH_BPGM(pgm::BucketingPGMIndex, K)
#define EFPGM_CLASSES(K) FOR_EACH_EPS(pgm::EliasFanoPGMIndex, K)
#define CPGM_CLASSES(K) FOR_EACH_EPS(pgm::CompressedPGMIndex, K)

#define ALL_CLASSES(K) PGM_CLASSES(K), BPGM_CLASSES(K), EFPGM_CLASSES(K), CPGM_CLASSES(K)

template<typename K>
void read_ints_helper(args::PositionalList<std::string> &files,
                      size_t record_size,
                      double lookup_ratio,
                      const std::string &workload) {
    OUT_VERBOSE("Running with " << sizeof(K) << "-byte keys + " << record_size - sizeof(K) << "-byte values")
    for (const auto &file : files.Get()) {
        auto data = to_records(read_data_binary<K>(file, true), record_size);
        auto filename = file.substr(file.find_last_of("/\\") + 1);
        benchmark_all<K, ALL_CLASSES(K)>(filename, data, record_size, lookup_ratio, workload);
    }
}

int main(int argc, char **argv) {
    using namespace args;
    ArgumentParser p("Benchmark for the PGM-index library.");
    p.helpParams.flagindent = 2;
    p.helpParams.helpindent = 25;
    p.helpParams.progindent = 0;
    p.helpParams.descriptionindent = 0;

    CompletionFlag completion(p, {"complete"});
    HelpFlag help(p, "help", "Display this help menu", {'h', "help"});
    Flag verbose(p, "", "Verbose output", {'v', "verbose"});
    ValueFlag<size_t> value_size(p, "bytes", "Size of the values associated to keys", {'V', "values"}, 0);

    Group g1(p, "QUERY WORKLOAD OPTIONS (mutually exclusive):", Group::Validators::AtMostOne);
    ValueFlag<double> ratio(g1, "ratio", "Random workload with the given lookup ratio", {'r', "ratio"}, 0.333);
    ValueFlag<std::string> workload(g1, "file", "Custom workload file. Obeys the format of input files", {'w', "workload"});

    Group g2(p, "INPUT DATA OPTIONS (mutually exclusive):", Group::Validators::Xor, Options::Required);
    ValueFlag<size_t> synthetic(g2, "size", "Generate synthetic data of the given size", {'s', "synthetic"}, 100000000);
    Flag u64(g2, "", "Input files contain unsigned 64-bit ints", {'U', "u64"});
    Flag i64(g2, "", "Input files contain signed 64-bit ints", {'I', "i64"});
    PositionalList<std::string> files(p, "file", "The input files");

    try {
        p.ParseCLI(argc, argv);
    }
    catch (args::Completion &e) {
        std::cout << e.what();
        return 0;
    }
    catch (args::Help &) {
        std::cout << p;
        return 0;
    }
    catch (args::Error &e) {
        std::cerr << e.what() << std::endl;
        std::cerr << p;
        return 1;
    }

    if (ratio.Get() < 0 || ratio.Get() > 1) {
        std::cerr << "Argument to --" << ratio.GetMatcher().GetLongOrAny().str() << " must be between 0.0 and 1.0.";
        return 1;
    }

    if (synthetic && synthetic.Get() < 1000) {
        std::cerr << "Argument to --" << synthetic.GetMatcher().GetLongOrAny().str() << " must be greater than 1000.";
        return 1;
    }

    global_verbose = verbose.Get();
    std::cout << "dataset,class_name,build_ms,bytes,query_ns" << std::endl;

    if (synthetic) {
        auto record_size = value_size.Get() + sizeof(uint64_t);
        auto n = synthetic.Get();
        std::mt19937 generator(std::random_device{}());
        auto gen = [&](auto distribution) {
            std::vector<uint64_t> out(n);
            std::generate(out.begin(), out.end(), [&] { return distribution(generator); });
            std::sort(out.begin(), out.end());
            return to_records(out, record_size);
        };
        std::vector<std::pair<std::string, std::function<std::vector<char>()>>> distributions = {
            {"uniform_dense", std::bind(gen, std::uniform_int_distribution<uint64_t>(0, n * 1000))},
            {"uniform_sparse", std::bind(gen, std::uniform_int_distribution<uint64_t>(0, n * n))},
            {"binomial", std::bind(gen, std::binomial_distribution<uint64_t>(1ull << 50))},
            {"negative_binomial", std::bind(gen, std::negative_binomial_distribution<uint64_t>(1ull << 50, 0.3))},
            {"geometric", std::bind(gen, std::geometric_distribution<uint64_t>(1e-10))},
        };
        OUT_VERBOSE("Generating " << to_metric(n) << " elements (8-byte keys + " << value_size.Get() << "-byte values)")
        OUT_VERBOSE("Total memory for data is " << to_metric(n * record_size, 2, true) << "B")
        for (auto&[name, gen_data] : distributions)
            benchmark_all<uint64_t, ALL_CLASSES(uint64_t)>(name, gen_data(), record_size, ratio.Get(), workload.Get());
    }

    if (i64.Get())
        read_ints_helper<int64_t>(files, value_size.Get() + sizeof(int64_t), ratio.Get(), workload.Get());
    if (u64.Get())
        read_ints_helper<uint64_t>(files, value_size.Get() + sizeof(uint64_t), ratio.Get(), workload.Get());

    return 0;
}

==> anc/third_party/PGM-index/benchmark/benchmark.hpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2021 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include <sys/stat.h>
#include <algorithm>
#include <cassert>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <fstream>
#include <iostream>
#include <iterator>
#include <random>
#include <stdexcept>
#include <string>
#include <tuple>
#include <type_traits>
#include <vector>

bool global_verbose = false;

#define IF_VERBOSE(X) if (global_verbose) { X; }
#define OUT_VERBOSE(X) if (global_verbose) { std::cout << "# " << X << std::endl; }

using timer = std::chrono::high_resolution_clock;

template<typename T>
std::string to_metric(const T &x, int digits = 2, bool space = false) {
    static const char *prefix[] = {"y", "z", "a", "f", "p", "n", "µ", "m", "", "k", "M", "G", "T", "P", "E", "Z", "Y"};
    double value = x;
    if (value < 0.)
        value = -value;

    auto log_x = (int) std::log10(value);
    if (log_x > 0)
        log_x = (log_x / 3) * 3;
    else
        log_x = (-log_x + 3) / 3 * (-3);

    value *= std::pow(10, -log_x);
    if (value >= 1000.)
        value /= 1000.0, log_x += 3;

    if (std::fmod(value, 1.0) == 0.0)
        digits = 0;

    constexpr auto prefix_start = -24;
    const char *fmt = space ? (x < 0. ? "-%.*f %s" : "%.*f %s") : (x < 0. ? "-%.*f%s" : "%.*f%s");
    const char *chosen_prefix = prefix[(log_x - prefix_start) / 3];
    std::vector<char> buffer(100);
    int size = std::snprintf(&buffer[0], buffer.size(), fmt, digits, value, chosen_prefix);
    return std::string(&buffer[0], size);
}

template<typename T>
std::vector<T> read_data_binary(const std::string &filename, bool check_sorted) {
    OUT_VERBOSE("Reading " << filename)
    std::vector<T> data;
    try {
        std::fstream in(filename, std::ios::in | std::ios::binary);
        in.exceptions(std::ios::failbit | std::ios::badbit);
        struct stat fs;
        stat(filename.c_str(), &fs);
        size_t file_size = fs.st_size;
        data.resize(file_size / sizeof(T));
        in.read((char *) data.data(), file_size);
    } catch (std::ios_base::failure &e) {
        std::cerr << "Could not read the file. " << e.what() << std::endl;
        exit(1);
    }

    if (size_t(data[0]) == data.size() - 1)
        data.erase(data.begin()); // in some formats, the first element is the size of the dataset, ignore it

    if (check_sorted && !std::is_sorted(data.begin(), data.end())) {
        std::cerr << "Input data must be sorted." << std::endl;
        std::cerr << "Read: [";
        std::copy(data.begin(), std::min(data.end(), data.begin() + 10), std::ostream_iterator<T>(std::cerr, ", "));
        std::cout << "...]." << std::endl;
        exit(1);
    }

    IF_VERBOSE(std::cout << "# Read " << to_metric(data.size()) << " elements: [")
    IF_VERBOSE(std::copy(data.begin(),
                         std::min(data.end() - 1, data.begin() + 5),
                         std::ostream_iterator<T>(std::cout, ", ")))
    IF_VERBOSE(std::cout << "..., " << *(data.end() - 1) << "]" << std::endl)

    return data;
}

template<typename K>
std::vector<char> to_records(const std::vector<K> &keys, size_t record_size) {
    if (record_size < sizeof(K))
        throw std::runtime_error("record_size < key size");
    std::vector<char> out(keys.size() * record_size);
    auto *ptr = out.data();
    for (auto k : keys) {
        *reinterpret_cast<K *>(ptr) = k;
        ptr += record_size;
    }
    return out;
}

#ifdef __GNUG__
#include <memory>
#include <cstdlib>
#include <cxxabi.h>

std::string demangle(const char *name) {
    int status = 0;
    std::unique_ptr<char, void (*)(void *)> res{abi::__cxa_demangle(name, nullptr, nullptr, &status), std::free};
    return status ? name : res.get();
}

#else
std::string demangle(const char* name) { return name; }
#endif

template<typename T>
class RecordIterator {
    const char *ptr;
    size_t step;

public:
    using value_type = T;
    using difference_type = std::make_signed_t<size_t>;
    using reference = const T &;
    using pointer = const T *;
    using iterator_category = std::random_access_iterator_tag;

    RecordIterator(const char *ptr, size_t step) : ptr(ptr), step(step) {}
    RecordIterator(const RecordIterator &other) : ptr(other.ptr), step(other.step) {}

    RecordIterator &operator=(const RecordIterator &other) {
        ptr = other.ptr;
        step = other.step;
        return *this;
    }

    reference operator*() const { return *reinterpret_cast<const T *>(ptr); }
    reference operator[](difference_type i) const { return *reinterpret_cast<const T *>(ptr + i * step); }

    RecordIterator &operator++() {
        ptr += step;
        return *this;
    }

    RecordIterator &operator--() {
        ptr -= step;
        return *this;
    }

    RecordIterator operator++(int) {
        RecordIterator it(*this);
        ++(*this);
        return it;
    }

    RecordIterator operator--(int) {
        RecordIterator it(*this);
        --(*this);
        return it;
    }

    RecordIterator operator+(difference_type n) const { return {ptr + n * step, step}; }
    RecordIterator operator-(difference_type n) const { return {ptr - n * step, step}; }

    RecordIterator &operator+=(difference_type n) {
        ptr += n * step;
        return *this;
    }

    RecordIterator &operator-=(difference_type n) {
        ptr -= n * step;
        return *this;
    }

    difference_type operator-(const RecordIterator &it) const {
        assert(step == it.step);
        return (ptr - it.ptr) / it.step;
    }

    bool operator<(const RecordIterator &it) const { return *this - it < 0; }
    bool operator>(const RecordIterator &it) const { return it < *this; }
    bool operator<=(const RecordIterator &it) const { return !(*this > it); }
    bool operator>=(const RecordIterator &it) const { return !(*this < it); }
    bool operator!=(const RecordIterator &it) const { return !(*this == it); }
    bool operator==(const RecordIterator &it) const { return *this - it == 0; }
};

template<typename Class, typename RandomIt>
std::tuple<uint64_t, uint64_t, size_t>
benchmark(RandomIt begin, RandomIt end, const std::vector<typename RandomIt::value_type> &queries) {
    auto t0 = timer::now();
    Class index(begin, end);
    auto t1 = timer::now();
    auto build_ms = std::chrono::duration_cast<std::chrono::milliseconds>(t1 - t0).count();

    auto t2 = timer::now();
    uint64_t cnt = 0;
    for (auto &q : queries) {
        auto range = index.search(q);
        auto lo = begin + range.lo;
        auto hi = begin + range.hi;
        cnt += std::distance(begin, std::lower_bound(lo, hi, q));
    }
    [[maybe_unused]] volatile auto tmp = cnt;
    auto t3 = timer::now();
    auto query_ns = std::chrono::duration_cast<std::chrono::nanoseconds>(t3 - t2).count() / queries.size();

    return {build_ms, query_ns, index.size_in_bytes()};
}

template<typename RandomIt>
std::vector<typename RandomIt::value_type>
generate_queries(RandomIt first, RandomIt last, double lookup_ratio, size_t max_queries = 10000000) {
    using value_type = typename RandomIt::value_type;
    auto n = std::distance(first, last);
    auto num_queries = std::min<size_t>(n / 10, max_queries);
    auto num_lookups = size_t(num_queries * lookup_ratio);
    std::uniform_int_distribution<value_type> key_distribution(*first, *std::prev(last));
    std::uniform_int_distribution<value_type> pos_distribution(0, n - 1);
    std::mt19937 generator(std::random_device{}());
    std::vector<value_type> queries;
    queries.reserve(num_queries);

    for (size_t i = 0; i < num_lookups; ++i)
        queries.push_back(first[pos_distribution(generator)]);
    for (size_t i = 0; i < num_queries - num_lookups; ++i)
        queries.push_back(key_distribution(generator));

    std::shuffle(queries.begin(), queries.end(), generator);
    return queries;
}

template<typename T>
struct type_wrapper { using type = T; };

template<typename... Ts, typename TF>
void for_types(TF &&f) { (f(type_wrapper<Ts>{}), ...); }

template<typename K, typename... Args>
void benchmark_all(const std::string &filename,
                   const std::vector<char> &data,
                   size_t record_size,
                   double lookup_ratio,
                   const std::string &workload) {
    auto begin = RecordIterator<K>(data.data(), record_size);
    auto end = RecordIterator<K>(data.data() + data.size(), record_size);

    std::vector<K> queries;
    if (!workload.empty())
        queries = read_data_binary<K>(workload, false);
    else {
        queries = generate_queries(begin, end, lookup_ratio);
        auto m = queries.size();
        OUT_VERBOSE("Generated " << to_metric(m) << " queries, " << to_metric(m * lookup_ratio) << " are lookups")
    }

    for_types<Args...>([&](auto t) {
        using class_type = typename decltype(t)::type;
        auto name = demangle(typeid(class_type).name());
        auto[build_ms, query_ns, bytes] = benchmark<class_type>(begin, end, queries);
        std::cout << filename << ",\"" << name << "\"," << build_ms << "," << bytes << "," << query_ns << std::endl;
    });
}

==> anc/third_party/PGM-index/benchmark/plots.ipynb <==
{
 "metadata": {
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7-final"
  },
  "orig_nbformat": 2,
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3.7.7 64-bit ('base': conda)",
   "metadata": {
    "interpreter": {
     "hash": "299afe6299b24d6e3f062b8efb6f58349b7f24979b10bbd48accc74df63407e6"
    }
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2,
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "input_file = 'results.csv'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(input_file, comment='#')\n",
    "markers = ['o', '+', 'x', '*', 'p', 'X', 'd', 'D', 'v', 's']\n",
    "colors = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728', '#9467bd', '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf']\n",
    "class_names = sorted(set([re.sub('<.*>', \"\", x) for x in df.class_name.unique()]))\n",
    "dataset_names = df.dataset.unique()\n",
    "ncols = min(3, len(dataset_names))\n",
    "nrows = -(-len(dataset_names) // ncols)\n",
    "fig, axs = plt.subplots(constrained_layout=True, ncols=ncols, nrows=nrows, squeeze=False, figsize=(5.3 * ncols, 4.5 * nrows))\n",
    "\n",
    "for dataset, ax in zip(dataset_names, axs.flat):\n",
    "    ax.set_prop_cycle(marker=markers, color=colors)\n",
    "\n",
    "    for class_name in class_names:\n",
    "        d = df[(df.dataset == dataset) & (df.class_name.str.startswith(class_name))]\n",
    "        ax.plot(d.bytes, d.query_ns, label=class_name, linestyle='None', markersize=5)\n",
    "\n",
    "    max_bytes = df[(df.dataset == dataset)].bytes.max()\n",
    "    try:\n",
    "        from cpufeature import CPUFeature as cpu\n",
    "        if cpu['cache_L1_size'] < max_bytes: ax.axvline(x=cpu['cache_L1_size'], lw=0.6, c='k', label='Cache sizes')\n",
    "        if cpu['cache_L2_size'] < max_bytes: ax.axvline(x=cpu['cache_L2_size'], lw=0.6, c='k')\n",
    "        if cpu['cache_L3_size'] < max_bytes: ax.axvline(x=cpu['cache_L3_size'], lw=0.6, c='k')\n",
    "    except:\n",
    "        print('To plot also the cache sizes, run: pip3 install cpufeature')\n",
    "\n",
    "    ax.set_title(dataset)\n",
    "    ax.set_xscale('log')\n",
    "    ax.legend(fontsize='x-small')\n",
    "    ax.grid(which='both', linestyle=':', lw=0.5)\n",
    "    ax.set_ylabel('Query time (ns)')\n",
    "    ax.yaxis.set_minor_locator(mpl.ticker.AutoMinorLocator(2))\n",
    "    if max_bytes < 1e6:\n",
    "        ax.set_xlabel('Index size (KB)')\n",
    "        ax.xaxis.set_major_formatter(mpl.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y / 1e3)))\n",
    "    else:\n",
    "        ax.set_xlabel('Index size (MB)')\n",
    "        ax.xaxis.set_major_formatter(mpl.ticker.FuncFormatter(lambda y, _: '{:g}'.format(y / 1e6)))\n",
    "\n",
    "plt.savefig('plot.pdf')\n",
    "plt.show()"
   ]
  }
 ]
}

==> anc/third_party/PGM-index/c-interface/CMakeLists.txt <==
add_library(cpgmindexlib STATIC cpgm.cpp)
target_link_libraries(cpgmindexlib pgmindexlib)
target_include_directories(cpgmindexlib PUBLIC ${CMAKE_CURRENT_LIST_DIR})

if (${BUILD_EXAMPLES})
    add_subdirectory(examples)
endif ()

==> anc/third_party/PGM-index/c-interface/cpgm.cpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2020 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "cpgm.h"
#include "pgm/pgm_index.hpp"
#include "pgm/pgm_index_dynamic.hpp"

#include <algorithm>
#include <iterator>
#include <stdexcept>
#include <type_traits>
#include <vector>

#define EPSILON_RECURSIVE 4

template<typename K>
class PGMWrapper : public pgm::PGMIndex<K, 1, EPSILON_RECURSIVE> {
    size_t epsilon;

public:

    PGMWrapper(const K *a, size_t n, size_t epsilon) : epsilon(epsilon) {
        this->n = n;
        this->first_key = n ? *a : 0;
        this->build(a, a + n, epsilon, EPSILON_RECURSIVE, this->segments, this->levels_offsets);
    }

    approx_pos_t search(const K &key) const {
        auto k = std::max(this->first_key, key);
        auto it = this->segment_for_key(k);
        auto pos = std::min<size_t>((*it)(k), std::next(it)->intercept);
        auto lo = PGM_SUB_EPS(pos, epsilon);
        auto hi = PGM_ADD_EPS(pos, epsilon, this->n);
        return {pos, lo, hi};
    }
};

#define PGM_INDEX_DEFINE(type)                                                                                         \
    struct pgm_index_##type##_ : public PGMWrapper<PGM_T(type)> {                                                      \
        pgm_index_##type##_(const PGM_T(type) * a, size_t n, size_t epsilon)                                           \
            : PGMWrapper<PGM_T(type)>(a, n, epsilon) {}                                                                \
    };                                                                                                                 \
                                                                                                                       \
    PGM_PTR(pgm_index, type)                                                                                           \
    pgm_index_##type##_create(const PGM_T(type) * a, size_t n, size_t epsilon) {                                       \
        try {                                                                                                          \
            return new pgm_index_##type##_(a, n, epsilon);                                                             \
        } catch (const std::invalid_argument &) {                                                                      \
            return nullptr;                                                                                            \
        }                                                                                                              \
    }                                                                                                                  \
                                                                                                                       \
    void pgm_index_##type##_destroy(PGM_PTR(pgm_index, type) pgm) { delete pgm; }                                      \
                                                                                                                       \
    approx_pos_t pgm_index_##type##_search(PGM_PTR(pgm_index, type) pgm, PGM_T(type) q) { return pgm->search(q); }     \
                                                                                                                       \
    size_t pgm_index_##type##_size_in_bytes(PGM_PTR(pgm_index, type) pgm) { return pgm->size_in_bytes(); }

PGM_INDEX_DEFINE(int32)
PGM_INDEX_DEFINE(int64)
PGM_INDEX_DEFINE(uint32)
PGM_INDEX_DEFINE(uint64)

#define DYNAMIC_PGM_INDEX_DEFINE(type)                                                                                 \
    struct dynamic_pgm_index_##type##_ : public pgm::DynamicPGMIndex<PGM_T(type), PGM_T(type)> {                       \
        using pgm::DynamicPGMIndex<PGM_T(type), PGM_T(type)>::DynamicPGMIndex;                                         \
    };                                                                                                                 \
                                                                                                                       \
    PGM_PTR(dynamic_pgm_index, type) dynamic_pgm_index_##type##_create(const pair_##type##_t *a, size_t n) {           \
        try {                                                                                                          \
            return new dynamic_pgm_index_##type##_(a, a + n);                                                          \
        } catch (const std::invalid_argument &) {                                                                      \
            return nullptr;                                                                                            \
        }                                                                                                              \
    }                                                                                                                  \
                                                                                                                       \
    PGM_PTR(dynamic_pgm_index, type) dynamic_pgm_index_##type##_create_empty() {                                       \
        return new dynamic_pgm_index_##type##_();                                                                      \
    }                                                                                                                  \
                                                                                                                       \
    void dynamic_pgm_index_##type##_destroy(PGM_PTR(dynamic_pgm_index, type) pgm) { delete pgm; }                      \
                                                                                                                       \
    size_t dynamic_pgm_index_##type##_size(PGM_PTR(dynamic_pgm_index, type) pgm) { return pgm->size(); }               \
                                                                                                                       \
    size_t dynamic_pgm_index_##type##_size_in_bytes(PGM_PTR(dynamic_pgm_index, type) pgm) {                            \
        return pgm->size_in_bytes();                                                                                   \
    }                                                                                                                  \
                                                                                                                       \
    size_t dynamic_pgm_index_##type##_index_size_in_bytes(PGM_PTR(dynamic_pgm_index, type) pgm) {                      \
        return pgm->index_size_in_bytes();                                                                             \
    }                                                                                                                  \
                                                                                                                       \
    void dynamic_pgm_index_##type##_insert_or_assign(PGM_PTR(dynamic_pgm_index, type) pgm, PGM_T(type) key,            \
                                                     PGM_T(type) value) {                                              \
        pgm->insert_or_assign(key, value);                                                                             \
    }                                                                                                                  \
                                                                                                                       \
    void dynamic_pgm_index_##type##_erase(PGM_PTR(dynamic_pgm_index, type) pgm, PGM_T(type) key) { pgm->erase(key); }  \
                                                                                                                       \
    bool dynamic_pgm_index_##type##_find(PGM_PTR(dynamic_pgm_index, type) pgm, PGM_T(type) key, PGM_T(type) * value) { \
        auto it = pgm->find(key);                                                                                      \
        if (it != pgm->end()) {                                                                                        \
            *value = it->second;                                                                                       \
            return true;                                                                                               \
        }                                                                                                              \
        return false;                                                                                                  \
    }                                                                                                                  \
                                                                                                                       \
    dynamic_pgm_index_##type##_iterator_t dynamic_pgm_index_##type##_begin(PGM_PTR(dynamic_pgm_index, type) pgm) {     \
        return new dynamic_pgm_index_##type##_::iterator(pgm->begin());                                                \
    }                                                                                                                  \
                                                                                                                       \
    void *dynamic_pgm_index_##type##_lower_bound(PGM_PTR(dynamic_pgm_index, type) pgm, PGM_T(type) q) {                \
        return new dynamic_pgm_index_##type##_::iterator(pgm->lower_bound(q));                                         \
    }                                                                                                                  \
                                                                                                                       \
    bool dynamic_pgm_index_##type##_iterator_next(PGM_PTR(dynamic_pgm_index, type) pgm,                                \
                                                  dynamic_pgm_index_##type##_iterator_t it, PGM_T(type) * key,         \
                                                  PGM_T(type) * value) {                                               \
        auto iter = static_cast<dynamic_pgm_index_##type##_::iterator *>(it);                                          \
        if (pgm->end() == *iter)                                                                                       \
            return false;                                                                                              \
        *key = (*iter)->first;                                                                                         \
        *value = (*iter)->second;                                                                                      \
        ++(*iter);                                                                                                     \
        return true;                                                                                                   \
    }                                                                                                                  \
                                                                                                                       \
    void dynamic_pgm_index_##type##_iterator_destroy(dynamic_pgm_index_##type##_iterator_t it) {                       \
        delete static_cast<dynamic_pgm_index_##type##_::iterator *>(it);                                               \
    }

DYNAMIC_PGM_INDEX_DEFINE(int32)
DYNAMIC_PGM_INDEX_DEFINE(int64)
DYNAMIC_PGM_INDEX_DEFINE(uint32)
DYNAMIC_PGM_INDEX_DEFINE(uint64)

==> anc/third_party/PGM-index/c-interface/cpgm.h <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2020 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#ifdef __cplusplus
#include <cstdint>
#include <cstddef>
extern "C" {
#else
#include <stdint.h>
#include <stddef.h>
#include <stdbool.h>
#endif

typedef struct { size_t pos; size_t lo; size_t hi; } approx_pos_t;

#define PGM_T(x) x##_t
#define PGM_PTR(name, x) name##_##x##_t *

#define PGM_INDEX_DECLARE(type)                                                                                        \
    typedef struct pgm_index_##type##_ pgm_index_##type##_t;                                                           \
    PGM_PTR(pgm_index, type) pgm_index_##type##_create(const PGM_T(type) * a, size_t n, size_t epsilon);               \
    void pgm_index_##type##_destroy(PGM_PTR(pgm_index, type) pgm);                                                     \
    approx_pos_t pgm_index_##type##_search(PGM_PTR(pgm_index, type) pgm, PGM_T(type) q);                               \
    size_t pgm_index_##type##_size_in_bytes(PGM_PTR(pgm_index, type) pgm);

PGM_INDEX_DECLARE(int32)
PGM_INDEX_DECLARE(int64)
PGM_INDEX_DECLARE(uint32)
PGM_INDEX_DECLARE(uint64)

#define DYNAMIC_PGM_INDEX_DECLARE(type)                                                                                \
    typedef struct {                                                                                                   \
        PGM_T(type) first;                                                                                             \
        PGM_T(type) second;                                                                                            \
    } pair_##type##_t;                                                                                                 \
    typedef struct dynamic_pgm_index_##type##_ dynamic_pgm_index_##type##_t;                                           \
    typedef void *dynamic_pgm_index_##type##_iterator_t;                                                               \
    PGM_PTR(dynamic_pgm_index, type) dynamic_pgm_index_##type##_create(const pair_##type##_t *a, size_t n);            \
    PGM_PTR(dynamic_pgm_index, type) dynamic_pgm_index_##type##_create_empty();                                        \
    void dynamic_pgm_index_##type##_destroy(PGM_PTR(dynamic_pgm_index, type) pgm);                                     \
    size_t dynamic_pgm_index_##type##_size(PGM_PTR(dynamic_pgm_index, type) pgm);                                      \
    size_t dynamic_pgm_index_##type##_size_in_bytes(PGM_PTR(dynamic_pgm_index, type) pgm);                             \
    size_t dynamic_pgm_index_##type##_index_size_in_bytes(PGM_PTR(dynamic_pgm_index, type) pgm);                       \
    void dynamic_pgm_index_##type##_insert_or_assign(PGM_PTR(dynamic_pgm_index, type) pgm, PGM_T(type) key,            \
                                                     PGM_T(type) value);                                               \
    void dynamic_pgm_index_##type##_erase(PGM_PTR(dynamic_pgm_index, type) pgm, PGM_T(type) key);                      \
    bool dynamic_pgm_index_##type##_find(PGM_PTR(dynamic_pgm_index, type) pgm, PGM_T(type) key, PGM_T(type) * value);  \
    dynamic_pgm_index_##type##_iterator_t dynamic_pgm_index_##type##_begin(PGM_PTR(dynamic_pgm_index, type) pgm);      \
    dynamic_pgm_index_##type##_iterator_t dynamic_pgm_index_##type##_lower_bound(PGM_PTR(dynamic_pgm_index, type) pgm, \
                                                                                 PGM_T(type) q);                       \
    bool dynamic_pgm_index_##type##_iterator_next(PGM_PTR(dynamic_pgm_index, type) pgm,                                \
                                                  dynamic_pgm_index_##type##_iterator_t it, PGM_T(type) * key,         \
                                                  PGM_T(type) * value);                                                \
    void dynamic_pgm_index_##type##_iterator_destroy(dynamic_pgm_index_##type##_iterator_t it);

DYNAMIC_PGM_INDEX_DECLARE(int32)
DYNAMIC_PGM_INDEX_DECLARE(int64)
DYNAMIC_PGM_INDEX_DECLARE(uint32)
DYNAMIC_PGM_INDEX_DECLARE(uint64)

#ifdef __cplusplus
}
#endif

==> anc/third_party/PGM-index/c-interface/examples/CMakeLists.txt <==
set(examples
        simple
        updates)

foreach (example ${examples})
    add_executable(example_${example}_c ${example}.c)
    target_link_libraries(example_${example}_c cpgmindexlib)
endforeach (example)

==> anc/third_party/PGM-index/c-interface/examples/simple.c <==
#include <stdio.h>
#include <stdlib.h>
#include "cpgm.h"

int cmp(const void *a, const void *b) {
    uint64_t aa = *(uint64_t *) a;
    uint64_t bb = *(uint64_t *) b;
    if (aa < bb)
        return -1;
    if (aa > bb)
        return 1;
    return 0;
}

int main() {
    // Generate some random data
    size_t n = 1000000;
    uint64_t data[n];
    data[0] = 42;
    for (int i = 1; i < n; ++i)
        data[i] = rand() % 10000000;
    qsort(data, n, sizeof(data[0]), cmp);

    // Construct the PGM-index
    const size_t epsilon = 32; // space-time trade-off parameter
    pgm_index_uint64_t *pgm = pgm_index_uint64_create(data, n, epsilon);
    printf("PGM-index takes %zu bytes\n", pgm_index_uint64_size_in_bytes(pgm));

    // Query the PGM-index
    uint64_t q = 42;
    approx_pos_t range = pgm_index_uint64_search(pgm, q);
    uint64_t *ptr = (uint64_t *) bsearch(&q, data + range.lo, range.hi - range.lo, sizeof(data[0]), cmp);
    if (ptr)
        printf("Found %llu at position %zu\n", q, ptr - data);
    else
        printf("Not found\n");

    pgm_index_uint64_destroy(pgm);

    return 0;
}

==> anc/third_party/PGM-index/c-interface/examples/updates.c <==
#include <stdio.h>
#include <stdlib.h>
#include "cpgm.h"

int cmp(const void *a, const void *b) {
    const pair_int32_t *aa = (pair_int32_t *) a;
    const pair_int32_t *bb = (pair_int32_t *) b;
    if (aa->first < bb->first)
        return -1;
    if (aa->first > bb->first)
        return 1;
    return 0;
}

int main() {
    // Generate some random key-value pairs to bulk-load the Dynamic PGM-index
    size_t n = 1000000;
    pair_int32_t data[n];
    for (int i = 1; i < n; ++i) {
        data[i].first = rand();
        data[i].second = rand();
    }
    qsort(data, n, sizeof(data[0]), cmp);

    // Construct and bulk-load the Dynamic PGM-index
    dynamic_pgm_index_int32_t *pgm = dynamic_pgm_index_int32_create(data, n);

    // Insert some data
    dynamic_pgm_index_int32_insert_or_assign(pgm, 2, 4);
    dynamic_pgm_index_int32_insert_or_assign(pgm, 4, 8);
    dynamic_pgm_index_int32_insert_or_assign(pgm, 8, 16);

    // Delete data
    dynamic_pgm_index_int32_erase(pgm, 4);

    // Query the container
    int32_t key;
    int32_t value;

    if (dynamic_pgm_index_int32_find(pgm, 4, &value))
        printf("Key 4 found\n");
    else
        printf("Key 4 not found\n");

    dynamic_pgm_index_int32_find(pgm, 8, &value);
    printf("The value of key 8 is %d\n", value);

    printf("Range search [1, 10000) = ");
    dynamic_pgm_index_int32_iterator_t it = dynamic_pgm_index_int32_lower_bound(pgm, 1);
    while (dynamic_pgm_index_int32_iterator_next(pgm, it, &key, &value) && key < 10000)
        printf("(%d,%d), ", key, value);
    dynamic_pgm_index_int32_iterator_destroy(it);

    dynamic_pgm_index_int32_destroy(pgm);

    return 0;
}

==> anc/third_party/PGM-index/examples/CMakeLists.txt <==
set(examples
        mapped
        multiset
        simple
        updates)

foreach (example ${examples})
    add_executable(example_${example} ${example}.cpp)
    target_link_libraries(example_${example} pgmindexlib)
endforeach (example)

set(_code "#include <immintrin.h>
           unsigned long long a;
           int main() { auto b = _pext_u64(a, a); return 0; }")
check_cxx_source_compiles("${_code}" HAS_BMI2)

if (${HAS_BMI2})
    add_executable(example_multidimensional multidimensional.cpp)
    target_link_libraries(example_multidimensional pgmindexlib)
endif ()

==> anc/third_party/PGM-index/examples/mapped.cpp <==
/*
 * This example shows how to use pgm::MappedPGMIndex, a container that stores its data on disk and uses the PGM-index to
 * support efficient query operations.
 * Compile with:
 *   g++ mapped.cpp -std=c++17 -I../include -o mapped
 * Run with:
 *   ./mapped
 */

#include <vector>
#include <iterator>
#include "pgm/pgm_index_variants.hpp"

template<typename T, typename Iter>
void print_iterator(Iter first, Iter last) {
    std::cout << "[";
    if (first != last) {
        std::copy(first, std::prev(last), std::ostream_iterator<T>(std::cout, " "));
        std::cout << *std::prev(last);
    }
    std::cout << "]" << std::endl;
}

int main() {
    std::string tmp_filename = std::tmpnam(nullptr);

    {
        // Generate some random data
        std::vector<int> data(1000000);
        std::generate(data.begin(), data.end(), []() { return std::rand() % 100000; });
        std::sort(data.begin(), data.end());

        // Construct the disk-backed container
        pgm::MappedPGMIndex<int, 32> pgm(data.begin(), data.end(), tmp_filename);
        std::cout << "Created indexed file at " << tmp_filename << std::endl
                  << "- elements " << pgm.size() << std::endl
                  << "- file size " << pgm.file_size_in_bytes() << " bytes" << std::endl
                  << "- index size " << pgm.size_in_bytes() << " bytes" << std::endl << std::endl;

        // Here, the container is ready to use
        // When the code block ends, the data and pgm objects gets deallocated
    }

    {
        // Read the existing disk-backed container
        pgm::MappedPGMIndex<int, 32> pgm(tmp_filename);
        std::cout << "File re-opened" << std::endl
                  << "count(15) = " << pgm.count(15) << std::endl
                  << "contains(1) = " << (pgm.contains(1) ? "true" : "false") << std::endl
                  << "lower_bound(42) = " << *pgm.lower_bound(42) << std::endl
                  << "upper_bound(70) = " << *pgm.upper_bound(70) << std::endl
                  << "Range search [50, 60] = ";
        print_iterator<int>(pgm.lower_bound(50), pgm.upper_bound(60));
    }

    std::remove(tmp_filename.c_str());
    return 0;
}

==> anc/third_party/PGM-index/examples/multidimensional.cpp <==
/*
 * This example shows how to use pgm::MultidimensionalPGMIndex, a container supporting orthogonal range queries
 * in k dimensions. To run it, your CPU must support the BMI2 instruction set.
 * Compile with:
 *   g++ multidimensional.cpp -std=c++17 -I../include -o multidimensional
 * Run with:
 *   ./multidimensional
 */

#include <vector>
#include <cstdlib>
#include <iostream>
#include <algorithm>
#include "pgm/pgm_index_variants.hpp"

int main() {
    // Generate random points in a 3D space
    auto rand_coord = []() { return std::rand() % 500; };
    std::vector<std::tuple<uint64_t, uint64_t, uint64_t>> data(1000000);
    std::generate(data.begin(), data.end(), [&] { return std::make_tuple(rand_coord(), rand_coord(), rand_coord()); });

    // Construct the Multidimensional PGM-index
    constexpr auto dimensions = 3; // number of dimensions
    constexpr auto epsilon = 32;   // space-time trade-off parameter
    pgm::MultidimensionalPGMIndex<dimensions, uint64_t, epsilon> pgm_3d(data.begin(), data.end());

    // Query the Multidimensional PGM-index
    std::cout << "range({4,1,2}, {15,20,10}) = ";
    for (auto it = pgm_3d.range({4, 1, 2}, {15, 20, 10}); it != pgm_3d.end(); ++it)
        std::cout << "(" << std::get<0>(*it) << "," << std::get<1>(*it) << "," << std::get<2>(*it) << ") ";
    std::cout << std::endl;

    auto count = std::distance(pgm_3d.range({0, 0, 0}, {5, 10, 15}), pgm_3d.end());
    std::cout << "points in range({0,0,0}, {5,10,15}) = " << count << std::endl;

    auto knn = pgm_3d.knn({4, 1, 2}, 5);
    std::cout << "5 nearest points from {4,1,2} = ";
    for (auto point : knn){
        std::cout << "(" << std::get<0>(point) << "," << std::get<1>(point) << "," << std::get<2>(point) << ") ";
    }
    std::cout << std::endl;
    return 0;
}

==> anc/third_party/PGM-index/examples/multiset.cpp <==
/*
 * This example shows how to use the PGM-index to implement classical query operations on a sorted multiset.
 * Compile with:
 *   g++ multiset.cpp -std=c++17 -I../include -o multiset
 * Run with:
 *   ./multiset
 */

#include <vector>
#include <cstdlib>
#include <iostream>
#include <iterator>
#include <algorithm>
#include "pgm/pgm_index.hpp"

template<typename K>
class PGMMultiset {
    std::vector<K> data;
    pgm::PGMIndex<K, 32, 4, float> pgm;

public:

    explicit PGMMultiset(const std::vector<K> &data) : data(data), pgm(data.begin(), data.end()) {}

    bool contains(const K x) const {
        auto range = pgm.search(x);
        return std::binary_search(data.begin() + range.lo, data.begin() + range.hi, x);
    }

    auto lower_bound(const K x) const {
        auto range = pgm.search(x);
        return std::lower_bound(data.begin() + range.lo, data.begin() + range.hi, x);
    }

    auto upper_bound(const K x) const {
        auto range = pgm.search(x);
        auto it = std::upper_bound(data.begin() + range.lo, data.begin() + range.hi, x);
        auto step = 1ull;
        while (it + step < end() && *(it + step) == x)  // exponential search to skip duplicates
            step *= 2;
        return std::upper_bound(it + (step / 2), std::min(it + step, end()), x);
    }

    size_t count(const K x) const {
        auto lb = lower_bound(x);
        if (lb == end() || *lb != x)
            return 0;
        return std::distance(lb, upper_bound(x));
    }

    auto begin() const { return data.cbegin(); }
    auto end() const { return data.cend(); }
};

template<typename T, typename Iter>
void print_iterator(Iter first, Iter last) {
    std::cout << "[";
    if (first != last) {
        std::copy(first, std::prev(last), std::ostream_iterator<T>(std::cout, " "));
        std::cout << *std::prev(last);
    }
    std::cout << "]" << std::endl;
}

int main() {
    std::vector<int> data(100);
    std::generate(data.begin(), data.end(), []() { return std::rand() % 100; });
    std::sort(data.begin(), data.end());

    std::cout << "data = ";
    print_iterator<int>(data.begin(), data.end());

    PGMMultiset multiset(data);
    std::cout << "count(15) = " << multiset.count(15) << std::endl;
    std::cout << "contains(1) = " << (multiset.contains(1) ? "true" : "false") << std::endl;
    std::cout << "lower_bound(42) = " << *multiset.lower_bound(42) << std::endl;
    std::cout << "upper_bound(70) = " << *multiset.upper_bound(70) << std::endl;

    std::cout << "Range search [50, 60] = ";
    print_iterator<int>(multiset.lower_bound(50), multiset.upper_bound(60));

    return 0;
}

==> anc/third_party/PGM-index/examples/simple.cpp <==
/*
 * This example shows how to index and query a vector of random integers with the PGM-index.
 * Compile with:
 *   g++ simple.cpp -std=c++17 -I../include -o simple
 * Run with:
 *   ./simple
 */

#include <vector>
#include <cstdlib>
#include <iostream>
#include <algorithm>
#include "pgm/pgm_index.hpp"

int main() {
    // Generate some random data
    std::vector<int> data(1000000);
    std::generate(data.begin(), data.end(), std::rand);
    data.push_back(42);
    std::sort(data.begin(), data.end());

    // Construct the PGM-index
    const int epsilon = 128; // space-time trade-off parameter
    pgm::PGMIndex<int, epsilon> index(data);

    // Query the PGM-index
    auto q = 42;
    auto range = index.search(q);
    auto lo = data.begin() + range.lo;
    auto hi = data.begin() + range.hi;
    std::cout << *std::lower_bound(lo, hi, q);

    return 0;
}

==> anc/third_party/PGM-index/examples/updates.cpp <==
/*
 * This example shows how to use pgm::DynamicPGMIndex, a std::map-like container supporting inserts and deletes.
 * Compile with:
 *   g++ updates.cpp -std=c++17 -I../include -o updates
 * Run with:
 *   ./updates
 */

#include <vector>
#include <cstdlib>
#include <iostream>
#include <algorithm>
#include "pgm/pgm_index_dynamic.hpp"

int main() {
    // Generate some random key-value pairs to bulk-load the Dynamic PGM-index
    std::vector<std::pair<uint32_t, uint32_t>> data(1000000);
    std::generate(data.begin(), data.end(), [] { return std::make_pair(std::rand(), std::rand()); });
    std::sort(data.begin(), data.end());

    // Construct and bulk-load the Dynamic PGM-index
    pgm::DynamicPGMIndex<uint32_t, uint32_t> dynamic_pgm(data.begin(), data.end());

    // Insert some data
    dynamic_pgm.insert_or_assign(2, 4);
    dynamic_pgm.insert_or_assign(4, 8);
    dynamic_pgm.insert_or_assign(8, 16);

    // Delete data
    dynamic_pgm.erase(4);

    // Query the container
    std::cout << "Container size (data + index) = " << dynamic_pgm.size_in_bytes() << " bytes" << std::endl;
    std::cout << "find(4) = " << (dynamic_pgm.find(4) == dynamic_pgm.end() ? "not found" : "found") << std::endl;
    std::cout << "find(8)->second = " << dynamic_pgm.find(8)->second << std::endl;

    std::cout << "Range search [1, 10000) = ";
    auto result = dynamic_pgm.range(1, 10000);
    for (auto[k, v] : result)
        std::cout << "(" << k << "," << v << "), ";

    return 0;
}

==> anc/third_party/PGM-index/include/pgm/morton_nd.hpp <==
// MIT License

// Copyright (c) 2015 Kevin Hartman https://github.com/kevinhartman/morton-nd

// Permission is hereby granted, free of charge, to any person obtaining a copy
// of this software and associated documentation files (the "Software"), to deal
// in the Software without restriction, including without limitation the rights
// to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
// copies of the Software, and to permit persons to whom the Software is
// furnished to do so, subject to the following conditions:

// The above copyright notice and this permission notice shall be included in all
// copies or substantial portions of the Software.

// THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
// IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
// FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
// AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
// LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
// OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
// SOFTWARE.

//
//  mortonND_BMI2.h
//  morton-nd
//
//  Copyright (c) 2015 Kevin Hartman.
//

#ifndef MORTON_ND_MORTONND_BMI2_H
#define MORTON_ND_MORTONND_BMI2_H

#if defined(__BMI2__) || __AVX2__
#define MORTON_ND_BMI2_ENABLED 1

#include <array>
#include <cmath>
#include <limits>
#include <stdint.h>
#include <tuple>
#include <type_traits>
#include <immintrin.h>

namespace mortonnd {

/**
 * Returns a selector mask to be used by 'pdep' and 'pext' intrinsic operations.
 *
 * This value is a repeating string of 'BitsRemaining' 1s separated by 'fields' - 1
 * 0s, starting with the least-significant-bit set.
 *
 * Example:
 * BuildSelector<6>(3) => 1001001001001001
 *
 * @tparam BitsRemaining the number of 1-bits to include in the mask.
 * @param fields the stride of the 1 bits in the mask.
 * @return the selector mask suitable for use by 'pdep' and 'pext'
 */
template<std::size_t BitsRemaining>
constexpr uint64_t BuildSelector(std::size_t fields) {
    return (BuildSelector<(BitsRemaining - 1)>(fields) << fields) | 1UL;
}

/**
 * Special case to avoid shifting >= width of uint64_t.
 */
template<>
constexpr uint64_t BuildSelector<1>(std::size_t) {
    return 1UL;
}

/**
 * A fast N-dimensional Morton encoder/decoder for targets supporting BMI2/AVX2 instruction
 * set extensions.
 *
 * This implementation supports up to 64-bit encodings. If you need support for larger results,
 * consider using 'MortonNDLutEncoder' which can support 128-bit results natively, or even
 * larger results using a custom BigInteger-like class.
 *
 * Configuration:
 *
 * Dimensions
 *   You must define the number of dimensions (number of inputs) that encoder/decoder
 *   invocations will require via template parameter. The static 'Encode' function will require
 *   exactly this number of inputs to be provided.
 *
 * T
 *   The type of the components to encode/decode, as well as the result. This must be either 'uint32_t'
 *   or 'uint64_t', since the underlying BMI instructions only operate on 32 and 64 bit fields.
 *
 * @tparam Dimensions the number of fields (components) to encode.
 * @tparam T the type of the components to encode/decode, as well as the type of the result.
 *         Must be either uint32_t or uint64_t.
 */
template<std::size_t Dimensions, typename T>
class MortonNDBmi
{
public:
    static constexpr auto FieldBits = std::size_t(std::numeric_limits<T>::digits) / Dimensions;

    static_assert(Dimensions > 0, "'Dimensions' must be > 0.");
    static_assert(std::is_same<T, uint32_t>::value | std::is_same<T, uint64_t>::value,
                  "'T' must be either uint32_t or uint64_t.");

    /**
     * Calculates the Morton encoding of the specified input fields by interleaving the bits
     * of each. The first bit (LSb) of each field in the interleaved result starts at its offset in
     * the parameter list.
     *
     * WARNING: Inputs must NOT use more than 'FieldBits' least-significant bits.
     *
     * Example:
     *   Encode(xxxxxxxx, yyyyyyyy, zzzzzzzz) => zyxzyxzyxzyxzyxzyxzyxzyx
     *
     * Field X starts at offset 0 (the LSb of the result)
     * Field Y starts at offset 1
     * Field Z starts at offset 2
     *
     * @param field0 the first field (will start at offset 0 in the result)
     * @param fields the rest. Must be convertible to 'T' without precision loss for a correct result.
     * @return the calculated Morton code.
     */
    template<typename...Args>
    static inline T Encode(T field1, Args... fields)
    {
        static_assert(sizeof...(Args) == Dimensions - 1, "'Encode' must be called with exactly 'Dimensions' arguments.");
        return EncodeInternal(field1, fields...);
    }

    /**
     * Decodes a Morton code by de-interleaving it into its components.
     *
     * Example:
     *   Decode(zyxzyxzyxzyxzyxzyxzyxzyx) => std::tuple { xxxxxxxx, yyyyyyyy, zzzzzzzz }
     *
     * @param encoding the Morton code to decode.
     * @return a tuple containing the code's individual components.
     */
    static inline auto Decode(T encoding)
    {
        return DecodeInternal(encoding, std::make_index_sequence<Dimensions>{});
    }

private:
    MortonNDBmi() = default;

    static const T Selector = BuildSelector<FieldBits>(Dimensions);

    template<typename...Args>
    static inline T EncodeInternal(T field1, Args... fields)
    {
        return EncodeInternal(fields...) | Deposit<Dimensions - sizeof...(fields) - 1>(field1);
    }

    static inline T EncodeInternal(T field)
    {
        return Deposit<Dimensions - 1>(field);
    }

    template<size_t... i>
    static inline auto DecodeInternal(T encoding, std::index_sequence<i...>)
    {
        return std::make_tuple(Extract<i>(encoding)...);
    }

    template<size_t FieldIndex>
    static inline uint32_t Deposit(uint32_t field) {
        return _pdep_u32(field, Selector << FieldIndex);
    }

    template<size_t FieldIndex>
    static inline uint64_t Deposit(uint64_t field) {
        return _pdep_u64(field, Selector << FieldIndex);
    }

    template<size_t FieldIndex>
    static inline uint32_t Extract(uint32_t encoding) {
        return _pext_u32(encoding, Selector << FieldIndex);
    }

    template<size_t FieldIndex>
    static inline uint64_t Extract(uint64_t encoding) {
        return _pext_u64(encoding, Selector << FieldIndex);
    }
};

/**
 * Type alias for 2D encodings that fit in a 32-bit result.
 *
 * Inputs must NOT use more than 16 least-significant bits.
 */
using MortonNDBmi_2D_32 = MortonNDBmi<2, uint32_t>;

/**
 * Type alias for 2D encodings that fit in a 64-bit result.
 *
 * Inputs must NOT use more than 32 least-significant bits.
 */
using MortonNDBmi_2D_64 = MortonNDBmi<2, uint64_t>;

/**
 * Type alias for 3D encodings that fit in a 32-bit result.
 *
 * Inputs must NOT use more than 10 least-significant bits.
 */
using MortonNDBmi_3D_32 = MortonNDBmi<3, uint32_t>;

/**
 * Type alias for 3D encodings that fit in a 64-bit result.
 *
 * Inputs must NOT use more than 21 least-significant bits.
 */
using MortonNDBmi_3D_64 = MortonNDBmi<3, uint64_t>;

}

#endif
#endif

//
//  mortonND_encoder.h
//  morton-nd
//
//  Copyright (c) 2015 Kevin Hartman.
//

#ifndef mortonND_encoder_h
#define mortonND_encoder_h

#include <cmath>
#include <array>
#include <tuple>
#include <type_traits>
#include <limits>

namespace mortonnd {

/**
 * Resolves to the narrowest native unsigned integer type that is at
 * least 'Bits' wide.
 *
 * If no native type can handle the requested width, this becomes type
 * 'void()', which will fail compilation when substituted later.
 *
 * This is used as the LutValue type to ensure that the lookup table
 * is as small as possible (and to improve cache hits in subsequent
 * lookups).
 *
 * Note:
 * For current use cases (i.e. as LutValue), a value 'Bits' > 64
 * will not be requested (it's guarded against by a static assertion).
 */
template<size_t Bits>
using MinInt =
typename std::conditional<(Bits <= 8), uint_least8_t,
                          typename std::conditional<(Bits <= 16), uint_least16_t,
                                                    typename std::conditional<(Bits <= 32), uint_least32_t,
                                                                              typename std::conditional<(Bits <= 64), uint_least64_t, void()>
                                                                              ::type>::type>::type>::type;

/**
 * Resolves to the fastest *non-implicitly-promotable* native unsigned
 * integer type that is at least 'Bits' wide, or 'Default' if no such
 * type exists.
 *
 * This is used to select the interface type (T) used for encoding
 * inputs as well as the result.
 *
 * Note:
 * It's important that this type is not implicitly promotable to a
 * *signed* integer type, which could produce incorrect results.
 *
 * Signed types could be supported with input masking, but this would
 * add extra overhead.
 */
template<size_t Bits, typename Default = void()>
using FastInt =
typename std::conditional<(Bits <= 32), uint_fast32_t,
                          typename std::conditional<(Bits <= 64), uint_fast64_t, Default>
                          ::type>::type;

/**
 * The mapping function used by lookup table generation.
 *
 * Maps unsigned integers to their "split" form.
 *
 * This is done by taking the binary representation of 'input' and
 * injecting 'fields' - 1 padding bits between each bit.
 *
 * Example:
 *   7 (dec) => 111 (bin) => 1001001 (bin) => 73 (dec)
 *
 * @tparam BitsRemaining the number of least-significant-bits left to process.
 * @param input the integer to distribute over the result.
 * @param fields the stride between value bits.
 * @return the lookup table value for 'input'
 */
template<std::size_t BitsRemaining>
constexpr auto SplitByN(std::size_t input, std::size_t fields) {
    return (SplitByN<BitsRemaining - 1>(input >> 1U, fields) << fields) | (input & 1U);
}

/**
 * Special case to avoid shifting >= width of 'input'.
 */
template<>
constexpr auto SplitByN<1>(std::size_t input, std::size_t) {
    return input & 1U;
}

/**
 * A fast portable N-dimensional LUT-based Morton encoder.
 *
 * This class literal (constexpr class) generates a suitable LUT (based on template parameters)
 * along with an efficient (i.e. no func calls, no branches) Morton encoding algorithm.
 *
 * This implementation supports up to 128-bit encodings using native integer types, but
 * can be also be used with user-provided encoding types (e.g. a BigInteger class) to support
 * encodings of any size. Note that user-provided encoding types must define the standard C++
 * integral operators, and additionally must be able to construct a std::size_t.
 *
 * For most use-cases (i.e. when the encoding result can fit within a 64-bit unsigned integer),
 * it should be sufficient to omit the encoding type altogether (a suitable native unsigned
 * integer type will be selected automatically).
 *
 * Configuration:
 *
 * Dimensions
 *   You must define the number of dimensions (number of inputs) with which this encoder instance
 *   will be used via template parameter. The resulting instance's 'Encode' function will require
 *   exactly this number of inputs to be provided.
 *
 * FieldBits
 *   The number of bits (least-significant) in each field must also be provided via template
 *   parameter. For example, if encoding N 10-bit fields, this would be 10. While other Morton
 *   encoding libraries do not require this information, Morton ND uses it to perform
 *   compile-time optimizations, such as early termination.
 *
 *   WARNING: results will be incorrect if encoder input values exceed this width.
 *
 * LutBits
 *   The LUT lookup width (in bits) must be provided as a template parameter. This is perhaps
 *   the most interesting parameter, since it allows the generated LUT and algorithm to be tuned
 *   for a particular CPU target and application.
 *
 *   This value dictates the size of the generated lookup table, as well as the number of lookups
 *   performed by the generated 'Encode' function.
 *
 *   LUT size in memory will be:    2^^LutBits * sizeof(LutValue)
 *   Look-ups per Encode call:      Dimensions * ChunkCount
 *
 *   Note: ChunkCount and LutValue are available as static members for debugging.
 *
 *   To properly tune this value, consider the following:
 *
 *   - A larger value will result in an exponentially larger LUT and exponentially higher
 *     compilation times. For most use cases, 'LutBits' should not exceed 16.
 *   - A larger value will result in an 'Encode' function with fewer operations ("faster"),
 *     iff it reduces ChunkCount (inspect this with the ChunkCount static member).
 *   - An 'Encode' function with minimal operations (see above) will not necessarily out-perform
 *     one that does more (smaller LUT) due to CPU caching. Smaller LUT configurations tend to do
 *     better for applications which call 'Encode' with random inputs. Larger configurations do
 *     better when encoder inputs are close in value, or when consecutive calls to 'Encode'
 *     include close values.
 *
 *   For performance critical applications, run benchmarks.
 *
 * T
 *   The type of the components to encode, as well as the result. This is optional (the fastest type
 *   which can fit the encoding result will be selected automatically), unless the requested config
 *   would result in an encoding too big to fit in a 64-bit unsigned integer.
 *
 *   If you need support for a result width > 64 but <= 128, you may be able to provide '__uint128_t'
 *   if your compiler supports it.
 *
 *   For > 128-bit results, a "BitInteger"-like class should work, but must support standard C++ integral
 *   operators. A std::size_t must also be constructible from this type (e.g. T provides an explicit
 *   conversion operator for std::size_t).
 *
 * @param Dimensions the number of fields (components) to encode.
 * @param FieldBits the number of bits in each input field, starting with the LSb. Higher bits are not cleared.
 * @param LutBits the number of bits for the LUT. Each field will be looked-up 'LutBits' bits at a time.
 * @param T the type of the components to encode, as well as the type of the result.
 */
template<std::size_t Dimensions, std::size_t FieldBits, std::size_t LutBits, typename T = FastInt<Dimensions * FieldBits>>
class MortonNDLutEncoder
{
    static constexpr auto LutValueWidth = LutBits * Dimensions;

    static_assert(Dimensions > 0, "'Dimensions' must be > 0.");
    static_assert(FieldBits > 0, "'FieldBits' must be > 0. ");
    static_assert(LutBits > 0, "'LutBits' must be > 0.");
    static_assert(LutBits <= FieldBits, "'LutBits' must be <= 'FieldBits'.");

    // Note: there's no technical reason for '32', but a larger value would be unreasonable.
    static_assert(LutBits <= 32, "'LutBits' must be <= 32.");

    static_assert(LutValueWidth <= 64, "'LutBits' * 'Dimensions' must be <= 64.");
    static_assert(LutValueWidth <= std::numeric_limits<std::size_t>::digits,
                  "'LutBits' * 'Dimensions' must be <= width of std::size_t.");

    static_assert(!std::is_integral<T>::value || (std::numeric_limits<T>::digits >= (Dimensions * FieldBits)),
                  "'T' must be able to hold 'Dimensions' * 'FieldBits' bits (the result size).");

    static_assert(!std::is_integral<T>::value || std::is_unsigned<T>::value,
                  "'T' must be unsigned.");

    // LUT lookups require conversion from T to std::size_t.
    // Note: this does not imply that T must fit within std::size_t.
    static_assert(std::is_constructible<std::size_t, T>::value, "std::size_t must be constructible from 'T'");

public:
    /**
     * The type used for encoding inputs as well as the result.
     */
    typedef T type;

    /**
     * The number of chunks into which each input field is partitioned. This is also
     * the number of LUT lookups performed for each field.
     *
     * For debugging / perf tuning.
     */
    static constexpr std::size_t ChunkCount = 1 + ((FieldBits - 1) / LutBits);

    /**
     * A mask which can be used to clear the upper bits of encoder inputs prior to
     * a call to 'Encode', if they're expected to be dirty.
     */
    constexpr T InputMask() const {
        static_assert(std::is_integral<T>::value, "Input masks are only provided for integral types.");
        return ~T(0) >> (std::numeric_limits<T>::digits - FieldBits);
    }

    /**
     * The type selected internally for the LUT's value.
     * Will always accommodate Dimensions * LutBits bits.
     *
     * For debugging / perf tuning.
     */
    using LutValue = MinInt<LutValueWidth>;

    /**
     * Constexpr constructor.
     *
     * The resulting class literal instance holds the generated LUT (configurable via class
     * template parameters) and provides an 'Encode' function which is optimized to perform
     * encodings using that LUT.
     *
     * Note that the 'Encode' function is also constexpr, and can be used to produce encodings
     * at compile-time.
     */
    constexpr MortonNDLutEncoder() = default;

    /**
     * Calculates the Morton encoding of the specified input fields by interleaving the bits
     * of each. The first bit (LSb) of each field in the interleaved result starts at its offset in
     * the parameter list.
     *
     * Can be used in constant expressions.
     *
     * WARNING: Inputs must NOT use more than 'FieldBits' least-significant bits.
     *          Use static member 'InputMask' to clear upper bits if necessary.
     *
     * Example:
     * Encode(xxxxxxxx, yyyyyyyy, zzzzzzzz) => zyxzyxzyxzyxzyxzyxzyxzyx
     *
     * Field X starts at offset 0 (the LSb of the result)
     * Field Y starts at offset 1
     * Field Z starts at offset 2
     *
     * @param field0 the first field (will start at offset 0 in the result)
     * @param fields the rest. Must be convertible to 'T' without precision loss for a correct result.
     * @return the calculated Morton code.
     */
    template<typename...Args>
    constexpr T Encode(T field0, Args... fields) const
    {
        static_assert(sizeof...(Args) == Dimensions - 1, "'Encode' must be called with exactly 'Dimensions' arguments.");
        return EncodeInternal(field0, fields...);
    }

private:
    template<typename...Args>
    constexpr T EncodeInternal(T field1, Args... fields) const
    {
        return (EncodeInternal(fields...) << 1U) | LookupField(field1, std::make_index_sequence<ChunkCount>{});
    }

    constexpr T EncodeInternal(T field) const
    {
        return LookupField(field, std::make_index_sequence<ChunkCount>{});
    }

    template <size_t ...I>
    constexpr T LookupField(T field, std::index_sequence<I...>) const {
        return LookupField(field, I...);
    }

    template <typename ...Args>
    constexpr T LookupField(T field, std::size_t, Args... args) const
    {
        // Note: an explicit conversion from T to std::size_t will occur during
        // table lookups, though precision loss will not occur (the value will
        // not exceed that of ChunkMask (which has type std::size_t)).
        return (LookupField(field >> LutBits, args...) << (Dimensions * LutBits))
            | T(LookupTable[std::size_t(field & ChunkMask)]);
    }

    constexpr T LookupField(T field, std::size_t) const
    {
        return LookupTable[field & ChunkMask];
    }

    // NOTE: this is implemented at namespace level due to CWG727.
    // http://www.open-std.org/jtc1/sc22/wg21/docs/cwg_defects.html#727
    static constexpr LutValue SplitByN(std::size_t input) {
        return mortonnd::SplitByN<LutBits>(input, Dimensions);
    }

    template<size_t... i>
    static constexpr auto BuildLut(std::index_sequence<i...>) noexcept {
        return std::array<LutValue, sizeof...(i)>{{SplitByN(i)...}};
    }

    static constexpr std::size_t pow(std::size_t base, std::size_t exp) {
        return exp == 0 ? 1 : base * pow(base, exp - 1);
    }

    static constexpr std::size_t ComputeLutSize() {
        return pow(2, LutBits);
    }

    static constexpr std::size_t LutSize = ComputeLutSize();
    static constexpr std::size_t ChunkMask = ~std::size_t(0) >> (std::numeric_limits<std::size_t>::digits - LutBits);
    const std::array<LutValue, LutSize> LookupTable = BuildLut(std::make_index_sequence<LutSize>{});
};

// Note: The below type aliases define default configurations for common use-cases,
//       including 2D and 3D encodings that fit in 32 and 64 bit results.
//
//       The defaulted 'LUTBits' values attempt to reduce LUT look-up operations
//       while keeping LUT table sizes relatively small to: take advantage of caching,
//       keep programs small, and minimize build times.

/**
 * Type alias for 2D encodings that fit in a 32-bit result.
 *
 * Inputs must NOT use more than 16 least-significant bits.
 */
using MortonNDLutEncoder_2D_32 = MortonNDLutEncoder<2, 16, 8>;

/**
 * Type alias for 2D encodings that fit in a 64-bit result.
 *
 * Inputs must NOT use more than 32 least-significant bits.
 */
using MortonNDLutEncoder_2D_64 = MortonNDLutEncoder<2, 32, 11>;

/**
 * Type alias for 3D encodings that fit in a 32-bit result.
 *
 * Inputs must NOT use more than 10 least-significant bits.
 */
using MortonNDLutEncoder_3D_32 = MortonNDLutEncoder<3, 10, 10>;

/**
 * Type alias for 3D encodings that fit in a 64-bit result.
 *
 * Inputs must NOT use more than 21 least-significant bits.
 */
using MortonNDLutEncoder_3D_64 = MortonNDLutEncoder<3, 21, 11>;

}
#endif


==> anc/third_party/PGM-index/include/pgm/pgm_index.hpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2018 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include "piecewise_linear_model.hpp"
#include <algorithm>
#include <cstddef>
#include <cstdint>
#include <iterator>
#include <limits>
#include <stdexcept>
#include <string>
#include <type_traits>
#include <utility>
#include <vector>

namespace pgm {

#define PGM_SUB_EPS(x, epsilon) ((x) <= (epsilon) ? 0 : ((x) - (epsilon)))
#define PGM_ADD_EPS(x, epsilon, size) ((x) + (epsilon) + 2 >= (size) ? (size) : (x) + (epsilon) + 2)

/**
 * A struct that stores the result of a query to a @ref PGMIndex, that is, a range [@ref lo, @ref hi)
 * centered around an approximate position @ref pos of the sought key.
 */
struct ApproxPos {
    size_t pos; ///< The approximate position of the key.
    size_t lo;  ///< The lower bound of the range.
    size_t hi;  ///< The upper bound of the range.
};

/**
 * A space-efficient index that enables fast search operations on a sorted sequence of numbers.
 *
 * A search returns a struct @ref ApproxPos containing an approximate position of the sought key in the sequence and
 * the bounds of a range where the sought key is guaranteed to be found if present.
 * If the key is not present, a @ref std::lower_bound search on the range finds a key that is greater or equal to the
 * sought key, if any.
 * In the case of repeated keys, the index finds the position of the first occurrence of a key.
 *
 * The @p Epsilon template parameter should be set according to the desired space-time trade-off. A smaller value
 * makes the estimation more precise and the range smaller but at the cost of increased space usage.
 *
 * Internally the index uses a succinct piecewise linear mapping from keys to their position in the sorted order.
 * This mapping is represented as a sequence of linear models (segments) which, if @p EpsilonRecursive is not zero, are
 * themselves recursively indexed by other piecewise linear mappings.
 *
 * @tparam K the type of the indexed keys
 * @tparam Epsilon controls the size of the returned search range
 * @tparam EpsilonRecursive controls the size of the search range in the internal structure
 * @tparam Floating the floating-point type to use for slopes
 */
template<typename K, size_t Epsilon = 64, size_t EpsilonRecursive = 4, typename Floating = float>
class PGMIndex {
protected:
    template<typename, size_t, size_t, uint8_t, typename>
    friend class BucketingPGMIndex;

    template<typename, size_t, typename>
    friend class EliasFanoPGMIndex;

    static_assert(Epsilon > 0);
    struct Segment;

    size_t n;                           ///< The number of elements this index was built on.
    K first_key;                        ///< The smallest element.
    std::vector<Segment> segments;      ///< The segments composing the index.
    std::vector<size_t> levels_offsets; ///< The starting position of each level in segments[], in reverse order.

    /// Sentinel value to avoid bounds checking.
    static constexpr K sentinel = std::numeric_limits<K>::has_infinity ? std::numeric_limits<K>::infinity()
                                                                       : std::numeric_limits<K>::max();

    template<typename RandomIt>
    static void build(RandomIt first, RandomIt last,
                      size_t epsilon, size_t epsilon_recursive,
                      std::vector<Segment> &segments,
                      std::vector<size_t> &levels_offsets) {
        auto n = (size_t) std::distance(first, last);
        if (n == 0)
            return;

        levels_offsets.push_back(0);
        segments.reserve(n / (epsilon * epsilon));

        if (*std::prev(last) == sentinel)
            throw std::invalid_argument("The value " + std::to_string(sentinel) + " is reserved as a sentinel.");

        auto build_level = [&](auto epsilon, auto in_fun, auto out_fun, size_t last_n) {
            auto n_segments = internal::make_segmentation_par(last_n, epsilon, in_fun, out_fun);
            if (segments.back() == sentinel)
                --n_segments;
            else {
                if (segments.back()(sentinel - 1) < last_n)
                    segments.emplace_back(*std::prev(last) + 1, 0, last_n); // Ensure keys > last are mapped to last_n
                segments.emplace_back(sentinel, 0, last_n);
            }
            return n_segments;
        };

        // Build first level
        auto in_fun = [&](auto i) { return K(first[i]); };
        auto out_fun = [&](auto cs) { segments.emplace_back(cs); };
        auto last_n = build_level(epsilon, in_fun, out_fun, n);
        levels_offsets.push_back(segments.size());

        // Build upper levels
        while (epsilon_recursive && last_n > 1) {
            auto offset = levels_offsets[levels_offsets.size() - 2];
            auto in_fun_rec = [&](auto i) { return segments[offset + i].key; };
            last_n = build_level(epsilon_recursive, in_fun_rec, out_fun, last_n);
            levels_offsets.push_back(segments.size());
        }
    }

    /**
     * Returns the segment responsible for a given key, that is, the rightmost segment having key <= the sought key.
     * @param key the value of the element to search for
     * @return an iterator to the segment responsible for the given key
     */
    auto segment_for_key(const K &key) const {
        if constexpr (EpsilonRecursive == 0) {
            return std::prev(std::upper_bound(segments.begin(), segments.begin() + segments_count(), key));
        }

        auto it = segments.begin() + *(levels_offsets.end() - 2);
        for (auto l = int(height()) - 2; l >= 0; --l) {
            auto level_begin = segments.begin() + levels_offsets[l];
            auto pos = std::min<size_t>((*it)(key), std::next(it)->intercept);
            auto lo = level_begin + PGM_SUB_EPS(pos, EpsilonRecursive + 1);

            static constexpr size_t linear_search_threshold = 8 * 64 / sizeof(Segment);
            if constexpr (EpsilonRecursive <= linear_search_threshold) {
                for (; std::next(lo)->key <= key; ++lo)
                    continue;
                it = lo;
            } else {
                auto level_size = levels_offsets[l + 1] - levels_offsets[l] - 1;
                auto hi = level_begin + PGM_ADD_EPS(pos, EpsilonRecursive, level_size);
                it = std::prev(std::upper_bound(lo, hi, key));
            }
        }
        return it;
    }

public:

    static constexpr size_t epsilon_value = Epsilon;

    /**
     * Constructs an empty index.
     */
    PGMIndex() = default;

    /**
     * Constructs the index on the given sorted vector.
     * @param data the vector of keys to be indexed, must be sorted
     */
    explicit PGMIndex(const std::vector<K> &data) : PGMIndex(data.begin(), data.end()) {}

    /**
     * Constructs the index on the sorted keys in the range [first, last).
     * @param first, last the range containing the sorted keys to be indexed
     */
    template<typename RandomIt>
    PGMIndex(RandomIt first, RandomIt last)
        : n(std::distance(first, last)),
          first_key(n ? *first : K(0)),
          segments(),
          levels_offsets() {
        build(first, last, Epsilon, EpsilonRecursive, segments, levels_offsets);
    }

    /**
     * Returns the approximate position and the range where @p key can be found.
     * @param key the value of the element to search for
     * @return a struct with the approximate position and bounds of the range
     */
    ApproxPos search(const K &key) const {
        auto k = std::max(first_key, key);
        auto it = segment_for_key(k);
        auto pos = std::min<size_t>((*it)(k), std::next(it)->intercept);
        auto lo = PGM_SUB_EPS(pos, Epsilon);
        auto hi = PGM_ADD_EPS(pos, Epsilon, n);
        return {pos, lo, hi};
    }

    /**
     * Returns the number of segments in the last level of the index.
     * @return the number of segments
     */
    size_t segments_count() const { return segments.empty() ? 0 : levels_offsets[1] - 1; }

    /**
     * Returns the number of levels of the index.
     * @return the number of levels of the index
     */
    size_t height() const { return levels_offsets.size() - 1; }

    /**
     * Returns the size of the index in bytes.
     * @return the size of the index in bytes
     */
    size_t size_in_bytes() const { return segments.size() * sizeof(Segment) + levels_offsets.size() * sizeof(size_t); }
};

#pragma pack(push, 1)

template<typename K, size_t Epsilon, size_t EpsilonRecursive, typename Floating>
struct PGMIndex<K, Epsilon, EpsilonRecursive, Floating>::Segment {
    K key;              ///< The first key that the segment indexes.
    Floating slope;     ///< The slope of the segment.
    uint32_t intercept; ///< The intercept of the segment.

    Segment() = default;

    Segment(K key, Floating slope, uint32_t intercept) : key(key), slope(slope), intercept(intercept) {};

    explicit Segment(const typename internal::OptimalPiecewiseLinearModel<K, size_t>::CanonicalSegment &cs)
        : key(cs.get_first_x()) {
        auto[cs_slope, cs_intercept] = cs.get_floating_point_segment(key);
        if (cs_intercept > std::numeric_limits<decltype(intercept)>::max())
            throw std::overflow_error("Change the type of Segment::intercept to uint64");
        if (cs_intercept < 0)
            throw std::overflow_error("Unexpected intercept < 0");
        slope = cs_slope;
        intercept = cs_intercept;
    }

    friend inline bool operator<(const Segment &s, const K &k) { return s.key < k; }
    friend inline bool operator<(const K &k, const Segment &s) { return k < s.key; }
    friend inline bool operator<(const Segment &s, const Segment &t) { return s.key < t.key; }

    operator K() { return key; };

    /**
     * Returns the approximate position of the specified key.
     * @param k the key whose position must be approximated
     * @return the approximate position of the specified key
     */
    inline size_t operator()(const K &k) const {
        size_t pos;
        if constexpr (std::is_same_v<K, int64_t> || std::is_same_v<K, int32_t>)
            pos = size_t(slope * double(std::make_unsigned_t<K>(k) - key));
        else
            pos = size_t(slope * double(k - key));
        return pos + intercept;
    }
};

#pragma pack(pop)

}

==> anc/third_party/PGM-index/include/pgm/pgm_index_dynamic.hpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2019 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include "pgm_index.hpp"
#include <cstddef>
#include <cstdint>
#include <algorithm>
#include <cassert>
#include <iterator>
#include <limits>
#include <memory>
#include <new>
#include <set>
#include <stdexcept>
#include <type_traits>
#include <utility>
#include <vector>

namespace pgm {

/**
 * A sorted associative container that contains key-value pairs with unique keys.
 * @tparam K the type of a key
 * @tparam V the type of a value
 * @tparam PGMType the type of @ref PGMIndex to use in the container
 */
template<typename K, typename V, typename PGMType = PGMIndex<K, 16>>
class DynamicPGMIndex {
    class ItemA;
    class ItemB;
    class Iterator;

    using Item = std::conditional_t<std::is_pointer_v<V> || std::is_arithmetic_v<V>, ItemA, ItemB>;
    using Level = std::vector<Item>;

    const uint8_t base;            ///< base^i is the maximum size of the ith level.
    const uint8_t min_level;       ///< Levels 0..min_level are combined into one large level.
    const uint8_t min_index_level; ///< Minimum level on which an index is constructed.
    size_t buffer_max_size;        ///< Size of the combined upper levels, i.e. max_size(0) + ... + max_size(min_level).
    uint8_t used_levels;           ///< Equal to 1 + last level whose size is greater than 0, or = min_level if no data.
    std::vector<Level> levels;     ///< (i-min_level)th element is the data array at the ith level.
    std::vector<PGMType> pgms;     ///< (i-min_index_level)th element is the index at the ith level.

    const Level &level(uint8_t level) const { return levels[level - min_level]; }
    const PGMType &pgm(uint8_t level) const { return pgms[level - min_index_level]; }
    Level &level(uint8_t level) { return levels[level - min_level]; }
    PGMType &pgm(uint8_t level) { return pgms[level - min_index_level]; }
    bool has_pgm(uint8_t level) const { return level >= min_index_level; }
    size_t max_size(uint8_t level) const { return size_t(1) << (level * ceil_log2(base)); }
    uint8_t max_fully_allocated_level() const { return min_level + 2; }
    uint8_t ceil_log_base(size_t n) const { return (ceil_log2(n) + ceil_log2(base) - 1) / ceil_log2(base); }
    constexpr static uint8_t ceil_log2(size_t n) { return n <= 1 ? 0 : sizeof(long long) * 8 - __builtin_clzll(n - 1); }

    void pairwise_merge(const Item &new_item,
                        uint8_t target,
                        size_t size_hint,
                        typename Level::iterator insertion_point) {
        Level tmp_a(size_hint + level(target).size());
        Level tmp_b(size_hint + level(target).size());

        // Insert new_item in sorted order in the first level
        auto alternate = true;
        auto it = std::move(level(min_level).begin(), insertion_point, tmp_a.begin());
        *it++ = new_item;
        it = std::move(insertion_point, level(min_level).end(), it);
        auto tmp_size = std::distance(tmp_a.begin(), it);

        // Merge subsequent levels
        uint8_t merge_limit = level(target).empty() ? target - 1 : target;
        for (uint8_t i = 1 + min_level; i <= merge_limit; ++i, alternate = !alternate) {
            auto tmp_begin = (alternate ? tmp_a : tmp_b).begin();
            auto tmp_end = tmp_begin + tmp_size;
            auto out_begin = (alternate ? tmp_b : tmp_a).begin();
            decltype(out_begin) out_end;

            auto can_delete_permanently = i == used_levels - 1;
            if (can_delete_permanently)
                out_end = merge<true, true>(tmp_begin, tmp_end, level(i).begin(), level(i).end(), out_begin);
            else
                out_end = merge<false, true>(tmp_begin, tmp_end, level(i).begin(), level(i).end(), out_begin);
            tmp_size = std::distance(out_begin, out_end);

            // Empty this level and the corresponding index
            level(i).clear();
            if (i >= max_fully_allocated_level())
                level(i).shrink_to_fit();
            if (has_pgm(i))
                pgm(i) = PGMType();
        }

        level(min_level).clear();
        level(target) = std::move(alternate ? tmp_a : tmp_b);
        level(target).resize(tmp_size);

        // Rebuild index, if needed
        if (has_pgm(target))
            pgm(target) = PGMType(level(target).begin(), level(target).end());
    }

    void insert(const Item &new_item) {
        auto insertion_point = lower_bound_bl(level(min_level).begin(), level(min_level).end(), new_item);
        if (insertion_point != level(min_level).end() && *insertion_point == new_item) {
            *insertion_point = new_item;
            return;
        }

        if (level(min_level).size() < buffer_max_size) {
            level(min_level).insert(insertion_point, new_item);
            used_levels = used_levels == min_level ? min_level + 1 : used_levels;
            return;
        }

        size_t slots_required = buffer_max_size + 1;
        uint8_t i;
        for (i = min_level + 1; i < used_levels; ++i) {
            auto slots_left_in_level = max_size(i) - level(i).size();
            if (slots_required <= slots_left_in_level)
                break;
            slots_required += level(i).size();
        }

        auto need_new_level = i == used_levels;
        if (need_new_level) {
            ++used_levels;
            levels.emplace_back();
            if (i - min_index_level >= int(pgms.size()))
                pgms.emplace_back();
        }

        pairwise_merge(new_item, i, slots_required, insertion_point);
    }

public:

    using key_type = K;
    using mapped_type = V;
    using value_type = Item;
    using size_type = size_t;
    using iterator = Iterator;

    /**
     * Constructs an empty container.
     * @param base determines the size of the ith level as base^i
     * @param buffer_level determines the size of level 0, equal to the sum of base^i for i = 0, ..., buffer_level
     * @param index_level the minimum level at which an index is constructed to speed up searches
     */
    DynamicPGMIndex(uint8_t base = 8, uint8_t buffer_level = 0, uint8_t index_level = 0)
        : base(base),
          min_level(buffer_level ? buffer_level : ceil_log_base(128) - (base == 2)),
          min_index_level(std::max<size_t>(min_level + 1, index_level ? index_level : ceil_log_base(size_t(1) << 24))),
          buffer_max_size(),
          used_levels(min_level),
          levels(),
          pgms() {
        if (base < 2 || (base & (base - 1u)) != 0)
            throw std::invalid_argument("base must be a power of two");

        for (auto j = 0; j <= min_level; ++j)
            buffer_max_size += max_size(j);

        levels.resize(32 - used_levels);
        level(min_level).reserve(buffer_max_size);
        for (uint8_t i = min_level + 1; i < max_fully_allocated_level(); ++i)
            level(i).reserve(max_size(i));
    }

    /**
     * Constructs the container on the sorted data in the range [first, last).
     * @tparam Iterator
     * @param first, last the range containing the sorted elements to be indexed
     * @param base determines the size of the ith level as base^i
     * @param buffer_level determines the size of level 0, equal to the sum of base^i for i = 0, ..., buffer_level
     * @param index_level the minimum level at which an index is constructed to speed up searches
     */
    template<typename Iterator>
    DynamicPGMIndex(Iterator first, Iterator last, uint8_t base = 8, uint8_t buffer_level = 0, uint8_t index_level = 0)
        : DynamicPGMIndex(base, buffer_level, index_level) {
        size_t n = std::distance(first, last);
        used_levels = std::max<uint8_t>(ceil_log_base(n), min_level) + 1;
        levels.resize(std::max<uint8_t>(used_levels, 32) - min_level + 1);
        level(min_level).reserve(buffer_max_size);
        for (uint8_t i = min_level + 1; i < max_fully_allocated_level(); ++i)
            level(i).reserve(max_size(i));

        if (n == 0) {
            used_levels = min_level;
            return;
        }

        // Copy only the first of each group of pairs with same key value
        auto &target = level(used_levels - 1);
        target.resize(n);
        auto out = target.begin();
        *out++ = Item(first->first, first->second);
        while (++first != last) {
            if (first->first < std::prev(out)->first)
                throw std::invalid_argument("Range is not sorted");
            if (first->first != std::prev(out)->first)
                *out++ = Item(first->first, first->second);
        }
        target.resize(std::distance(target.begin(), out));

        if (has_pgm(used_levels - 1)) {
            pgms = decltype(pgms)(used_levels - min_index_level);
            pgm(used_levels - 1) = PGMType(target.begin(), target.end());
        }
    }

    /**
     * Inserts an element into the container if @p key does not exists in the container. If @p key already exists, the
     * corresponding value is updated with @p value.
     * @param key element key to insert or update
     * @param value element value to insert
     */
    void insert_or_assign(const K &key, const V &value) { insert(Item(key, value)); }

    /**
     * Removes the specified element from the container.
     * @param key key value of the element to remove
     */
    void erase(const K &key) { insert(Item(key)); }

    /**
     * Finds an element with key equivalent to @p key.
     * @param key key value of the element to search for
     * @return an iterator to an element with key equivalent to @p key. If no such element is found, end() is returned
     */
    iterator find(const K &key) const {
        for (auto i = min_level; i < used_levels; ++i) {
            if (level(i).empty())
                continue;

            auto first = level(i).begin();
            auto last = level(i).end();
            if (has_pgm(i)) {
                auto range = pgm(i).search(key);
                first = level(i).begin() + range.lo;
                last = level(i).begin() + range.hi;
            }

            auto it = lower_bound_bl(first, last, key);
            if (it != level(i).end() && it->first == key)
                return it->deleted() ? end() : iterator(this, i, it);
        }

        return end();
    }

    /**
     * Returns a copy of the elements with key between and including @p lo and @p hi.
     * @param lo lower endpoint of the range query
     * @param hi upper endpoint of the range query, must be greater than or equal to @p lo
     * @return a vector of key-value pairs satisfying the range query
     */
    std::vector<std::pair<K, V>> range(const K &lo, const K &hi) const {
        if (lo > hi)
            throw std::invalid_argument("lo > hi");

        Level tmp_a;
        Level tmp_b;
        auto alternate = true;

        for (auto i = min_level; i < used_levels; ++i) {
            if (level(i).empty())
                continue;

            auto lo_first = level(i).begin();
            auto lo_last = level(i).end();
            auto hi_first = level(i).begin();
            auto hi_last = level(i).end();
            if (has_pgm(i)) {
                auto range = pgm(i).search(lo);
                lo_first = level(i).begin() + range.lo;
                lo_last = level(i).begin() + range.hi;
                range = pgm(i).search(hi);
                hi_first = level(i).begin() + range.lo;
                hi_last = level(i).begin() + range.hi;
            }

            auto it_lo = lower_bound_bl(lo_first, lo_last, lo);
            auto it_hi = std::upper_bound(std::max(it_lo, hi_first), hi_last, hi);
            auto range_size = std::distance(it_lo, it_hi);
            if (range_size == 0)
                continue;

            auto tmp_size = (alternate ? tmp_a : tmp_b).size();
            (alternate ? tmp_b : tmp_a).resize(tmp_size + range_size);
            auto tmp_it = (alternate ? tmp_a : tmp_b).begin();
            auto out_it = (alternate ? tmp_b : tmp_a).begin();
            tmp_size = std::distance(out_it, merge<false, false>(tmp_it, tmp_it + tmp_size, it_lo, it_hi, out_it));
            (alternate ? tmp_b : tmp_a).resize(tmp_size);
            alternate = !alternate;
        }

        std::vector<std::pair<K, V>> result;
        result.reserve((alternate ? tmp_a : tmp_b).size());
        auto first = (alternate ? tmp_a : tmp_b).begin();
        auto last = (alternate ? tmp_a : tmp_b).end();
        for (auto it = first; it != last; ++it)
            if (!it->deleted())
                result.emplace_back(it->first, it->second);
        return result;
    }

    /**
     * Returns an iterator pointing to the first element that is not less than (i.e. greater or equal to) @p key.
     * @param key key value to compare the elements to
     * @return an iterator to an element with key not less than @p key. If no such element is found, end() is returned
     */
    iterator lower_bound(const K &key) const {
        typename Level::const_iterator lb;
        auto lb_set = false;
        uint8_t lb_level;
        std::set<K> deleted;

        for (auto i = min_level; i < used_levels; ++i) {
            if (level(i).empty())
                continue;

            auto first = level(i).begin();
            auto last = level(i).end();
            if (has_pgm(i)) {
                auto range = pgm(i).search(key);
                first = level(i).begin() + range.lo;
                last = level(i).begin() + range.hi;
            }

            for (auto it = lower_bound_bl(first, last, key);
                 it != level(i).end() && (!lb_set || it->first < lb->first); ++it) {
                if (it->deleted())
                    deleted.emplace(it->first);
                else if (deleted.find(it->first) == deleted.end()) {
                    if (it->first == key)
                        return iterator(this, i, it);
                    lb = it;
                    lb_level = i;
                    lb_set = true;
                    break;
                }
            }
        }

        if (lb_set)
            return iterator(this, lb_level, lb);
        return end();
    }

    /**
     * Checks if the container has no elements, i.e. whether begin() == end().
     * @return true if the container is empty, false otherwise
     */
    bool empty() const { return begin() == end(); }

    /**
     * Returns an iterator to the beginning.
     * @return an iterator to the beginning
     */
    iterator begin() const { return lower_bound(std::numeric_limits<K>::min()); }

    /**
     * Returns an iterator to the end.
     * @return an iterator to the end
     */
    iterator end() const { return iterator(this, levels.size() - 1, levels.back().end()); }

    /**
     * Returns the number of elements with key that compares equal to the specified argument key, which is either 1
     * or 0 since this container does not allow duplicates.
     * @param key key value of the elements to count
     * @return number of elements with the given key, which is either 1 or 0.
     */
    size_t count(const K &key) const { return find(key) == end() ? 0 : 1; }

    /**
     * Returns the number of elements in the container.
     * @return the number of elements in the container
     */
    size_t size() const {
        // TODO: scanning the levels and using a hash table for the encountered keys could be more time efficient
        return std::distance(begin(), end());
    }

    /**
     * Returns the size of the container (data + index structure) in bytes.
     * @return the size of the container in bytes
     */
    size_t size_in_bytes() const {
        size_t bytes = levels.size() * sizeof(Level);
        for (auto &l: levels)
            bytes += l.size() * sizeof(Item);
        return index_size_in_bytes() + bytes;
    }

    /**
     * Returns the size of the index used in this container in bytes.
     * @return the size of the index used in this container in bytes
     */
    size_t index_size_in_bytes() const {
        size_t bytes = 0;
        for (auto &p: pgms)
            bytes += p.size_in_bytes();
        return bytes;
    }

private:

    template<bool SkipDeleted, bool Move, typename In1, typename In2, typename OutIterator>
    static OutIterator merge(In1 first1, In1 last1, In2 first2, In2 last2, OutIterator result) {
        while (first1 != last1 && first2 != last2) {
            if (*first2 < *first1) {
                if constexpr (Move) *result = std::move(*first2);
                else *result = *first2;
                ++first2;
                ++result;
            } else if (*first1 < *first2) {
                if constexpr (Move) *result = std::move(*first1);
                else *result = *first1;
                ++first1;
                ++result;
            } else if (SkipDeleted && first1->deleted()) {
                ++first1;
                ++first2;
            } else {
                if constexpr (Move) *result = std::move(*first1);
                else *result = *first1;
                ++first1;
                ++first2;
                ++result;
            }
        }
        if constexpr (Move)
            return std::move(first2, last2, std::move(first1, last1, result));
        return std::copy(first2, last2, std::copy(first1, last1, result));
    }

    template<class RandomIt>
    static RandomIt lower_bound_bl(RandomIt first, RandomIt last, const K &x) {
        if (first == last)
            return first;
        auto n = std::distance(first, last);
        while (n > 1) {
            auto half = n / 2;
            __builtin_prefetch(&*(first + half / 2), 0, 0);
            __builtin_prefetch(&*(first + half + half / 2), 0, 0);
            first = first[half] < x ? first + half : first;
            n -= half;
        }
        return first + (*first < x);
    }
};

namespace internal {

/* LoserTree implementation adapted from Timo Bingmann's https://tlx.github.io and http://stxxl.org, and from
 * Johannes Singler's http://algo2.iti.uni-karlsruhe.de/singler/mcstl. These three libraries are distributed under the
 * Boost Software License 1.0. */
template<typename T>
class LoserTree {
    using Source = uint8_t;

    struct Loser {
        T key;         ///< Copy of the current key in the sequence.
        Source source; ///< Index of the sequence.
    };

    Source k;                  ///< Smallest power of 2 greater than the number of nodes.
    std::vector<Loser> losers; ///< Vector of size 2k containing loser tree nodes.

    static uint64_t next_pow2(uint64_t x) {
        return x == 1 ? 1 : uint64_t(1) << (sizeof(unsigned long long) * 8 - __builtin_clzll(x - 1));
    }

    /** Called recursively to build the initial tree. */
    Source init_winner(const Source &root) {
        if (root >= k)
            return root;

        auto left = init_winner(2 * root);
        auto right = init_winner(2 * root + 1);
        if (losers[right].key >= losers[left].key) {
            losers[root] = losers[right];
            return left;
        } else {
            losers[root] = losers[left];
            return right;
        }
    }

public:

    LoserTree() = default;

    explicit LoserTree(const Source &ik) : k(next_pow2(ik)), losers(2 * k) {
        for (auto i = ik - 1u; i < k; ++i) {
            losers[i + k].key = std::numeric_limits<T>::max();
            losers[i + k].source = std::numeric_limits<Source>::max();
        }
    }

    /** Returns the index of the sequence with the smallest element. */
    Source min_source() const {
        assert(losers[0].source != std::numeric_limits<Source>::max());
        return losers[0].source;
    }

    /** Inserts the initial element of the sequence source. */
    void insert_start(const T *key_ptr, const Source &source) {
        Source pos = k + source;
        assert(pos < losers.size());
        losers[pos].source = source;
        losers[pos].key = *key_ptr;
    }

    /** Deletes the smallest element and insert a new element in its place. */
    void delete_min_insert(const T *key_ptr) {
        auto source = losers[0].source;
        auto key = key_ptr ? *key_ptr : std::numeric_limits<T>::max();

        for (auto pos = (k + source) / 2; pos > 0; pos /= 2) {
            if (losers[pos].key < key || (key >= losers[pos].key && losers[pos].source < source)) {
                std::swap(losers[pos].source, source);
                std::swap(losers[pos].key, key);
            }
        }

        losers[0].source = source;
        losers[0].key = key;
    }

    /** Initializes the tree. */
    void init() { losers[0] = losers[init_winner(1)]; }
};

} // namespace internal

template<typename K, typename V, typename PGMType>
class DynamicPGMIndex<K, V, PGMType>::Iterator {
    friend class DynamicPGMIndex;

    using level_iterator = typename Level::const_iterator;
    using dynamic_pgm_type = DynamicPGMIndex<K, V, PGMType>;

    struct Cursor {
        uint8_t level_number;
        level_iterator iterator;
        Cursor() = default;
        Cursor(uint8_t level_number, const level_iterator iterator) : level_number(level_number), iterator(iterator) {}
    };

    const dynamic_pgm_type *super;  ///< Pointer to the container that is being iterated.
    Cursor current;                 ///< Pair (level number, iterator to the current element).
    bool initialized;               ///< true iff the members tree and iterators have been initialized.
    uint8_t unconsumed_count;       ///< Number of iterators that have not yet reached the end.
    internal::LoserTree<K> tree;    ///< Tournament tree with one leaf for each iterator.
    std::vector<Cursor> iterators;  ///< Vector with pairs (level number, iterator).

    void lazy_initialize() {
        if (initialized)
            return;

        // For each level create and position an iterator to the first key > current
        iterators.reserve(super->used_levels - super->min_level);
        for (uint8_t i = super->min_level; i < super->used_levels; ++i) {
            auto &level = super->level(i);
            if (level.empty())
                continue;

            size_t lo = 0;
            size_t hi = level.size();
            if (super->has_pgm(i)) {
                auto range = super->pgm(i).search(current.iterator->first);
                lo = range.lo;
                hi = range.hi;
            }

            auto pos = std::upper_bound(level.begin() + lo, level.begin() + hi, current.iterator->first);
            if (pos != level.end())
                iterators.emplace_back(i, pos);
        }

        tree = decltype(tree)(iterators.size());
        for (size_t i = 0; i < iterators.size(); ++i)
            tree.insert_start(&iterators[i].iterator->first, i);
        tree.init();

        initialized = true;
        unconsumed_count = iterators.size();
    }

    void advance() {
        if (unconsumed_count == 0) {
            *this = super->end();
            return;
        }

        auto step = [&] {
            auto &it_min = iterators[tree.min_source()];
            auto level_number = it_min.level_number;
            auto result = it_min.iterator;
            ++it_min.iterator;
            if (it_min.iterator == super->level(level_number).end()) {
                tree.delete_min_insert(nullptr);
                --unconsumed_count;
            } else
                tree.delete_min_insert(&it_min.iterator->first);
            return Cursor(level_number, result);
        };

        Cursor tmp;
        do {
            tmp = step();
            while (unconsumed_count > 0 && iterators[tree.min_source()].iterator->first == tmp.iterator->first)
                step();
        } while (unconsumed_count > 0 && tmp.iterator->deleted());

        if (tmp.iterator->deleted())
            *this = super->end();
        else
            current = tmp;
    }

    Iterator(const dynamic_pgm_type *p, uint8_t level_number, const level_iterator it)
        : super(p), current(level_number, it), initialized(), unconsumed_count(), tree(), iterators() {};

public:

    using difference_type = typename decltype(levels)::difference_type;
    using value_type = const Item;
    using pointer = const Item *;
    using reference = const Item &;
    using iterator_category = std::forward_iterator_tag;

    Iterator &operator++() {
        lazy_initialize();
        advance();
        return *this;
    }

    Iterator operator++(int) {
        Iterator i(current);
        ++i;
        return i;
    }

    reference operator*() const { return *current.iterator; }
    pointer operator->() const { return &*current.iterator; };

    bool operator==(const Iterator &rhs) const {
        return current.level_number == rhs.current.level_number && current.iterator == rhs.current.iterator;
    }

    bool operator!=(const Iterator &rhs) const { return !(*this == rhs); }
};

#pragma pack(push, 1)

template<typename K, typename V, typename PGMType>
class DynamicPGMIndex<K, V, PGMType>::ItemA {
    const static V tombstone;

    template<typename T = V, std::enable_if_t<std::is_pointer_v<T>, int> = 0>
    static V get_tombstone() { return new std::remove_pointer_t<V>(); }

    template<typename T = V, std::enable_if_t<std::is_arithmetic_v<T>, int> = 0>
    static V get_tombstone() { return std::numeric_limits<V>::max(); }

public:
    K first;
    V second;

    ItemA() { /* do not (default-)initialize for a more efficient std::vector<ItemA>::resize */ }
    explicit ItemA(const K &key) : first(key), second(tombstone) {}
    explicit ItemA(const K &key, const V &value) : first(key), second(value) {
        if (second == tombstone)
            throw std::invalid_argument("The specified value is reserved and cannot be used.");
    }

    operator K() const { return first; }
    bool deleted() const { return this->second == tombstone; }
};

template<typename K, typename V, typename PGMType>
const V DynamicPGMIndex<K, V, PGMType>::ItemA::tombstone = get_tombstone<V>();

template<typename K, typename V, typename PGMType>
class DynamicPGMIndex<K, V, PGMType>::ItemB {
    bool flag;

public:
    K first;
    V second;

    ItemB() = default;
    explicit ItemB(const K &key) : flag(true), first(key), second() {}
    explicit ItemB(const K &key, const V &value) : flag(false), first(key), second(value) {}

    operator K() const { return first; }
    bool deleted() const { return flag; }
};

#pragma pack(pop)

}

==> anc/third_party/PGM-index/include/pgm/pgm_index_variants.hpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2020 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include "morton_nd.hpp"
#include "piecewise_linear_model.hpp"
#include "pgm_index.hpp"
#include "sdsl.hpp"

#include <fcntl.h>
#include <sys/mman.h>
#include <sys/stat.h>
#include <algorithm>
#include <cerrno>
#include <climits>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <fstream>
#include <iostream>
#include <iterator>
#include <limits>
#include <numeric>
#include <stdexcept>
#include <string>
#include <tuple>
#include <utility>
#include <vector>

namespace pgm {

/** Computes the smallest integral value not less than x / y, where y must be a positive integer. */
#define CEIL_INT_DIV(x, y) ((x) / (y) + ((x) % (y) > 0))

/** Computes the number of bits needed to store x, that is, 0 if x is 0, 1 + floor(log2(x)) otherwise. */
#define BIT_WIDTH(x) ((x) == 0 ? 0 : 64 - __builtin_clzll(x))

/**
 * A variant of @ref PGMIndex that does not build a recursive structure but uses a binary search on the segments.
 *
 * @tparam K the type of the indexed keys
 * @tparam Epsilon controls the size of the search range
 * @tparam Floating the floating-point type to use for slopes
 */
template<typename K, size_t Epsilon, typename Floating = float>
using OneLevelPGMIndex = PGMIndex<K, Epsilon, 0, Floating>;

/**
 * A variant of @ref PGMIndex that uses compression on the segments to reduce the space of the index.
 *
 * @tparam K the type of the indexed keys
 * @tparam Epsilon controls the size of the returned search range
 * @tparam EpsilonRecursive controls the size of the search range in the internal structure
 * @tparam Floating the floating-point type to use for slopes
 */
template<typename K, size_t Epsilon, size_t EpsilonRecursive = 4, typename Floating = float>
class CompressedPGMIndex {
    static_assert(Epsilon > 0);
    struct CompressedLevel;

    size_t n;                             ///< The number of elements in the indexed data.
    K first_key;                          ///< The smallest element in the data.
    Floating root_slope;                  ///< The slope of the root segment.
    int64_t root_intercept;               ///< The intercept of the root segment.
    size_t root_range;                    ///< The size of the level below the root segment.
    std::vector<Floating> slopes_table;   ///< The vector containing the slopes used by the segments in the index.
    std::vector<CompressedLevel> levels;  ///< The levels composing the compressed index.

    /// Sentinel value to avoid bounds checking.
    static constexpr K sentinel = std::numeric_limits<K>::has_infinity ? std::numeric_limits<K>::infinity()
                                                                       : std::numeric_limits<K>::max();
    using floating_pair = std::pair<Floating, Floating>;
    using canonical_segment = typename internal::OptimalPiecewiseLinearModel<K, size_t>::CanonicalSegment;

public:

    static constexpr size_t epsilon_value = Epsilon;

    /**
     * Constructs an empty index.
     */
    CompressedPGMIndex() = default;

    /**
     * Constructs the compressed index on the given sorted vector.
     * @param data the vector of elements to be indexed, must be sorted
     */
    explicit CompressedPGMIndex(const std::vector<K> &data) : CompressedPGMIndex(data.begin(), data.end()) {}

    /**
     * Constructs the compressed index on the sorted elements in the range [first, last).
     * @param first, last the range containing the sorted elements to be indexed
     */
    template<typename Iterator>
    CompressedPGMIndex(Iterator first, Iterator last) : n(std::distance(first, last)) {
        if (n == 0)
            return;

        std::vector<size_t> levels_offsets({0});
        std::vector<canonical_segment> segments;
        segments.reserve(n / (Epsilon * Epsilon));

        if (*std::prev(last) == sentinel)
            throw std::invalid_argument("The value " + std::to_string(sentinel) + " is reserved as a sentinel.");

        // Build first level
        auto in_fun = [&](auto i) { return first[i]; };
        auto out_fun = [&](auto cs) { segments.emplace_back(cs); };
        auto last_n = internal::make_segmentation_par(n, Epsilon, in_fun, out_fun);
        levels_offsets.push_back(levels_offsets.back() + last_n);

        // Build upper levels
        while (EpsilonRecursive && last_n > 1) {
            auto offset = levels_offsets[levels_offsets.size() - 2];
            auto in_fun_rec = [&](auto i) { return segments[offset + i].get_first_x(); };
            last_n = internal::make_segmentation(last_n, EpsilonRecursive, in_fun_rec, out_fun);
            levels_offsets.push_back(levels_offsets.back() + last_n);
        }

        // Compress the slopes
        auto[tmp_table, map, intercepts] = merge_slopes(segments);
        slopes_table = tmp_table;

        // Build levels
        auto n_levels = levels_offsets.size() - 1;
        first_key = *first;
        if constexpr (EpsilonRecursive > 0) {
            auto root = *std::prev(levels_offsets.end(), 2);
            std::tie(root_slope, root_intercept) = segments[root].get_floating_point_segment(first_key);
            root_range = n_levels == 1 ? n : levels_offsets[n_levels - 1] - levels_offsets[n_levels - 2];
        }

        levels.reserve(n_levels - 1);
        for (int i = EpsilonRecursive == 0 ? 1 : n_levels - 1; i > 0; --i) {
            auto l = levels_offsets[i - 1];
            auto r = levels_offsets[i];
            auto prev_level_size = i == 1 ? n : l - levels_offsets[i - 2];
            levels.emplace_back(segments.begin() + l, segments.begin() + r,
                                intercepts.begin() + l, intercepts.begin() + r,
                                map.begin() + l, map.begin() + r,
                                slopes_table, prev_level_size, *std::prev(last));
        }
    }

    /**
     * Returns the size of the index in bytes.
     * @return the size of the index in bytes
     */
    size_t size_in_bytes() const {
        size_t accum = 0;
        for (auto &l : levels)
            accum += l.size_in_bytes();
        return accum + slopes_table.size() * sizeof(Floating);
    }

    /**
     * Returns the approximate position and the range where @p key can be found.
     * @param key the value of the element to search for
     * @return a struct with the approximate position and bounds of the range
     */
    ApproxPos search(const K &key) const {
        auto k = std::max(first_key, key);

        if constexpr (EpsilonRecursive == 0) {
            auto &level = levels.front();
            auto it = std::upper_bound(level.keys.begin(), level.keys.begin() + level.size(), key);
            auto i = std::distance(level.keys.begin(), it) - 1;
            auto pos = std::min<size_t>(level(slopes_table, i, k), level.get_intercept(i + 1));
            auto lo = PGM_SUB_EPS(pos, Epsilon);
            auto hi = PGM_ADD_EPS(pos, Epsilon, n);
            return {pos, lo, hi};
        }

        auto p = int64_t(root_slope * (k - first_key)) + root_intercept;
        auto pos = std::min<size_t>(p > 0 ? size_t(p) : 0ull, root_range);

        for (const auto &level : levels) {
            auto lo = level.keys.begin() + PGM_SUB_EPS(pos, EpsilonRecursive + 1);

            static constexpr size_t linear_search_threshold = 8 * 64 / sizeof(K);
            if constexpr (EpsilonRecursive <= linear_search_threshold) {
                for (; *std::next(lo) <= key; ++lo)
                    continue;
            } else {
                auto hi = level.keys.begin() + PGM_ADD_EPS(pos, EpsilonRecursive, level.size());
                auto it = std::prev(std::upper_bound(lo, hi, k));
            }

            auto i = std::distance(level.keys.begin(), lo);
            pos = std::min<size_t>(level(slopes_table, i, k), level.get_intercept(i + 1));
        }

        auto lo = PGM_SUB_EPS(pos, Epsilon);
        auto hi = PGM_ADD_EPS(pos, Epsilon, n);
        return {pos, lo, hi};
    }

    /**
     * Returns the number of segments in the last level of the index.
     * @return the number of segments
     */
    size_t segments_count() const {
        return levels.back().size();
    }

    /**
     * Returns the number of levels of the index.
     * @return the number of levels of the index
     */
    size_t height() const {
        return levels.size() + 1;
    }

private:

    template<typename T, typename Cmp>
    static std::vector<size_t> sort_indexes(const std::vector<T> &v, Cmp cmp) {
        std::vector<size_t> idx(v.size());
        std::iota(idx.begin(), idx.end(), 0);
        std::sort(idx.begin(), idx.end(), cmp);
        return idx;
    }

    static std::tuple<std::vector<Floating>, std::vector<uint32_t>, std::vector<int64_t>>
    merge_slopes(const std::vector<canonical_segment> &segments) {
        std::vector<K> keys;
        std::vector<Floating> slopes_table;
        std::vector<int64_t> intercepts;
        intercepts.reserve(segments.size());
        slopes_table.reserve(segments.size());

        auto cmp = [&](auto i1, auto i2) { return segments[i1].get_slope_range() < segments[i2].get_slope_range(); };
        auto sorted_indexes = sort_indexes(segments, cmp);
        auto[current_min, current_max] = segments[sorted_indexes[0]].get_slope_range();

        std::vector<uint32_t> mapping(segments.size());
        mapping[sorted_indexes[0]] = 0;

        for (size_t i = 1; i < sorted_indexes.size(); ++i) {
            auto[min, max] = segments[sorted_indexes[i]].get_slope_range();
            if (min > current_max) {
                auto slope = 0.5 * (current_min + current_max);
                slopes_table.push_back(slope);
                current_min = min;
                current_max = max;
            } else {
                if (min > current_min)
                    current_min = min;
                if (max < current_max)
                    current_max = max;
            }
            mapping[sorted_indexes[i]] = uint32_t(slopes_table.size());
        }

        slopes_table.push_back(0.5 * (current_min + current_max));

        // Compute intercepts
        intercepts.reserve(segments.size());
        for (size_t i = 0; i < segments.size(); ++i) {
            auto[i_x, i_y] = segments[i].get_intersection();
            auto slope = slopes_table[mapping[i]];
            auto intercept = (int64_t) std::round(i_y - (i_x - segments[i].get_first_x()) * slope);
            intercepts.push_back(intercept);
        }

        return {slopes_table, mapping, intercepts};
    }
};

template<typename K, size_t Epsilon, size_t EpsilonRecursive, typename Floating>
struct CompressedPGMIndex<K, Epsilon, EpsilonRecursive, Floating>::CompressedLevel {
    std::vector<K> keys;                       ///< The keys of the segment in this level.
    sdsl::int_vector<> slopes_map;             ///< The ith element is an index into slopes_table.
    int64_t intercept_offset;                  ///< An offset to make the intercepts start from 0 in the bitvector.
    sdsl::sd_vector<> compressed_intercepts;   ///< The compressed bitvector storing the intercepts.
    sdsl::sd_vector<>::select_1_type sel1;     ///< The select1 succinct data structure on compressed_intercepts.

    template<typename IterK, typename IterI, typename IterM>
    CompressedLevel(IterK first_segment, IterK last_segment,
                    IterI first_intercept, IterI last_intercept,
                    IterM first_slope, IterM last_slope,
                    const std::vector<Floating> &slopes_table,
                    size_t prev_level_size,
                    K last_key)
        : keys(),
          intercept_offset(*first_intercept) {
        // If true, we need an extra segment to ensure that keys > *(last-1) are approximated to a position == n
        auto need_extra_segment = slopes_table[*std::prev(last_slope)] == 0;

        // Store keys
        keys.reserve(std::distance(first_segment, last_segment) + need_extra_segment + 1);
        for (auto it = first_segment; it != last_segment; ++it)
            keys.emplace_back(it->get_first_x());
        if (need_extra_segment)
            keys.emplace_back(last_key + 1);
        keys.emplace_back(sentinel);

        // Compress and store intercepts
        auto max_intercept = prev_level_size - intercept_offset + 2;
        auto intercepts_count = std::distance(first_intercept, last_intercept) + need_extra_segment + 1;
        sdsl::sd_vector_builder builder(max_intercept, intercepts_count);
        builder.set(0);
        for (auto it = first_intercept + 1; it != last_intercept; ++it)
            builder.set(std::clamp<int64_t>(*it, *(it - 1) + 1, prev_level_size - 1) - intercept_offset);
        if (need_extra_segment)
            builder.set(max_intercept - 2);
        builder.set(max_intercept - 1);
        compressed_intercepts = sdsl::sd_vector<>(builder);
        sdsl::util::init_support(sel1, &compressed_intercepts);

        // Compress and store slopes_map
        auto map_size = std::distance(first_slope, last_slope) + need_extra_segment;
        slopes_map = sdsl::int_vector<>(map_size, 0, sdsl::bits::hi(slopes_table.size() - 1) + 1);
        std::copy(first_slope, last_slope, slopes_map.begin());
        if (need_extra_segment)
            slopes_map.back() = slopes_table[*std::prev(last_slope)];
    }

    inline size_t operator()(const std::vector<Floating> &slopes, size_t i, K k) const {
        auto pos = int64_t(get_slope(slopes, i) * (k - keys[i])) + get_intercept(i);
        return pos > 0 ? size_t(pos) : 0ull;
    }

    inline Floating get_slope(const std::vector<Floating> &slopes, size_t i) const {
        return slopes[slopes_map[i]];
    }

    inline int64_t get_intercept(size_t i) const {
        return intercept_offset + int64_t(sel1(i + 1));
    }

    inline size_t size() const {
        return keys.size() - 1;
    }

    inline size_t size_in_bytes() const {
        return keys.size() * sizeof(K) + slopes_map.bit_size() / 8 + sdsl::size_in_bytes(compressed_intercepts);
    }
};

/**
 * A simple variant of @ref OneLevelPGMIndex that uses length reduction to speed up the search on the segments.
 *
 * Segments are assigned to a number of buckets specified with the @p TopLevelSize template argument. A top-level table
 * of size @p TopLevelSize stores the position of the first segment in each bucket. The @p TopLevelBitSize template
 * argument allows to specify the bit-size of the memory cells in the top-level table. If set to 0, the bit-size of the
 * cells will be determined dynamically so that the table is bit-compressed.
 *
 * @tparam K the type of the indexed keys
 * @tparam Epsilon controls the size of the returned search range
 * @tparam TopLevelSize the number of cells allocated for the top-level table
 * @tparam TopLevelBitSize the bit-size of the cells in the top-level table
 * @tparam Floating the floating-point type to use for slopes
 */
template<typename K, size_t Epsilon, size_t TopLevelSize, uint8_t TopLevelBitSize = 32, typename Floating = float>
class BucketingPGMIndex {
protected:
    static_assert(Epsilon > 0 && TopLevelSize > 0);

    using Segment = typename PGMIndex<K, Epsilon, 0, Floating>::Segment;
    static constexpr bool pow_two_top_level = (TopLevelSize & (TopLevelSize - 1u)) == 0;

    size_t n;                                     ///< The number of elements this index was built on.
    K first_key;                                  ///< The smallest element.
    K last_key;                                   ///< The largest element.
    std::vector<Segment> segments;                ///< The segments composing the index.
    sdsl::int_vector<TopLevelBitSize> top_level;  ///< The structure on the segment.
    K step;

    void build_top_level() {
        // Compute the size of the partitioned universe
        size_t actual_top_level_size = TopLevelSize + 2;
        if constexpr (pow_two_top_level) {
            step = K(1) << (sizeof(K) * CHAR_BIT - BIT_WIDTH(TopLevelSize) + 1);
            actual_top_level_size = CEIL_INT_DIV(last_key - first_key, step) + 2;
        } else
            step = std::max<K>(CEIL_INT_DIV(last_key - first_key, TopLevelSize), 1);

        // Allocate the top-level table
        auto log_segments = (size_t) BIT_WIDTH(segments.size());
        if constexpr (TopLevelBitSize == 0)
            top_level = sdsl::int_vector<>(actual_top_level_size, 0, log_segments);
        else {
            if (TopLevelBitSize < log_segments)
                throw std::invalid_argument("TopLevelBitSize must be >=" + std::to_string(log_segments));
            top_level = sdsl::int_vector<TopLevelBitSize>(actual_top_level_size, 0, TopLevelBitSize);
        }

        // Fill the top-level table
        for (uint64_t i = 1, k = 1; i < actual_top_level_size - 1; ++i) {
            K upper_bound;
            if (__builtin_mul_overflow(K(i), step, &upper_bound))
                upper_bound = std::numeric_limits<K>::max();
            while (k < segments.size() && (segments[k].key - first_key) < upper_bound)
                ++k;
            top_level[i] = k;
        }
        top_level[actual_top_level_size - 1] = segments.size();
    }

    /**
     * Returns the segment responsible for a given key, that is, the rightmost segment having key <= the sought key.
     * @param key the value of the element to search for
     * @return an iterator to the segment responsible for the given key
     */
    auto segment_for_key(const K &key) const {
        size_t j;
        if constexpr (pow_two_top_level)
            j = (key - first_key) >> (sizeof(K) * CHAR_BIT - BIT_WIDTH(TopLevelSize) + 1);
        else
            j = (key - first_key) / step;
        auto first = segments.begin() + top_level[j];
        auto last = segments.begin() + top_level[j + 1];
        return std::prev(std::upper_bound(first, last, key));
    }

public:

    static constexpr size_t epsilon_value = Epsilon;

    /**
     * Constructs an empty index.
     */
    BucketingPGMIndex() = default;

    /**
     * Constructs the index on the given sorted vector.
     * @param data the vector of keys, must be sorted
     */
    BucketingPGMIndex(const std::vector<K> &data) : BucketingPGMIndex(data.begin(), data.end()) {}

    /**
     * Constructs the index on the sorted keys in the range [first, last).
     * @param first, last the range containing the sorted keys to be indexed
     */
    template<typename RandomIt>
    BucketingPGMIndex(RandomIt first, RandomIt last)
        : n(std::distance(first, last)),
          first_key(n ? *first : K(0)),
          last_key(n ? *(last - 1) : K(0)),
          segments(),
          top_level() {
        if (n == 0)
            return;
        std::vector<size_t> offsets;
        PGMIndex<K, Epsilon, 0, Floating>::build(first, last, Epsilon, 0, segments, offsets);
        build_top_level();
    }

    /**
     * Returns the approximate position and the range where @p key can be found.
     * @param key the value of the element to search for
     * @return a struct with the approximate position and bounds of the range
     */
    ApproxPos search(const K &key) const {
        if (__builtin_expect(key < first_key, 0))
            return {0, 0, 0};
        if (__builtin_expect(key > last_key, 0))
            return {n, n, n};
        auto it = segment_for_key(key);
        auto pos = std::min<size_t>((*it)(key), std::next(it)->intercept);
        auto lo = PGM_SUB_EPS(pos, Epsilon);
        auto hi = PGM_ADD_EPS(pos, Epsilon, n);
        return {pos, lo, hi};
    }

    /**
     * Returns the number of segments in the last level of the index.
     * @return the number of segments
     */
    size_t segments_count() const {
        return segments.size();
    }

    /**
     * Returns the number of levels of the index.
     * @return the number of levels of the index
     */
    size_t height() const {
        return 1;
    }

    /**
     * Returns the size of the index in bytes.
     * @return the size of the index in bytes
     */
    size_t size_in_bytes() const {
        return segments.size() * sizeof(Segment) + top_level.size() * top_level.width() / CHAR_BIT;
    }
};

/**
 * A variant of @ref OneLevelPGMIndex that builds a top-level succinct structure to speed up the search on the
 * segments.
 *
 * @tparam K the type of the indexed keys
 * @tparam Epsilon controls the size of the returned search range
 * @tparam Floating the floating-point type to use for slopes
 */
template<typename K, size_t Epsilon = 64, typename Floating = float>
class EliasFanoPGMIndex {
protected:
    static_assert(Epsilon > 0);

    using Segment = typename PGMIndex<K, Epsilon, 0, Floating>::Segment;

    struct SegmentData {
        Floating slope;    ///< The slope of the segment.
        int32_t intercept; ///< The intercept of the segment.

        SegmentData() = default;

        SegmentData(Segment &s) : slope(s.slope), intercept(s.intercept) {}

        inline size_t operator()(const K &origin, const K &k) const {
            auto pos = int64_t(slope * (k - origin)) + intercept;
            return pos > 0 ? size_t(pos) : 0ull;
        }
    };

    size_t n;                           ///< The number of elements this index was built on.
    K first_key;                        ///< The smallest segment key.
    std::vector<SegmentData> segments;  ///< The segments composing the index.
    sdsl::sd_vector<> ef;               ///< The Elias-Fano structure on the segment.

public:

    static constexpr size_t epsilon_value = Epsilon;

    /**
     * Constructs an empty index.
     */
    EliasFanoPGMIndex() = default;

    /**
     * Constructs the index on the given sorted vector.
     * @param data the vector of keys, must be sorted
     */
    explicit EliasFanoPGMIndex(const std::vector<K> &data) : EliasFanoPGMIndex(data.begin(), data.end()) {}

    /**
     * Constructs the index on the sorted keys in the range [first, last).
     * @param first, last the range containing the sorted keys to be indexed
     */
    template<typename RandomIt>
    EliasFanoPGMIndex(RandomIt first, RandomIt last)
        : n(std::distance(first, last)),
          first_key(n ? *first : K(0)),
          segments(),
          ef() {
        if (n == 0)
            return;

        std::vector<Segment> tmp;
        std::vector<size_t> offsets;
        PGMIndex<K, Epsilon, 0, Floating>::build(first, last, Epsilon, 0, tmp, offsets);

        segments.reserve(tmp.size());
        for (auto &x: tmp) {
            segments.push_back(x);
            x.key -= first_key;
        }

        ef = decltype(ef)(tmp.begin(), std::prev(tmp.end()));
    }

    /**
     * Returns the approximate position and the range where @p key can be found.
     * @param key the value of the element to search for
     * @return a struct with the approximate position and bounds of the range
     */
    ApproxPos search(const K &key) const {
        auto k = std::max(first_key, key);
        auto[r, origin] = pred(k - first_key);
        auto pos = std::min<size_t>(segments[r](origin + first_key, k), segments[r + 1].intercept);
        auto lo = PGM_SUB_EPS(pos, Epsilon);
        auto hi = PGM_ADD_EPS(pos, Epsilon, n);
        return {pos, lo, hi};
    }

    /**
     * Returns the number of segments in the last level of the index.
     * @return the number of segments
     */
    size_t segments_count() const {
        return segments.size();
    }

    /**
     * Returns the number of levels of the index.
     * @return the number of levels of the index
     */
    size_t height() const {
        return 1;
    }

    /**
     * Returns the size of the index in bytes.
     * @return the size of the index in bytes
     */
    size_t size_in_bytes() const {
        return segments.size() * sizeof(SegmentData) + sdsl::size_in_bytes(ef);
    }

private:

    std::pair<size_t, uint64_t> pred(uint64_t i) const {
        if (i > ef.size()) {
            auto j = ef.low.size();
            return {j - 1, ef.low[j - 1] + ((ef.high_1_select(j) + 1 - j) << (ef.wl))};
        }
        ++i;

        auto high_val = (i >> (ef.wl));
        auto sel_high = ef.high_0_select(high_val + 1);
        auto rank_hi = sel_high - high_val;
        if (0 == rank_hi)
            return {0, ef.low[0] + (high_val << ef.wl)};

        auto rank_lo = high_val == 0 ? 0 : ef.high_0_select(high_val) - high_val + 1;
        auto val_low = i & sdsl::bits::lo_set[ef.wl];
        auto count = rank_hi - rank_lo;
        while (count > 0) {
            auto step = count / 2;
            auto mid = rank_lo + step;
            if (ef.low[mid] < val_low) {
                rank_lo = mid + 1;
                count -= step + 1;
            } else {
                count = step;
            }
        }
        --rank_lo;
        sel_high -= rank_hi - rank_lo;
        auto h = ef.high[sel_high] ? high_val : sdsl::bits::prev(ef.high.data(), sel_high) - rank_lo;
        return {rank_lo, ef.low[rank_lo] + (h << ef.wl)};
    }
};

/**
 * A disk-backed container storing a sorted sequence of numbers and a @ref PGMIndex for fast search operations.
 *
 * @tparam K the type of the indexed keys
 * @tparam Epsilon controls the size of the returned search range
 * @tparam EpsilonRecursive controls the size of the search range in the internal structure
 * @tparam Floating the floating-point type to use for slopes
 */
template<typename K, size_t Epsilon, size_t EpsilonRecursive = 4, typename Floating = float>
class MappedPGMIndex : public PGMIndex<K, Epsilon, EpsilonRecursive, Floating> {
    using base = PGMIndex<K, Epsilon, EpsilonRecursive, Floating>;
    K *data;
    size_t file_bytes;
    size_t header_bytes;

public:

    /**
     * Constructs a new disk-backed container on the sorted keys in the range [first, last).
     * @param first, last the range containing the sorted keys to copy
     * @param out_filename the name of the output file
     */
    template<class RandomIt>
    MappedPGMIndex(RandomIt first, RandomIt last, const std::string &out_filename)
        : base(first, last),
          data(),
          file_bytes(),
          header_bytes() {
        serialize_and_map(first, last, out_filename);
    }

    /**
     * Constructs a new disk-backed container on the sorted keys from the given input file.
     *
     * The @p in_filename must be a binary file containing a sorted sequence numbers of type @p K with the same
     * endianness of the CPU.
     *
     * @param in_filename the name of the input file
     * @param out_filename the name of the output file
     */
    MappedPGMIndex(const std::string &in_filename, const std::string &out_filename)
        : base(),
          data(),
          file_bytes(),
          header_bytes() {
        struct stat fs;
        stat(in_filename.c_str(), &fs);
        auto in_bytes = fs.st_size;
        if (in_bytes % sizeof(K) != 0)
            throw std::runtime_error("Input file size must be a multiple of " + std::to_string(sizeof(K)) + " bytes.");

        auto in_data = map_file(in_filename, in_bytes);
        this->n = in_bytes / sizeof(K);
        this->template build(in_data, in_data + this->n, Epsilon, EpsilonRecursive,
                             this->segments, this->levels_offsets);
        serialize_and_map(in_data, in_data + this->n, out_filename);
        unmap_file(in_data, in_bytes);
    }

    /**
     * Loads a disk-backed container from the given file.
     * @param in_filename the name of the input file
     */
    explicit MappedPGMIndex(const std::string &in_filename)
        : base(),
          data(),
          file_bytes(),
          header_bytes() {
        auto in = std::fstream(in_filename, std::ios::in | std::ios::binary);
        read_member(header_bytes, in);
        read_member(this->n, in);
        read_member(this->first_key, in);
        read_container(this->levels_offsets, in);
        read_container(this->segments, in);
        file_bytes = header_bytes + this->n * sizeof(K);
        data = map_file(in_filename, file_bytes);
    }

    /**
     * Destructs the object and closes the file backing the container.
     */
    ~MappedPGMIndex() { unmap_file(data, file_bytes); }

    /**
     * Checks if there is an element with key equivalent to @p key in the container.
     * @param key the value of the element to search for
     * @return @c true if there is such an element, otherwise @c false
     */
    bool contains(const K &key) const {
        auto range = this->search(key);
        return std::binary_search(begin() + range.lo, begin() + range.hi, key);
    }

    /**
     * Returns an iterator pointing to the first element that is not less than (i.e. greater or equal to) @p key.
     * @param key value to compare the elements to
     * @return iterator to the first element that is not less than @p key, or @ref end() if no such element is found
     */
    auto lower_bound(const K &key) const {
        auto range = this->search(key);
        return std::lower_bound(begin() + range.lo, begin() + range.hi, key);
    }

    /**
     * Returns an iterator pointing to the first element that is greater than @p key.
     * @param key value to compare the elements to
     * @return iterator to the first element that is greater than @p key, or @ref end() if no such element is found
     */
    auto upper_bound(const K &key) const {
        auto range = this->search(key);
        auto it = std::upper_bound(begin() + range.lo, begin() + range.hi, key);
        auto step = 1ull;
        while (it + step < end() && *(it + step) == key)  // exponential search to skip duplicates
            step *= 2;
        return std::upper_bound(it + (step / 2), std::min(it + step, end()), key);
    }

    /**
     * Returns the number of elements with key equal to the specified argument.
     * @param key value of the elements to count
     * @return the number of elements with key equal to @p key
     */
    size_t count(const K &key) const {
        auto lb = lower_bound(key);
        if (lb == end() || *lb != key)
            return 0;
        return std::distance(lb, upper_bound(key));
    }

    /**
     * Returns the number of elements in the container.
     * @return the number of elements in the container
     */
    size_t size() const { return this->n; }

    /**
     * Returns the size in bytes of the file backing the container.
     * @return the size in bytes of the file backing the container
     */
    size_t file_size_in_bytes() const { return file_bytes; }

    /**
     * Returns an iterator to the first element of the container.
     * @return an iterator to the first element of the container
     */
    auto begin() const { return (K *) ((char *) data + header_bytes); }

    /**
     * Returns an iterator to the element following the last element of the container.
     * @return an iterator to the element following the last element of the container
     */
    auto end() const { return begin() + size(); }

private:

    template<class RandomIt>
    void serialize_and_map(RandomIt first, RandomIt last, const std::string &out_filename) {
        auto out = std::fstream(out_filename, std::ios::out | std::ios::binary);
        header_bytes += write_member(header_bytes, out);
        header_bytes += write_member(this->n, out);
        header_bytes += write_member(this->first_key, out);
        header_bytes += write_container(this->levels_offsets, out);
        header_bytes += write_container(this->segments, out);
        for (auto it = first; it != last; ++it)
            write_member(*it, out);
        file_bytes = header_bytes + this->n * sizeof(K);
        out.seekp(0);
        write_member(header_bytes, out);
        data = map_file(out_filename, file_bytes);
    }

    static K *map_file(const std::string &in_filename, size_t file_bytes) {
        auto fd = open(in_filename.c_str(), O_RDONLY);
        if (fd == -1)
            throw std::runtime_error("Open file error" + std::string(strerror(errno)));

        auto data = (K *) mmap(nullptr, file_bytes, PROT_READ, MAP_SHARED, fd, 0);
        if (data == MAP_FAILED)
            throw std::runtime_error("mmap error" + std::string(strerror(errno)));
        return data;
    }

    static void unmap_file(K *data, size_t file_bytes) {
        if (data && munmap(data, file_bytes))
            std::cerr << "munmap error " << std::string(strerror(errno));
    }

    template<typename T>
    static size_t write_member(const T &x, std::ostream &out) {
        out.write((char *) &x, sizeof(T));
        return sizeof(T);
    }

    template<typename T>
    static void read_member(T &x, std::istream &in) {
        in.read((char *) &x, sizeof(T));
    }

    template<typename C>
    static size_t write_container(const C &container, std::ostream &out) {
        using value_type = typename C::value_type;
        size_t written_bytes = write_member(container.size(), out);
        for (auto &x: container) {
            out.write((char *) &x, sizeof(value_type));
            written_bytes += sizeof(value_type);
        }
        return written_bytes;
    }

    template<typename C>
    static void read_container(C &container, std::istream &in) {
        using value_type = typename C::value_type;
        typename C::size_type size;
        read_member(size, in);
        container.reserve(size);
        for (size_t i = 0; i < size; ++i) {
            value_type s;
            in.read((char *) &s, sizeof(value_type));
            container.push_back(s);
        }
    }
};

#ifdef MORTON_ND_BMI2_ENABLED

#include <immintrin.h>

/**
 * A multidimensional container that uses a @ref PGMIndex for fast orthogonal range queries.
 *
 * @tparam Dimensions the number of fields/dimensions
 * @tparam T the type of the stored elements
 * @tparam Epsilon the Epsilon parameter for the internal @ref PGMIndex
 * @tparam EpsilonRecursive the EpsilonRecursive parameter for the internal @ref PGMIndex
 * @tparam Floating the Floating parameter for the internal @ref PGMIndex
 */
template<uint8_t Dimensions, typename T, size_t Epsilon, size_t EpsilonRecursive = 4, typename Floating = float>
class MultidimensionalPGMIndex {
    std::vector<T> data;
    PGMIndex<T, Epsilon, EpsilonRecursive, Floating> pgm;

    using morton = mortonnd::MortonNDBmi<Dimensions, T>;
    static constexpr auto selector = mortonnd::BuildSelector<morton::FieldBits>(Dimensions);
    static constexpr auto miss_threshold = 64;

    class RangeIterator;
    friend class RangeIterator;

public:

    using iterator = RangeIterator;
    using size_type = size_t;
    using value_type = decltype(morton::Decode(0));

    /**
     * Constructs an empty multidimensional container.
     */
    MultidimensionalPGMIndex() = default;

    /**
     * Constructs the multidimensional container with the elements in the range [first, last).
     * @param first, last the range to copy the elements from
     */
    template<typename RandomIt>
    MultidimensionalPGMIndex(RandomIt first, RandomIt last) : data(), pgm() {
        data.reserve(std::distance(first, last));
        std::for_each(first, last, [&](const auto &x) {
            std::apply([](auto &...x) {
                if (((BIT_WIDTH(x) >= morton::FieldBits) || ...)) {
                    auto tuple_str = ((std::to_string(x) + ",") + ...);
                    throw std::runtime_error("Type is too small to encode (" + tuple_str + "\b)");
                }
            }, x);
            data.emplace_back(encode(x));
        });
        std::sort(data.begin(), data.end());
        pgm = decltype(pgm)(data.begin(), data.end());
    }

    /**
     * Returns the size of the index in bytes.
     * @return the size of the index in bytes
     */
    size_t size_in_bytes() const { return pgm.size_in_bytes(); }

    /**
     * Checks if there is an element equal to @p p in the container.
     * @param p the element to search for
     * @return @c true if there is such an element, @c false otherwise
     */
    bool contains(const value_type &p) {
        auto zp = encode(p);
        auto range = pgm.search(zp);
        auto it = std::lower_bound(data.begin() + range.lo, data.begin() + range.hi, zp);
        return it != data.end() || morton::Decode(*it) == p;
    }

    /**
     * Returns an iterator to the first element of the container.
     * @return an iterator to the first element of the container
     */
    iterator begin() const { return iterator(data.begin()); }

    /**
     * Returns an iterator to the element following the last element of the container.
     * @return an iterator to the element following the last element of the container
     */
    iterator end() const { return iterator(data.end(), value_type()); }

    /**
     * Returns an iterator pointing to an element satisfying an orthogonal range query.
     *
     * Equivalently, returns an iterator to an element lying inside the hyperrectangle defined by the extreme points
     * @p min and @p max.
     *
     * Successive elements can be retrieved by calling @c operator++() on the returned iterator @c it until
     * @c it != end().
     *
     * @param min the lower extreme of the query hyperrectangle
     * @param max the upper extreme of the query hyperrectangle, must be greater than or equal to min.
     * @return an iterator pointing to an element inside the query hyperrectangle
     */
    iterator range(const value_type &min, const value_type &max) { return iterator(this, min, max); }
    
    /**
     * (approximate) k-nearest neighbor query.
     * Returns @p k nearest points from query point @p p.
     * 
     * @param p the query point.
     * @param k the number of nearest points.
     * @return a vector of k nearest points.
     */
    std::vector<value_type> knn(const value_type &p, uint32_t k){
        // to access coordinate of point dynamically
        using swallow = int[];
        auto sequence = std::make_index_sequence<Dimensions>{};

        // return euclidean distance between given point and query point p
        auto dist_from_p = [&]<std::size_t... indices>(value_type point, std::index_sequence<indices...>){
            uint64_t squared_sum = 0;
            squared_sum = (std::pow((int64_t)std::get<indices>(point) - (int64_t)std::get<indices>(p), 2) + ... );
            return std::sqrt(squared_sum);
        };

        // return first point of range query for knn query
        auto k_range_first = [&]<std::size_t... indices>(uint64_t dist, std::index_sequence<indices...>) -> value_type{
            value_type point;
            swallow{
                (std::get<indices>(point) = std::max<int64_t>((int64_t)std::get<indices>(p) - dist, 0), 0)...
            };
            return point;
        };

        // return end point of range query for knn query
        auto k_range_end = [&]<std::size_t... indices>(uint64_t dist, std::index_sequence<indices...>) -> value_type{
            value_type point;
            swallow{
                (std::get<indices>(point) = std::min<uint64_t>(std::get<indices>(p) + dist, this->data.size()), 0)...
            };
            return point;
        };

        // for debug
        auto print_point = [&]<std::size_t... indices>(value_type point, std::index_sequence<indices...>){
            std::cout << "(";
            swallow{
                (std::cout << std::get<indices>(point) << " , ", 0)...
            };
            std::cout << ")";
        };

        // get 2k points around zp to make temporary answer
        auto zp = encode(p);
        auto range = pgm.search(zp);
        auto it = std::lower_bound(data.begin() + range.lo, data.begin() + range.hi, zp);

        std::vector<value_type> tmp_ans;
        for (auto i = it - k >= data.begin() ? it - k : data.begin(); i != it + k && i != data.end(); ++i)
            tmp_ans.push_back(morton::Decode(*i));

        std::sort(tmp_ans.begin(), tmp_ans.end(), [&](auto const& lhs, auto const& rhs) {
            double dist_l = dist_from_p(lhs, sequence);
            double dist_r = dist_from_p(rhs, sequence);
            return dist_l < dist_r;
        });

        // calc distance of k nearest point in tmp_ans, and get a range(hyperrectangle) that contains more than k points around p
        uint64_t k_range_dist = dist_from_p(tmp_ans[k - 1], sequence) + 1;
        value_type first = k_range_first(k_range_dist, sequence);
        value_type end = k_range_end(k_range_dist, sequence);
        
        // execute range query and get k nearest points
        std::vector<value_type> ans;
        for (auto it = this->range(first, end); it != this->end(); ++it)
            ans.push_back(*it);

        std::sort(ans.begin(), ans.end(), [&](auto const& lhs, auto const& rhs) {
            double dist_l = dist_from_p(lhs, sequence);
            double dist_r = dist_from_p(rhs, sequence);
            return dist_l < dist_r;
        });
        
        return std::vector<value_type> {ans.begin(), ans.begin() + k};
    }

private:

    class RangeIterator {
        using multidimensional_pgm_type = MultidimensionalPGMIndex<Dimensions, T, Epsilon, EpsilonRecursive, Floating>;
        using internal_iterator = typename decltype(multidimensional_pgm_type::data)::const_iterator;

    public:

        using value_type = multidimensional_pgm_type::value_type;
        using difference_type = typename internal_iterator::difference_type;
        using pointer = const value_type *;
        using reference = const value_type &;
        using iterator_category = std::forward_iterator_tag;

    private:

        const multidimensional_pgm_type *super;
        multidimensional_pgm_type::value_type p;
        internal_iterator it;
        value_type min;
        value_type max;
        T zmin;
        T zmax;
        int miss;

        void advance() {
            ++it;
            if (miss == -1)
                return;

            while (it != super->data.end() && *it <= zmax) {
                if (box_zcontains(zmin, zmax, *it)) {
                    this->p = morton::Decode(*it);
                    return;
                }
                else if (++miss > miss_threshold) {
                    miss = 0;
                    auto bmin = bigmin(*it, zmin, zmax);
                    auto range = super->pgm.search(bmin);
                    it = std::upper_bound(super->data.begin() + range.lo, super->data.begin() + range.hi, bmin);
                    --it;
                }
                ++it;
            }

            if (*it > zmax)
                it = super->data.end();
        }

    public:

        RangeIterator(internal_iterator it) : RangeIterator(it, morton::Decode(*it)) {}

        RangeIterator(internal_iterator it, const value_type &p) : p(p), it(it), miss(-1) {}

        RangeIterator(const decltype(super) super, const value_type &min, const value_type &max)
            : super(super),
              min(min),
              max(max),
              zmin(multidimensional_pgm_type::encode(min)),
              zmax(multidimensional_pgm_type::encode(max)),
              miss(0) {
            if (zmin > zmax)
                throw std::invalid_argument("min > max");

            auto range = super->pgm.search(zmin);
            this->it = std::lower_bound(super->data.begin() + range.lo, super->data.begin() + range.hi, zmin);
            if (this->it == super->data.end())
                return;

            if (box_zcontains(zmin, zmax, *this->it))
                this->p = morton::Decode(*this->it);
            else
                advance();
        }

        RangeIterator &operator++() {
            advance();
            return *this;
        }

        RangeIterator operator++(int) {
            RangeIterator i(this->super, min, max);
            i.it = this->it;
            i.advance();
            return i;
        }

        reference operator*() const { return p; }
        pointer operator->() const { return &p; };
        bool operator==(const iterator &rhs) const { return it == rhs.it; }
        bool operator!=(const iterator &rhs) const { return it != rhs.it; }
    };

    template<typename Head, typename... Tail>
    constexpr static T encode(const std::tuple<Head, Tail...> &t) {
        return apply([](const auto &head, const auto &... tail) { return morton::Encode(head, tail...); }, t);
    }

    template<typename T1, typename T2>
    constexpr static T encode(const std::pair<T1, T2> &t) { return encode(std::tuple<T1, T2>(t.first, t.second)); }

    template<size_t ...I>
    constexpr static bool box_zcontains_field(const T &min, const T &max, const T &p, std::index_sequence<I...>) {
        return (((min & (selector << I)) <= (p & (selector << I))
            && (p & (selector << I)) <= (max & (selector << I))) && ... );
    }

    /**
     * Returns @c true if and only if the given element @p p lies inside the hyperrectangle defined by the extremes
     * @p min and @p max.
     */
    constexpr static bool box_zcontains(const T &min, const T &max, const T &p) {
        return box_zcontains_field(min, max, p, std::make_index_sequence<Dimensions>());
    }

    /**
     * Loads @p pattern into the bits of @p target associated to the given @p dimension, starting at @p bit_position,
     * leaving the other bits untouched.
     */
    static T load(T target, T pattern, uint8_t bit_position, uint8_t dimension) {
        auto mask = ~_pdep_u64(sdsl::bits::lo_set[bit_position], selector << dimension);
        auto pdep = _pdep_u64(pattern, selector << dimension);
        return (target & mask) | pdep;
    }

    /**
     * Computes the lowest morton code within the range [@p min, @p max] greater than @p x.
     */
    static T bigmin(const T &xd, const T &min, const T &max) {
        // http://hermanntropf.de/media/multidimensionalrangequery.pdf
        T bigmin = 0;
        T zmin = min;
        T zmax = max;
        auto hi_bit = std::max(std::max(sdsl::bits::hi(xd), sdsl::bits::hi(zmin)), sdsl::bits::hi(zmax));

        for (int b = hi_bit; b >= 0; --b) {
            auto bits = b / Dimensions + 1;
            auto dim = b % Dimensions;
            auto decision = uint8_t((((xd >> b) & 1) << 2) | (((zmin >> b) & 1) << 1) | ((zmax >> b) & 1));
            switch (decision) {
                case 0b001:
                    bigmin = load(zmin, T(1) << (bits - 1), bits, dim);
                    zmax = load(zmax, sdsl::bits::lo_set[bits - 1], bits, dim);
                    break;

                case 0b011:
                    bigmin = zmin;
                    return bigmin;

                case 0b100:
                    return bigmin;

                case 0b101:
                    zmin = load(zmin, T(1) << (bits - 1), bits, dim);
                    break;

                default:
                    continue;
            }
        }

        return bigmin;
    }
};

#endif

}

==> anc/third_party/PGM-index/include/pgm/piecewise_linear_model.hpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2018 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include <algorithm>
#include <cmath>
#include <cstddef>
#include <cstdint>
#include <iterator>
#include <limits>
#include <stdexcept>
#include <type_traits>
#include <utility>
#include <vector>

#ifdef _OPENMP
#include <omp.h>
#else
#pragma message ("Compilation with -fopenmp is optional but recommended")
#define omp_get_num_procs() 1
#define omp_get_max_threads() 1
#endif

namespace pgm::internal {

template<typename T>
using LargeSigned = typename std::conditional_t<std::is_floating_point_v<T>,
                                                long double,
                                                std::conditional_t<(sizeof(T) < 8), int64_t, __int128>>;

template<typename X, typename Y>
class OptimalPiecewiseLinearModel {
private:
    using SX = LargeSigned<X>;
    using SY = LargeSigned<Y>;

    struct Slope {
        SX dx{};
        SY dy{};

        bool operator<(const Slope &p) const { return dy * p.dx < dx * p.dy; }
        bool operator>(const Slope &p) const { return dy * p.dx > dx * p.dy; }
        bool operator==(const Slope &p) const { return dy * p.dx == dx * p.dy; }
        bool operator!=(const Slope &p) const { return dy * p.dx != dx * p.dy; }
        explicit operator long double() const { return dy / (long double) dx; }
    };

    struct Point {
        X x{};
        Y y{};

        Slope operator-(const Point &p) const { return {SX(x) - p.x, SY(y) - p.y}; }
    };

    const Y epsilon;
    std::vector<Point> lower;
    std::vector<Point> upper;
    X first_x = 0;
    X last_x = 0;
    size_t lower_start = 0;
    size_t upper_start = 0;
    size_t points_in_hull = 0;
    Point rectangle[4];

    auto cross(const Point &O, const Point &A, const Point &B) const {
        auto OA = A - O;
        auto OB = B - O;
        return OA.dx * OB.dy - OA.dy * OB.dx;
    }

public:

    class CanonicalSegment;

    explicit OptimalPiecewiseLinearModel(Y epsilon) : epsilon(epsilon), lower(), upper() {
        if (epsilon < 0)
            throw std::invalid_argument("epsilon cannot be negative");

        upper.reserve(1u << 16);
        lower.reserve(1u << 16);
    }

    bool add_point(const X &x, const Y &y) {
        if (points_in_hull > 0 && x <= last_x)
            throw std::logic_error("Points must be increasing by x.");

        last_x = x;
        auto max_y = std::numeric_limits<Y>::max();
        auto min_y = std::numeric_limits<Y>::lowest();
        Point p1{x, y >= max_y - epsilon ? max_y : y + epsilon};
        Point p2{x, y <= min_y + epsilon ? min_y : y - epsilon};

        if (points_in_hull == 0) {
            first_x = x;
            rectangle[0] = p1;
            rectangle[1] = p2;
            upper.clear();
            lower.clear();
            upper.push_back(p1);
            lower.push_back(p2);
            upper_start = lower_start = 0;
            ++points_in_hull;
            return true;
        }

        if (points_in_hull == 1) {
            rectangle[2] = p2;
            rectangle[3] = p1;
            upper.push_back(p1);
            lower.push_back(p2);
            ++points_in_hull;
            return true;
        }

        auto slope1 = rectangle[2] - rectangle[0];
        auto slope2 = rectangle[3] - rectangle[1];
        bool outside_line1 = p1 - rectangle[2] < slope1;
        bool outside_line2 = p2 - rectangle[3] > slope2;

        if (outside_line1 || outside_line2) {
            points_in_hull = 0;
            return false;
        }

        if (p1 - rectangle[1] < slope2) {
            // Find extreme slope
            auto min = lower[lower_start] - p1;
            auto min_i = lower_start;
            for (auto i = lower_start + 1; i < lower.size(); i++) {
                auto val = lower[i] - p1;
                if (val > min)
                    break;
                min = val;
                min_i = i;
            }

            rectangle[1] = lower[min_i];
            rectangle[3] = p1;
            lower_start = min_i;

            // Hull update
            auto end = upper.size();
            for (; end >= upper_start + 2 && cross(upper[end - 2], upper[end - 1], p1) <= 0; --end)
                continue;
            upper.resize(end);
            upper.push_back(p1);
        }

        if (p2 - rectangle[0] > slope1) {
            // Find extreme slope
            auto max = upper[upper_start] - p2;
            auto max_i = upper_start;
            for (auto i = upper_start + 1; i < upper.size(); i++) {
                auto val = upper[i] - p2;
                if (val < max)
                    break;
                max = val;
                max_i = i;
            }

            rectangle[0] = upper[max_i];
            rectangle[2] = p2;
            upper_start = max_i;

            // Hull update
            auto end = lower.size();
            for (; end >= lower_start + 2 && cross(lower[end - 2], lower[end - 1], p2) >= 0; --end)
                continue;
            lower.resize(end);
            lower.push_back(p2);
        }

        ++points_in_hull;
        return true;
    }

    CanonicalSegment get_segment() {
        if (points_in_hull == 1)
            return CanonicalSegment(rectangle[0], rectangle[1], first_x);
        return CanonicalSegment(rectangle, first_x);
    }

    void reset() {
        points_in_hull = 0;
        lower.clear();
        upper.clear();
    }
};

template<typename X, typename Y>
class OptimalPiecewiseLinearModel<X, Y>::CanonicalSegment {
    friend class OptimalPiecewiseLinearModel;

    Point rectangle[4];
    X first;

    CanonicalSegment(const Point &p0, const Point &p1, X first) : rectangle{p0, p1, p0, p1}, first(first) {};

    CanonicalSegment(const Point (&rectangle)[4], X first)
        : rectangle{rectangle[0], rectangle[1], rectangle[2], rectangle[3]}, first(first) {};

    bool one_point() const {
        return rectangle[0].x == rectangle[2].x && rectangle[0].y == rectangle[2].y
            && rectangle[1].x == rectangle[3].x && rectangle[1].y == rectangle[3].y;
    }

public:

    CanonicalSegment() = default;

    X get_first_x() const { return first; }

    std::pair<long double, long double> get_intersection() const {
        auto &p0 = rectangle[0];
        auto &p1 = rectangle[1];
        auto &p2 = rectangle[2];
        auto &p3 = rectangle[3];
        auto slope1 = p2 - p0;
        auto slope2 = p3 - p1;

        if (one_point() || slope1 == slope2)
            return {p0.x, p0.y};

        auto p0p1 = p1 - p0;
        auto a = slope1.dx * slope2.dy - slope1.dy * slope2.dx;
        auto b = (p0p1.dx * slope2.dy - p0p1.dy * slope2.dx) / static_cast<long double>(a);
        auto i_x = p0.x + b * slope1.dx;
        auto i_y = p0.y + b * slope1.dy;
        return {i_x, i_y};
    }

    std::pair<long double, SY> get_floating_point_segment(const X &origin) const {
        if (one_point())
            return {0, (rectangle[0].y + rectangle[1].y) / 2};

        if constexpr (std::is_integral_v<X> && std::is_integral_v<Y>) {
            auto slope = rectangle[3] - rectangle[1];
            auto intercept_n = slope.dy * (SX(origin) - rectangle[1].x);
            auto intercept_d = slope.dx;
            auto rounding_term = ((intercept_n < 0) ^ (intercept_d < 0) ? -1 : +1) * intercept_d / 2;
            auto intercept = (intercept_n + rounding_term) / intercept_d + rectangle[1].y;
            return {static_cast<long double>(slope), intercept};
        }

        auto[i_x, i_y] = get_intersection();
        auto[min_slope, max_slope] = get_slope_range();
        auto slope = (min_slope + max_slope) / 2.;
        auto intercept = i_y - (i_x - origin) * slope;
        return {slope, intercept};
    }

    std::pair<long double, long double> get_slope_range() const {
        if (one_point())
            return {0, 1};

        auto min_slope = static_cast<long double>(rectangle[2] - rectangle[0]);
        auto max_slope = static_cast<long double>(rectangle[3] - rectangle[1]);
        return {min_slope, max_slope};
    }
};

template<typename Fin, typename Fout>
size_t make_segmentation(size_t n, size_t start, size_t end, size_t epsilon, Fin in, Fout out) {
    using K = typename std::invoke_result_t<Fin, size_t>;
    size_t c = 0;
    OptimalPiecewiseLinearModel<K, size_t> opt(epsilon);
    auto add_point = [&](K x, size_t y) {
        if (!opt.add_point(x, y)) {
            out(opt.get_segment());
            opt.add_point(x, y);
            ++c;
        }
    };

    add_point(in(start), start);
    for (size_t i = start + 1; i < end - 1; ++i) {
        if (in(i) == in(i - 1)) {
            // Here there is an adjustment for inputs with duplicate keys: at the end of a run of duplicate keys equal
            // to x=in(i) such that x+1!=in(i+1), we map the values x+1,...,in(i+1)-1 to their correct rank i.
            // For floating-point keys, the value x+1 above is replaced by the next representable value following x.
            if constexpr (std::is_floating_point_v<K>) {
                K next;
                if ((next = std::nextafter(in(i), std::numeric_limits<K>::infinity())) < in(i + 1))
                    add_point(next, i);
            } else {
                if (in(i) + 1 < in(i + 1))
                    add_point(in(i) + 1, i);
            }
        } else {
            add_point(in(i), i);
        }
    }
    if (end >= start + 2 && in(end - 1) != in(end - 2))
        add_point(in(end - 1), end - 1);

    if (end == n) {
        // Ensure values greater than the last one are mapped to n
        if constexpr (std::is_floating_point_v<K>) {
            add_point(std::nextafter(in(n - 1), std::numeric_limits<K>::infinity()), n);
        } else {
            add_point(in(n - 1) + 1, n);
        }
    }

    out(opt.get_segment());
    return ++c;
}

template<typename Fin, typename Fout>
size_t make_segmentation(size_t n, size_t epsilon, Fin in, Fout out) {
    return make_segmentation(n, 0, n, epsilon, in, out);
}

template<typename Fin, typename Fout>
size_t make_segmentation_par(size_t n, size_t epsilon, Fin in, Fout out) {
    auto parallelism = std::min(std::min(omp_get_num_procs(), omp_get_max_threads()), 20);
    auto chunk_size = n / parallelism;
    auto c = 0ull;

    if (parallelism == 1 || n < 1ull << 15)
        return make_segmentation(n, epsilon, in, out);

    using K = typename std::invoke_result_t<Fin, size_t>;
    using canonical_segment = typename OptimalPiecewiseLinearModel<K, size_t>::CanonicalSegment;
    std::vector<std::vector<canonical_segment>> results(parallelism);

    #pragma omp parallel for reduction(+:c) num_threads(parallelism)
    for (auto i = 0; i < parallelism; ++i) {
        auto first = i * chunk_size;
        auto last = i == parallelism - 1 ? n : first + chunk_size;
        if (first > 0) {
            for (; first < last; ++first)
                if (in(first) != in(first - 1))
                    break;
            if (first == last)
                continue;
        }

        auto in_fun = [in](auto j) { return in(j); };
        auto out_fun = [&results, i](const auto &cs) { results[i].emplace_back(cs); };
        results[i].reserve(chunk_size / (epsilon > 0 ? epsilon * epsilon : 16));
        c += make_segmentation(n, first, last, epsilon, in_fun, out_fun);
    }

    for (auto &v : results)
        for (auto &cs : v)
            out(cs);

    return c;
}

}


==> anc/third_party/PGM-index/include/pgm/sdsl.hpp <==
// Copyright (c) 2016, the SDSL Project Authors (https://github.com/xxsds/sdsl-lite).
// All rights reserved. Please see the AUTHORS below for details.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are met:
//    * Redistributions of source code must retain the above copyright
//      notice, this list of conditions and the following disclaimer.
//    * Redistributions in binary form must reproduce the above copyright
//      notice, this list of conditions and the following disclaimer in the
//      documentation and/or other materials provided with the distribution.
//    * Neither the name of the <organization> nor the
//      names of its contributors may be used to endorse or promote products
//      derived from this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
// ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
// WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
// DISCLAIMED. IN NO EVENT SHALL <COPYRIGHT HOLDER> BE LIABLE FOR ANY
// DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
// (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
// LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
// ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
// SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// SDSL Project Authors:
//
// Simon Gog <simon.gog@gmail.com>
// Matthias Petri <matthias.petri@gmail.com>
//
// Contributors:
//
// Alexander Diehm
// Christian Ocker
// Francisco Montoto
// Johannes Bader
// Jouni Siren
// Maike Zwerger
// Markus Brenner
// Shanika Kuruppu
// Stefan Arnold
// Timo Beller
// Uwe Baier

/*! \file int_vector.hpp
    \brief int_vector.hpp contains the sdsl::int_vector class.
    \author Simon Gog
*/
#ifndef INCLUDED_SDSL_INT_VECTOR
#define INCLUDED_SDSL_INT_VECTOR

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file bits.hpp
    \brief bits.hpp contains the sdsl::bits class.
	\author Simon Gog
*/
#ifndef INCLUDED_SDSL_BITS
#define INCLUDED_SDSL_BITS

#include <stdint.h> // for uint64_t uint32_t declaration
#include <iostream> // for cerr
#include <cassert>
#ifdef __SSE4_2__
#include <xmmintrin.h>
#endif
#ifdef __BMI2__
#include <x86intrin.h>
#endif

#ifdef WIN32
#include <ciso646>
#endif

#ifdef __cpp_constexpr
#   if __cpp_constexpr >= 201304
#       define SDSL_CONSTEXPR constexpr
#   else
#       define SDSL_CONSTEXPR
#   endif
#else
#   define SDSL_CONSTEXPR
#endif

//! Namespace for the succinct data structure library.
namespace sdsl {

//! A helper class for bitwise tricks on 64 bit words.
/*!
	bits is a helper class for bitwise tricks and
	techniques. For the basic tricks and techiques we refer to Donald E. Knuth's
	"The Art of Computer Programming", Volume 4A, Chapter 7.1.3 and
	the informative website of Sean E. Anderson about the topic:
	http://www-graphics.stanford.edu/~seander/bithacks.html .

	We have added new functions like: cnt11 and sel11.

	All members of this class are static variables or methods.
	This class cannot be instantiated.

	\author Simon Gog
 */
template <typename T = void>
struct bits_impl {
    bits_impl() = delete;
    //! 64bit mask with all bits set to 1.
    constexpr static uint64_t all_set{-1ULL};

    //! This constant represents a de Bruijn sequence B(k,n) for k=2 and n=6.
    /*! Details for de Bruijn sequences see
       http://en.wikipedia.org/wiki/De_bruijn_sequence
       deBruijn64 is used in combination with the
       array lt_deBruijn_to_idx.
    */
    constexpr static uint64_t deBruijn64{0x0218A392CD3D5DBFULL};

    //! This table maps a 6-bit subsequence S[idx...idx+5] of constant deBruijn64 to idx.
    /*! \sa deBruijn64
    */
    constexpr static uint32_t lt_deBruijn_to_idx[64] = {
        0,  1,  2,  7,  3,  13, 8,  19, 4,  25, 14, 28, 9,  34, 20, 40, 5,  17, 26, 38, 15, 46,
        29, 48, 10, 31, 35, 54, 21, 50, 41, 57, 63, 6,  12, 18, 24, 27, 33, 39, 16, 37, 45, 47,
        30, 53, 49, 56, 62, 11, 23, 32, 36, 44, 52, 55, 61, 22, 43, 51, 60, 42, 59, 58};

    //! Array containing Fibonacci numbers less than \f$2^64\f$.
    constexpr static uint64_t lt_fib[92] = {1,
                                            2,
                                            3,
                                            5,
                                            8,
                                            13,
                                            21,
                                            34,
                                            55,
                                            89,
                                            144,
                                            233,
                                            377,
                                            610,
                                            987,
                                            1597,
                                            2584,
                                            4181,
                                            6765,
                                            10946,
                                            17711,
                                            28657,
                                            46368,
                                            75025,
                                            121393,
                                            196418,
                                            317811,
                                            514229,
                                            832040,
                                            1346269,
                                            2178309,
                                            3524578,
                                            5702887,
                                            9227465,
                                            14930352,
                                            24157817,
                                            39088169,
                                            63245986,
                                            102334155,
                                            165580141,
                                            267914296,
                                            433494437,
                                            701408733,
                                            1134903170,
                                            1836311903,
                                            2971215073ULL,
                                            0x11e8d0a40ULL,
                                            0x1cfa62f21ULL,
                                            0x2ee333961ULL,
                                            0x4bdd96882ULL,
                                            0x7ac0ca1e3ULL,
                                            0xc69e60a65ULL,
                                            0x1415f2ac48ULL,
                                            0x207fd8b6adULL,
                                            0x3495cb62f5ULL,
                                            0x5515a419a2ULL,
                                            0x89ab6f7c97ULL,
                                            0xdec1139639ULL,
                                            0x1686c8312d0ULL,
                                            0x2472d96a909ULL,
                                            0x3af9a19bbd9ULL,
                                            0x5f6c7b064e2ULL,
                                            0x9a661ca20bbULL,
                                            0xf9d297a859dULL,
                                            0x19438b44a658ULL,
                                            0x28e0b4bf2bf5ULL,
                                            0x42244003d24dULL,
                                            0x6b04f4c2fe42ULL,
                                            0xad2934c6d08fULL,
                                            0x1182e2989ced1ULL,
                                            0x1c5575e509f60ULL,
                                            0x2dd8587da6e31ULL,
                                            0x4a2dce62b0d91ULL,
                                            0x780626e057bc2ULL,
                                            0xc233f54308953ULL,
                                            0x13a3a1c2360515ULL,
                                            0x1fc6e116668e68ULL,
                                            0x336a82d89c937dULL,
                                            0x533163ef0321e5ULL,
                                            0x869be6c79fb562ULL,
                                            0xd9cd4ab6a2d747ULL,
                                            0x16069317e428ca9ULL,
                                            0x23a367c34e563f0ULL,
                                            0x39a9fadb327f099ULL,
                                            0x5d4d629e80d5489ULL,
                                            0x96f75d79b354522ULL,
                                            0xf444c01834299abULL,
                                            0x18b3c1d91e77decdULL,
                                            0x27f80ddaa1ba7878ULL,
                                            0x40abcfb3c0325745ULL,
                                            0x68a3dd8e61eccfbdULL,
                                            0xa94fad42221f2702ULL};

    //! Lookup table for byte popcounts.
    constexpr static uint8_t lt_cnt[256] = {
        0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5,
        1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6,
        1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6,
        2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7,
        1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6,
        2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7,
        2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7,
        3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 4, 5, 5, 6, 5, 6, 6, 7, 5, 6, 6, 7, 6, 7, 7, 8};

    //! Lookup table for most significant set bit in a byte.
    constexpr static uint32_t lt_hi[256] = {
        0, 0, 1, 1, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4,
        5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
        6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6,
        6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6,
        7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
        7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
        7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
        7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7};

    //! lo_set[i] is a 64-bit word with the i least significant bits set and the high bits not set.
    /*! lo_set[0] = 0ULL, lo_set[1]=1ULL, lo_set[2]=3ULL...
     */
    constexpr static uint64_t lo_set[65] = {
        0x0000000000000000ULL, 0x0000000000000001ULL, 0x0000000000000003ULL, 0x0000000000000007ULL,
        0x000000000000000FULL, 0x000000000000001FULL, 0x000000000000003FULL, 0x000000000000007FULL,
        0x00000000000000FFULL, 0x00000000000001FFULL, 0x00000000000003FFULL, 0x00000000000007FFULL,
        0x0000000000000FFFULL, 0x0000000000001FFFULL, 0x0000000000003FFFULL, 0x0000000000007FFFULL,
        0x000000000000FFFFULL, 0x000000000001FFFFULL, 0x000000000003FFFFULL, 0x000000000007FFFFULL,
        0x00000000000FFFFFULL, 0x00000000001FFFFFULL, 0x00000000003FFFFFULL, 0x00000000007FFFFFULL,
        0x0000000000FFFFFFULL, 0x0000000001FFFFFFULL, 0x0000000003FFFFFFULL, 0x0000000007FFFFFFULL,
        0x000000000FFFFFFFULL, 0x000000001FFFFFFFULL, 0x000000003FFFFFFFULL, 0x000000007FFFFFFFULL,
        0x00000000FFFFFFFFULL, 0x00000001FFFFFFFFULL, 0x00000003FFFFFFFFULL, 0x00000007FFFFFFFFULL,
        0x0000000FFFFFFFFFULL, 0x0000001FFFFFFFFFULL, 0x0000003FFFFFFFFFULL, 0x0000007FFFFFFFFFULL,
        0x000000FFFFFFFFFFULL, 0x000001FFFFFFFFFFULL, 0x000003FFFFFFFFFFULL, 0x000007FFFFFFFFFFULL,
        0x00000FFFFFFFFFFFULL, 0x00001FFFFFFFFFFFULL, 0x00003FFFFFFFFFFFULL, 0x00007FFFFFFFFFFFULL,
        0x0000FFFFFFFFFFFFULL, 0x0001FFFFFFFFFFFFULL, 0x0003FFFFFFFFFFFFULL, 0x0007FFFFFFFFFFFFULL,
        0x000FFFFFFFFFFFFFULL, 0x001FFFFFFFFFFFFFULL, 0x003FFFFFFFFFFFFFULL, 0x007FFFFFFFFFFFFFULL,
        0x00FFFFFFFFFFFFFFULL, 0x01FFFFFFFFFFFFFFULL, 0x03FFFFFFFFFFFFFFULL, 0x07FFFFFFFFFFFFFFULL,
        0x0FFFFFFFFFFFFFFFULL, 0x1FFFFFFFFFFFFFFFULL, 0x3FFFFFFFFFFFFFFFULL, 0x7FFFFFFFFFFFFFFFULL,
        0xFFFFFFFFFFFFFFFFULL};

    //! lo_unset[i] is a 64-bit word with the i least significant bits not set and the high bits set.
    /*! lo_unset[0] = FFFFFFFFFFFFFFFFULL, lo_unset_set[1]=FFFFFFFFFFFFFFFEULL, ...
     */
    constexpr static uint64_t lo_unset[65] = {
        0xFFFFFFFFFFFFFFFFULL, 0xFFFFFFFFFFFFFFFEULL, 0xFFFFFFFFFFFFFFFCULL, 0xFFFFFFFFFFFFFFF8ULL,
        0xFFFFFFFFFFFFFFF0ULL, 0xFFFFFFFFFFFFFFE0ULL, 0xFFFFFFFFFFFFFFC0ULL, 0xFFFFFFFFFFFFFF80ULL,
        0xFFFFFFFFFFFFFF00ULL, 0xFFFFFFFFFFFFFE00ULL, 0xFFFFFFFFFFFFFC00ULL, 0xFFFFFFFFFFFFF800ULL,
        0xFFFFFFFFFFFFF000ULL, 0xFFFFFFFFFFFFE000ULL, 0xFFFFFFFFFFFFC000ULL, 0xFFFFFFFFFFFF8000ULL,
        0xFFFFFFFFFFFF0000ULL, 0xFFFFFFFFFFFE0000ULL, 0xFFFFFFFFFFFC0000ULL, 0xFFFFFFFFFFF80000ULL,
        0xFFFFFFFFFFF00000ULL, 0xFFFFFFFFFFE00000ULL, 0xFFFFFFFFFFC00000ULL, 0xFFFFFFFFFF800000ULL,
        0xFFFFFFFFFF000000ULL, 0xFFFFFFFFFE000000ULL, 0xFFFFFFFFFC000000ULL, 0xFFFFFFFFF8000000ULL,
        0xFFFFFFFFF0000000ULL, 0xFFFFFFFFE0000000ULL, 0xFFFFFFFFC0000000ULL, 0xFFFFFFFF80000000ULL,
        0xFFFFFFFF00000000ULL, 0xFFFFFFFE00000000ULL, 0xFFFFFFFC00000000ULL, 0xFFFFFFF800000000ULL,
        0xFFFFFFF000000000ULL, 0xFFFFFFE000000000ULL, 0xFFFFFFC000000000ULL, 0xFFFFFF8000000000ULL,
        0xFFFFFF0000000000ULL, 0xFFFFFE0000000000ULL, 0xFFFFFC0000000000ULL, 0xFFFFF80000000000ULL,
        0xFFFFF00000000000ULL, 0xFFFFE00000000000ULL, 0xFFFFC00000000000ULL, 0xFFFF800000000000ULL,
        0xFFFF000000000000ULL, 0xFFFE000000000000ULL, 0xFFFC000000000000ULL, 0xFFF8000000000000ULL,
        0xFFF0000000000000ULL, 0xFFE0000000000000ULL, 0xFFC0000000000000ULL, 0xFF80000000000000ULL,
        0xFF00000000000000ULL, 0xFE00000000000000ULL, 0xFC00000000000000ULL, 0xF800000000000000ULL,
        0xF000000000000000ULL, 0xE000000000000000ULL, 0xC000000000000000ULL, 0x8000000000000000ULL,
        0x0000000000000000ULL};

    //! Lookup table for least significant set bit in a byte.
    constexpr static uint8_t lt_lo[256] = {
        0x00, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x04, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x05, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x04, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x06, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x04, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x05, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x04, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x07, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x04, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x05, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x04, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x06, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x04, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x05, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00,
        0x04, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00, 0x03, 0x00, 0x01, 0x00, 0x02, 0x00, 0x01, 0x00};

    //! Lookup table for select on bytes.
    /*! Entry at idx = 256*j + i equals the position of the
        (j+1)-th set bit in byte i. Positions lie in the range \f$[0..7]\f$.
     */
    constexpr static uint8_t lt_sel[256 * 8] = {
        0, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0,
        5, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0,
        6, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0,
        5, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0,
        7, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0,
        5, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0,
        6, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0,
        5, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4, 0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0,

        0, 0, 0, 1, 0, 2, 2, 1, 0, 3, 3, 1, 3, 2, 2, 1, 0, 4, 4, 1, 4, 2, 2, 1, 4, 3, 3, 1, 3, 2, 2, 1,
        0, 5, 5, 1, 5, 2, 2, 1, 5, 3, 3, 1, 3, 2, 2, 1, 5, 4, 4, 1, 4, 2, 2, 1, 4, 3, 3, 1, 3, 2, 2, 1,
        0, 6, 6, 1, 6, 2, 2, 1, 6, 3, 3, 1, 3, 2, 2, 1, 6, 4, 4, 1, 4, 2, 2, 1, 4, 3, 3, 1, 3, 2, 2, 1,
        6, 5, 5, 1, 5, 2, 2, 1, 5, 3, 3, 1, 3, 2, 2, 1, 5, 4, 4, 1, 4, 2, 2, 1, 4, 3, 3, 1, 3, 2, 2, 1,
        0, 7, 7, 1, 7, 2, 2, 1, 7, 3, 3, 1, 3, 2, 2, 1, 7, 4, 4, 1, 4, 2, 2, 1, 4, 3, 3, 1, 3, 2, 2, 1,
        7, 5, 5, 1, 5, 2, 2, 1, 5, 3, 3, 1, 3, 2, 2, 1, 5, 4, 4, 1, 4, 2, 2, 1, 4, 3, 3, 1, 3, 2, 2, 1,
        7, 6, 6, 1, 6, 2, 2, 1, 6, 3, 3, 1, 3, 2, 2, 1, 6, 4, 4, 1, 4, 2, 2, 1, 4, 3, 3, 1, 3, 2, 2, 1,
        6, 5, 5, 1, 5, 2, 2, 1, 5, 3, 3, 1, 3, 2, 2, 1, 5, 4, 4, 1, 4, 2, 2, 1, 4, 3, 3, 1, 3, 2, 2, 1,

        0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 3, 3, 2, 0, 0, 0, 4, 0, 4, 4, 2, 0, 4, 4, 3, 4, 3, 3, 2,
        0, 0, 0, 5, 0, 5, 5, 2, 0, 5, 5, 3, 5, 3, 3, 2, 0, 5, 5, 4, 5, 4, 4, 2, 5, 4, 4, 3, 4, 3, 3, 2,
        0, 0, 0, 6, 0, 6, 6, 2, 0, 6, 6, 3, 6, 3, 3, 2, 0, 6, 6, 4, 6, 4, 4, 2, 6, 4, 4, 3, 4, 3, 3, 2,
        0, 6, 6, 5, 6, 5, 5, 2, 6, 5, 5, 3, 5, 3, 3, 2, 6, 5, 5, 4, 5, 4, 4, 2, 5, 4, 4, 3, 4, 3, 3, 2,
        0, 0, 0, 7, 0, 7, 7, 2, 0, 7, 7, 3, 7, 3, 3, 2, 0, 7, 7, 4, 7, 4, 4, 2, 7, 4, 4, 3, 4, 3, 3, 2,
        0, 7, 7, 5, 7, 5, 5, 2, 7, 5, 5, 3, 5, 3, 3, 2, 7, 5, 5, 4, 5, 4, 4, 2, 5, 4, 4, 3, 4, 3, 3, 2,
        0, 7, 7, 6, 7, 6, 6, 2, 7, 6, 6, 3, 6, 3, 3, 2, 7, 6, 6, 4, 6, 4, 4, 2, 6, 4, 4, 3, 4, 3, 3, 2,
        7, 6, 6, 5, 6, 5, 5, 2, 6, 5, 5, 3, 5, 3, 3, 2, 6, 5, 5, 4, 5, 4, 4, 2, 5, 4, 4, 3, 4, 3, 3, 2,

        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 4, 0, 4, 4, 3,
        0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 5, 0, 5, 5, 3, 0, 0, 0, 5, 0, 5, 5, 4, 0, 5, 5, 4, 5, 4, 4, 3,
        0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 6, 0, 6, 6, 3, 0, 0, 0, 6, 0, 6, 6, 4, 0, 6, 6, 4, 6, 4, 4, 3,
        0, 0, 0, 6, 0, 6, 6, 5, 0, 6, 6, 5, 6, 5, 5, 3, 0, 6, 6, 5, 6, 5, 5, 4, 6, 5, 5, 4, 5, 4, 4, 3,
        0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 7, 0, 7, 7, 3, 0, 0, 0, 7, 0, 7, 7, 4, 0, 7, 7, 4, 7, 4, 4, 3,
        0, 0, 0, 7, 0, 7, 7, 5, 0, 7, 7, 5, 7, 5, 5, 3, 0, 7, 7, 5, 7, 5, 5, 4, 7, 5, 5, 4, 5, 4, 4, 3,
        0, 0, 0, 7, 0, 7, 7, 6, 0, 7, 7, 6, 7, 6, 6, 3, 0, 7, 7, 6, 7, 6, 6, 4, 7, 6, 6, 4, 6, 4, 4, 3,
        0, 7, 7, 6, 7, 6, 6, 5, 7, 6, 6, 5, 6, 5, 5, 3, 7, 6, 6, 5, 6, 5, 5, 4, 6, 5, 5, 4, 5, 4, 4, 3,

        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 5, 0, 5, 5, 4,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 6, 0, 6, 6, 4,
        0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 6, 0, 6, 6, 5, 0, 0, 0, 6, 0, 6, 6, 5, 0, 6, 6, 5, 6, 5, 5, 4,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 7, 0, 7, 7, 4,
        0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 7, 0, 7, 7, 5, 0, 0, 0, 7, 0, 7, 7, 5, 0, 7, 7, 5, 7, 5, 5, 4,
        0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 7, 0, 7, 7, 6, 0, 0, 0, 7, 0, 7, 7, 6, 0, 7, 7, 6, 7, 6, 6, 4,
        0, 0, 0, 7, 0, 7, 7, 6, 0, 7, 7, 6, 7, 6, 6, 5, 0, 7, 7, 6, 7, 6, 6, 5, 7, 6, 6, 5, 6, 5, 5, 4,

        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 6, 0, 6, 6, 5,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 7, 0, 7, 7, 5,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 7, 0, 7, 7, 6,
        0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 7, 0, 7, 7, 6, 0, 0, 0, 7, 0, 7, 7, 6, 0, 7, 7, 6, 7, 6, 6, 5,

        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 7, 0, 7, 7, 6,

        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7};

    //! Use to help to decide if a prefix sum stored in a byte overflows.
    constexpr static uint64_t ps_overflow[65] = {
        0x8080808080808080ULL, 0x7f7f7f7f7f7f7f7fULL, 0x7e7e7e7e7e7e7e7eULL, 0x7d7d7d7d7d7d7d7dULL,
        0x7c7c7c7c7c7c7c7cULL, 0x7b7b7b7b7b7b7b7bULL, 0x7a7a7a7a7a7a7a7aULL, 0x7979797979797979ULL,
        0x7878787878787878ULL, 0x7777777777777777ULL, 0x7676767676767676ULL, 0x7575757575757575ULL,
        0x7474747474747474ULL, 0x7373737373737373ULL, 0x7272727272727272ULL, 0x7171717171717171ULL,
        0x7070707070707070ULL, 0x6f6f6f6f6f6f6f6fULL, 0x6e6e6e6e6e6e6e6eULL, 0x6d6d6d6d6d6d6d6dULL,
        0x6c6c6c6c6c6c6c6cULL, 0x6b6b6b6b6b6b6b6bULL, 0x6a6a6a6a6a6a6a6aULL, 0x6969696969696969ULL,
        0x6868686868686868ULL, 0x6767676767676767ULL, 0x6666666666666666ULL, 0x6565656565656565ULL,
        0x6464646464646464ULL, 0x6363636363636363ULL, 0x6262626262626262ULL, 0x6161616161616161ULL,
        0x6060606060606060ULL, 0x5f5f5f5f5f5f5f5fULL, 0x5e5e5e5e5e5e5e5eULL, 0x5d5d5d5d5d5d5d5dULL,
        0x5c5c5c5c5c5c5c5cULL, 0x5b5b5b5b5b5b5b5bULL, 0x5a5a5a5a5a5a5a5aULL, 0x5959595959595959ULL,
        0x5858585858585858ULL, 0x5757575757575757ULL, 0x5656565656565656ULL, 0x5555555555555555ULL,
        0x5454545454545454ULL, 0x5353535353535353ULL, 0x5252525252525252ULL, 0x5151515151515151ULL,
        0x5050505050505050ULL, 0x4f4f4f4f4f4f4f4fULL, 0x4e4e4e4e4e4e4e4eULL, 0x4d4d4d4d4d4d4d4dULL,
        0x4c4c4c4c4c4c4c4cULL, 0x4b4b4b4b4b4b4b4bULL, 0x4a4a4a4a4a4a4a4aULL, 0x4949494949494949ULL,
        0x4848484848484848ULL, 0x4747474747474747ULL, 0x4646464646464646ULL, 0x4545454545454545ULL,
        0x4444444444444444ULL, 0x4343434343434343ULL, 0x4242424242424242ULL, 0x4141414141414141ULL,
        0x4040404040404040ULL};

    //! Counts the number of set bits in x.
    /*! \param  x 64-bit word
        \return Number of set bits.
     */
    SDSL_CONSTEXPR static uint64_t cnt(uint64_t x);

    //! Position of the most significant set bit the 64-bit word x
    /*! \param x 64-bit word
        \return The position (in 0..63) of the most significant set bit
                in `x` or 0 if x equals 0.
    	\sa sel, lo
    */
    SDSL_CONSTEXPR static uint32_t hi(uint64_t x);

    //! Calculates the position of the rightmost 1-bit in the 64bit integer x if it exists
    /*! \param x 64 bit integer.
    	\return The position (in 0..63) of the rightmost 1-bit in the 64bit integer x if
    	        x>0 and 0 if x equals 0.
    	\sa sel, hi
    */
    SDSL_CONSTEXPR static uint32_t lo(uint64_t x);

    //! Counts the number of 1-bits in the 32bit integer x.
    /*! This function is a variant of the method cnt. If
    	32bit multiplication is fast, this method beats the cnt.
    	for 32bit integers.
    	\param x 64bit integer to count the bits.
    	\return The number of 1-bits in x.
     */
    SDSL_CONSTEXPR static uint32_t cnt32(uint32_t x);

    //! Count the number of consecutive and distinct 11 in the 64bit integer x.
    /*!
      	\param x 64bit integer to count the terminating sequence 11 of a Fibonacci code.
    	\param c Carry equals msb of the previous 64bit integer.
     */
    SDSL_CONSTEXPR static uint32_t cnt11(uint64_t x, uint64_t& c);

    //! Count the number of consecutive and distinct 11 in the 64bit integer x.
    /*!
      	\param x 64bit integer to count the terminating sequence 11 of a Fibonacci code.
     */
    SDSL_CONSTEXPR static uint32_t cnt11(uint64_t x);

    //! Count 10 bit pairs in the word x.
    /*!
     * \param x 64bit integer to count the 10 bit pairs.
     * \param c Carry equals msb of the previous 64bit integer.
     */
    SDSL_CONSTEXPR static uint32_t cnt10(uint64_t x, uint64_t& c);

    //! Count 01 bit pairs in the word x.
    /*!
     * \param x 64bit integer to count the 01 bit pairs.
     * \param c Carry equals msb of the previous 64bit integer.
     */
    SDSL_CONSTEXPR static uint32_t cnt01(uint64_t x, uint64_t& c);

    //! Map all 10 bit pairs to 01 or 1 if c=1 and the lsb=0. All other pairs are mapped to 00.
    SDSL_CONSTEXPR static uint64_t map10(uint64_t x, uint64_t c = 0);

    //! Map all 01 bit pairs to 01 or 1 if c=1 and the lsb=0. All other pairs are mapped to 00.
    SDSL_CONSTEXPR static uint64_t map01(uint64_t x, uint64_t c = 1);

    //! Calculate the position of the i-th rightmost 1 bit in the 64bit integer x
    /*!
      	\param x 64bit integer.
    	\param i Argument i must be in the range \f$[1..cnt(x)]\f$.
    	\pre Argument i must be in the range \f$[1..cnt(x)]\f$.
      	\sa hi, lo
     */
    SDSL_CONSTEXPR static uint32_t sel(uint64_t x, uint32_t i);
    SDSL_CONSTEXPR static uint32_t _sel(uint64_t x, uint32_t i);

    //! Calculates the position of the i-th rightmost 11-bit-pattern which terminates a Fibonacci coded integer in x.
    /*!	\param x 64 bit integer.
        \param i Index of 11-bit-pattern. \f$i \in [1..cnt11(x)]\f$
    	\param c Carry bit from word before
     	\return The position (in 1..63) of the i-th 11-bit-pattern which terminates a Fibonacci coded integer in x if
    	        x contains at least i 11-bit-patterns and a undefined value otherwise.
        \sa cnt11, hi11, sel

     */
    SDSL_CONSTEXPR static uint32_t sel11(uint64_t x, uint32_t i, uint32_t c = 0);

    //! Calculates the position of the leftmost 11-bit-pattern which terminates a Fibonacci coded integer in x.
    /*! \param x 64 bit integer.
        \return The position (in 1..63) of the leftmost 1 of the leftmost 11-bit-pattern which
    	        terminates a Fibonacci coded integer in x if x contains a 11-bit-pattern
    			and 0 otherwise.
    	\sa cnt11, sel11
    */
    SDSL_CONSTEXPR static uint32_t hi11(uint64_t x);

    //! Writes value x to an bit position in an array.
    SDSL_CONSTEXPR static void
    write_int(uint64_t* word, uint64_t x, const uint8_t offset = 0, const uint8_t len = 64);

    //! Writes value x to an bit position in an array and moves the bit-pointer.
    SDSL_CONSTEXPR static void write_int_and_move(uint64_t*& word, uint64_t x, uint8_t& offset, const uint8_t len);

    //! Reads a value from a bit position in an array.
    SDSL_CONSTEXPR static uint64_t read_int(const uint64_t* word, uint8_t offset = 0, const uint8_t len = 64);

    //! Reads a value from a bit position in an array and moved the bit-pointer.
    SDSL_CONSTEXPR static uint64_t
    read_int_and_move(const uint64_t*& word, uint8_t& offset, const uint8_t len = 64);

    //! Reads an unary decoded value from a bit position in an array.
    SDSL_CONSTEXPR static uint64_t read_unary(const uint64_t* word, uint8_t offset = 0);

    //! Reads an unary decoded value from a bit position in an array and moves the bit-pointer.
    SDSL_CONSTEXPR static uint64_t read_unary_and_move(const uint64_t*& word, uint8_t& offset);

    //! Move the bit-pointer (=uint64_t word and offset) `len` to the right.
    /*!\param word   64-bit word part of the bit pointer
     * \param offset Offset part of the bit pointer
     * \param len    Move distance. \f$ len \in [0..64] \f$
     * \sa move_left
     */
    SDSL_CONSTEXPR static void move_right(const uint64_t*& word, uint8_t& offset, const uint8_t len);

    //! Move the bit-pointer (=uint64_t word and offset) `len` to the left.
    /*!\param word   64-bit word part of the bit pointer
     * \param offset Offset part of the bit pointer
     * \param len    Move distance. \f$ len \in [0..64] \f$
     * \sa move_right
     */
    SDSL_CONSTEXPR static void move_left(const uint64_t*& word, uint8_t& offset, const uint8_t len);

    //! Get the first one bit in the interval \f$[idx..\infty )\f$
    SDSL_CONSTEXPR static uint64_t next(const uint64_t* word, uint64_t idx);

    //! Get the one bit with the greatest position in the interval \f$[0..idx]\f$
    SDSL_CONSTEXPR static uint64_t prev(const uint64_t* word, uint64_t idx);

    //! reverses a given 64 bit word
    SDSL_CONSTEXPR static uint64_t rev(uint64_t x);
};

// ============= inline - implementations ================

// see page 11, Knuth TAOCP Vol 4 F1A
template <typename T>
SDSL_CONSTEXPR inline uint64_t bits_impl<T>::cnt(uint64_t x)
{
#ifdef __SSE4_2__
    return __builtin_popcountll(x);
#else
    #ifdef POPCOUNT_TL
	return lt_cnt[x & 0xFFULL] + lt_cnt[(x >> 8) & 0xFFULL] + lt_cnt[(x >> 16) & 0xFFULL] +
		   lt_cnt[(x >> 24) & 0xFFULL] + lt_cnt[(x >> 32) & 0xFFULL] + lt_cnt[(x >> 40) & 0xFFULL] +
		   lt_cnt[(x >> 48) & 0xFFULL] + lt_cnt[(x >> 56) & 0xFFULL];
#else
	x = x - ((x >> 1) & 0x5555555555555555ull);
	x = (x & 0x3333333333333333ull) + ((x >> 2) & 0x3333333333333333ull);
	x = (x + (x >> 4)) & 0x0f0f0f0f0f0f0f0full;
	return (0x0101010101010101ull * x >> 56);
#endif
#endif
}

template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::cnt32(uint32_t x)
{
    x = x - ((x >> 1) & 0x55555555);
    x = (x & 0x33333333) + ((x >> 2) & 0x33333333);
    return (0x10101010 * x >> 28) + (0x01010101 * x >> 28);
}

template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::cnt11(uint64_t x, uint64_t& c)
{
    // extract "11" 2bit blocks
    uint64_t ex11 = (x & (x >> 1)) & 0x5555555555555555ULL, t{};
    // extract "10" 2bit blocks
    uint64_t ex10or01 = (ex11 | (ex11 << 1)) ^ x;

    x = ex11 | ((t = (ex11 | (ex11 << 1)) + (((ex10or01 << 1) & 0x5555555555555555ULL) | c)) &
        (ex10or01 & 0x5555555555555555ULL));
    c = (ex10or01 >> 63) or (t < (ex11 | (ex11 << 1)));

    x = (x & 0x3333333333333333ULL) + ((x >> 2) & 0x3333333333333333ULL);
    x = (x + (x >> 4)) & 0x0F0F0F0F0F0F0F0FULL;
    return (0x0101010101010101ULL * x >> 56);
}

template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::cnt11(uint64_t x)
{
    // extract "11" 2bit blocks
    uint64_t ex11 = (x & (x >> 1)) & 0x5555555555555555ULL;
    // extract "10" 2bit blocks
    uint64_t ex10or01 = (ex11 | (ex11 << 1)) ^ x;

    x = ex11 | (((ex11 | (ex11 << 1)) + ((ex10or01 << 1) & 0x5555555555555555ULL)) &
        (ex10or01 & 0x5555555555555555ULL));

    x = (x & 0x3333333333333333ULL) + ((x >> 2) & 0x3333333333333333ULL);
    x = (x + (x >> 4)) & 0x0F0F0F0F0F0F0F0FULL;
    return (0x0101010101010101ULL * x >> 56);
}

template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::cnt10(uint64_t x, uint64_t& c)
{
    uint32_t res = cnt((x ^ ((x << 1) | c)) & (~x));
    c			 = (x >> 63);
    return res;
}

template <typename T>
SDSL_CONSTEXPR inline uint64_t bits_impl<T>::map10(uint64_t x, uint64_t c)
{
    return ((x ^ ((x << 1) | c)) & (~x));
}

template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::cnt01(uint64_t x, uint64_t& c)
{
    uint32_t res = cnt((x ^ ((x << 1) | c)) & x);
    c			 = (x >> 63);
    return res;
}

template <typename T>
SDSL_CONSTEXPR inline uint64_t bits_impl<T>::map01(uint64_t x, uint64_t c)
{
    return ((x ^ ((x << 1) | c)) & x);
}

template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::sel(uint64_t x, uint32_t i)
{
#ifdef __BMI2__
    // taken from folly
    return _tzcnt_u64(_pdep_u64(1ULL << (i - 1), x));
#endif
#ifdef __SSE4_2__
    uint64_t s = x, b{};
    s		   = s - ((s >> 1) & 0x5555555555555555ULL);
    s		   = (s & 0x3333333333333333ULL) + ((s >> 2) & 0x3333333333333333ULL);
    s		   = (s + (s >> 4)) & 0x0F0F0F0F0F0F0F0FULL;
    s		   = 0x0101010101010101ULL * s;
    // now s contains 8 bytes s[7],...,s[0]; s[j] contains the cumulative sum
    // of (j+1)*8 least significant bits of s
    b = (s + ps_overflow[i]) & 0x8080808080808080ULL;
    // ps_overflow contains a bit mask x consisting of 8 bytes
    // x[7],...,x[0] and x[j] is set to 128-j
    // => a byte b[j] in b is >= 128 if cum sum >= j

    // __builtin_ctzll returns the number of trailing zeros, if b!=0
    int byte_nr = __builtin_ctzll(b) >> 3; // byte nr in [0..7]
    s <<= 8;
    i -= (s >> (byte_nr << 3)) & 0xFFULL;
    return (byte_nr << 3) + lt_sel[((i - 1) << 8) + ((x >> (byte_nr << 3)) & 0xFFULL)];
#endif
    return _sel(x, i);
}

template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::_sel(uint64_t x, uint32_t i)
{
    uint64_t s = x, b{}; // s = sum
    s		   = s - ((s >> 1) & 0x5555555555555555ULL);
    s		   = (s & 0x3333333333333333ULL) + ((s >> 2) & 0x3333333333333333ULL);
    s		   = (s + (s >> 4)) & 0x0F0F0F0F0F0F0F0FULL;
    s		   = 0x0101010101010101ULL * s;
    b		   = (s + ps_overflow
    [i]); //&0x8080808080808080ULL;// add something to the partial sums to cause overflow
    i = (i - 1) << 8;
    if (b & 0x0000000080000000ULL)	 // byte <=3
        if (b & 0x0000000000008000ULL) //byte <= 1
            if (b & 0x0000000000000080ULL)
                return lt_sel[(x & 0xFFULL) + i];
            else
                return 8 + lt_sel[(((x >> 8) & 0xFFULL) + i - ((s & 0xFFULL) << 8)) &
                    0x7FFULL];											  //byte 1;
        else																			  //byte >1
        if (b & 0x0000000000800000ULL)													  //byte <=2
            return 16 + lt_sel[(((x >> 16) & 0xFFULL) + i - (s & 0xFF00ULL)) & 0x7FFULL]; //byte 2;
        else
            return 24 + lt_sel[(((x >> 24) & 0xFFULL) + i - ((s >> 8) & 0xFF00ULL)) &
                0x7FFULL]; //byte 3;
    else								  //  byte > 3
    if (b & 0x0000800000000000ULL)		  // byte <=5
        if (b & 0x0000008000000000ULL)	//byte <=4
            return 32 + lt_sel[(((x >> 32) & 0xFFULL) + i - ((s >> 16) & 0xFF00ULL)) &
                0x7FFULL]; //byte 4;
        else
            return 40 + lt_sel[(((x >> 40) & 0xFFULL) + i - ((s >> 24) & 0xFF00ULL)) &
                0x7FFULL]; //byte 5;
    else								  // byte >5
    if (b & 0x0080000000000000ULL)		  //byte<=6
        return 48 +
            lt_sel[(((x >> 48) & 0xFFULL) + i - ((s >> 32) & 0xFF00ULL)) & 0x7FFULL]; //byte 6;
    else
        return 56 +
            lt_sel[(((x >> 56) & 0xFFULL) + i - ((s >> 40) & 0xFF00ULL)) & 0x7FFULL]; //byte 7;
    return 0;
}

// using built-in method or
// 64-bit version of 32-bit proposal of
// http://www-graphics.stanford.edu/~seander/bithacks.html
template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::hi(uint64_t x)
{
#ifdef __SSE4_2__
    if (x == 0) return 0;
    return 63 - __builtin_clzll(x);
#else
    uint64_t t{}, tt{};			  // temporaries
	if ((tt = x >> 32)) {	 // hi >= 32
		if ((t = tt >> 16)) { // hi >= 48
			return (tt = t >> 8) ? 56 + lt_hi[tt] : 48 + lt_hi[t];
		} else { // hi < 48
			return (t = tt >> 8) ? 40 + lt_hi[t] : 32 + lt_hi[tt];
		}
	} else {				 // hi < 32
		if ((t = x >> 16)) { // hi >= 16
			return (tt = t >> 8) ? 24 + lt_hi[tt] : 16 + lt_hi[t];
		} else { // hi < 16
			return (tt = x >> 8) ? 8 + lt_hi[tt] : lt_hi[x];
		}
	}
#endif
}

// details see: http://citeseer.ist.psu.edu/leiserson98using.html
// or page 10, Knuth TAOCP Vol 4 F1A
template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::lo(uint64_t x)
{
#ifdef __SSE4_2__
    if (x == 0) return 0;
    return __builtin_ctzll(x);
#else
    if (x & 1) return 0;
	if (x & 3) return 1;
	if (x & 7) return 2;
	if (x & 0x7FF) { // in average every second random number x can be answered this way
		return lt_lo[(x & 0x7FF) >> 3] + 3;
	}
	// x&-x equals x with only the lsb set
	return lt_deBruijn_to_idx[((x & -x) * deBruijn64) >> 58];
#endif
}

template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::hi11(uint64_t x)
{
    // extract "11" 2bit blocks
    uint64_t ex11 = (x & (x >> 1)) & 0x5555555555555555ULL;
    // extract "10" 2bit blocks
    uint64_t ex10or01 = (ex11 | (ex11 << 1)) ^ x;
    // extract "10" 2bit blocks
    ex11 += (((ex11 | (ex11 << 1)) + ((ex10or01 << 1) & 0x5555555555555555ULL)) &
        ((ex10or01 & 0x5555555555555555ULL) | ex11));
    return hi(ex11);
}

template <typename T>
SDSL_CONSTEXPR inline uint32_t bits_impl<T>::sel11(uint64_t x, uint32_t i, uint32_t c)
{
    uint64_t ex11	 = (x & (x >> 1)) & 0x5555555555555555ULL;
    uint64_t ex10or01 = (ex11 | (ex11 << 1)) ^ x;
    ex11 += (((ex11 | (ex11 << 1)) + (((ex10or01 << 1) & 0x5555555555555555ULL) | c)) &
        ((ex10or01 & 0x5555555555555555ULL) | ex11));
    return sel(ex11, i);
}

template <typename T>
SDSL_CONSTEXPR inline void bits_impl<T>::write_int(uint64_t* word, uint64_t x, uint8_t offset, const uint8_t len)
{
    x &= bits_impl<T>::lo_set[len];
    if (offset + len < 64) {
        *word &= ((bits_impl<T>::all_set << (offset + len)) |
            bits_impl<T>::lo_set[offset]); // mask 1..10..01..1
        *word |= (x << offset);
        //		*word ^= ((*word ^ x) & (bits_impl<T>::lo_set[len] << offset) );
        //      surprisingly the above line is slower than the lines above
    } else {
        *word &= ((bits_impl<T>::lo_set[offset])); // mask 0....01..1
        *word |= (x << offset);
        if ((offset = (offset + len) & 0x3F)) {				// offset+len > 64
            *(word + 1) &= (~bits_impl<T>::lo_set[offset]); // mask 1...10..0
            //			*(word+1) &= bits_impl<T>::lo_unset[offset]; // mask 1...10..0
            //          surprisingly the above line is slower than the line above
            *(word + 1) |= (x >> (len - offset));
        }
    }
}

template <typename T>
SDSL_CONSTEXPR inline void
bits_impl<T>::write_int_and_move(uint64_t*& word, uint64_t x, uint8_t& offset, const uint8_t len)
{
    x &= bits_impl<T>::lo_set[len];
    if (offset + len < 64) {
        *word &= ((bits_impl<T>::all_set << (offset + len)) |
            bits_impl<T>::lo_set[offset]); // mask 1..10..01..1
        *word |= (x << offset);
        offset += len;
    } else {
        *word &= ((bits_impl<T>::lo_set[offset])); // mask 0....01..1
        *word |= (x << offset);
        if ((offset = (offset + len)) > 64) { // offset+len >= 64
            offset &= 0x3F;
            *(++word) &= (~bits_impl<T>::lo_set[offset]); // mask 1...10..0
            *word |= (x >> (len - offset));
        } else {
            offset = 0;
            ++word;
        }
    }
}

template <typename T>
SDSL_CONSTEXPR inline uint64_t bits_impl<T>::read_int(const uint64_t* word, uint8_t offset, const uint8_t len)
{
    uint64_t w1 = (*word) >> offset;
    if ((offset + len) > 64) {												// if offset+len > 64
        return w1 |															// w1 or w2 adepted:
            ((*(word + 1) & bits_impl<T>::lo_set[(offset + len) & 0x3F]) // set higher bits zero
                << (64 - offset));											// move bits to the left
    } else {
        return w1 & bits_impl<T>::lo_set[len];
    }
}

template <typename T>
SDSL_CONSTEXPR inline uint64_t
bits_impl<T>::read_int_and_move(const uint64_t*& word, uint8_t& offset, const uint8_t len)
{
    uint64_t w1 = (*word) >> offset;
    if ((offset = (offset + len)) >= 64) { // if offset+len > 64
        if (offset == 64) {
            offset &= 0x3F;
            ++word;
            return w1;
        } else {
            offset &= 0x3F;
            return w1 | (((*(++word)) & bits_impl<T>::lo_set[offset]) << (len - offset));
        }
    } else {
        return w1 & bits_impl<T>::lo_set[len];
    }
}

template <typename T>
SDSL_CONSTEXPR inline uint64_t bits_impl<T>::read_unary(const uint64_t* word, uint8_t offset)
{
    uint64_t w = *word >> offset;
    if (w) {
        return bits_impl<T>::lo(w);
    } else {
        if (0 != (w  = *(++word))) return bits_impl<T>::lo(w) + 64 - offset;
        uint64_t cnt = 2;
        while (0 == (w = *(++word)))
            ++cnt;
        return bits_impl<T>::lo(w) + (cnt << 6) - offset;
    }
    return 0;
}

template <typename T>
SDSL_CONSTEXPR inline uint64_t bits_impl<T>::read_unary_and_move(const uint64_t*& word, uint8_t& offset)
{
    uint64_t w = (*word) >> offset; // temporary variable is good for the performance
    if (w) {
        uint8_t r = bits_impl<T>::lo(w);
        offset	= (offset + r + 1) & 0x3F;
        // we know that offset + r +1 <= 64, so if the new offset equals 0 increase word
        word += (offset == 0);
        return r;
    } else {
        uint8_t rr = 0;
        if (0 != (w = *(++word))) {
            rr	 = bits_impl<T>::lo(w) + 64 - offset;
            offset = (offset + rr + 1) & 0x3F;
            word += (offset == 0);
            return rr;
        } else {
            uint64_t cnt_1 = 1;
            while (0 == (w = *(++word)))
                ++cnt_1;
            rr	 = bits_impl<T>::lo(w) + 64 - offset;
            offset = (offset + rr + 1) & 0x3F;
            word += (offset == 0);
            return ((cnt_1) << 6) + rr;
        }
    }
    return 0;
}

template <typename T>
SDSL_CONSTEXPR inline void bits_impl<T>::move_right(const uint64_t*& word, uint8_t& offset, const uint8_t len)
{
    if ((offset += len) & 0xC0) { // if offset >= 65
        offset &= 0x3F;
        ++word;
    }
}

template <typename T>
SDSL_CONSTEXPR inline void bits_impl<T>::move_left(const uint64_t*& word, uint8_t& offset, const uint8_t len)
{
    if ((offset -= len) & 0xC0) { // if offset-len<0
        offset &= 0x3F;
        --word;
    }
}

template <typename T>
SDSL_CONSTEXPR inline uint64_t bits_impl<T>::next(const uint64_t* word, uint64_t idx)
{
    word += (idx >> 6);
    if (*word & ~lo_set[idx & 0x3F]) {
        return (idx & ~((size_t)0x3F)) + lo(*word & ~lo_set[idx & 0x3F]);
    }
    idx = (idx & ~((size_t)0x3F)) + 64;
    ++word;
    while (*word == 0) {
        idx += 64;
        ++word;
    }
    return idx + lo(*word);
}

template <typename T>
SDSL_CONSTEXPR inline uint64_t bits_impl<T>::prev(const uint64_t* word, uint64_t idx)
{
    word += (idx >> 6);
    if (*word & lo_set[(idx & 0x3F) + 1]) {
        return (idx & ~((size_t)0x3F)) + hi(*word & lo_set[(idx & 0x3F) + 1]);
    }
    idx = (idx & ~((size_t)0x3F)) - 64;
    --word;
    while (*word == 0) {
        idx -= 64;
        --word;
    }
    return idx + hi(*word);
}

template <typename T>
SDSL_CONSTEXPR inline uint64_t bits_impl<T>::rev(uint64_t x)
{
    x = ((x & 0x5555555555555555ULL) << 1) | ((x & 0xAAAAAAAAAAAAAAAAULL) >> 1);
    x = ((x & 0x3333333333333333ULL) << 2) | ((x & 0xCCCCCCCCCCCCCCCCULL) >> 2);
    x = ((x & 0x0F0F0F0F0F0F0F0FULL) << 4) | ((x & 0xF0F0F0F0F0F0F0F0ULL) >> 4);
    x = ((x & 0x00FF00FF00FF00FFULL) << 8) | ((x & 0xFF00FF00FF00FF00ULL) >> 8);
    x = ((x & 0x0000FFFF0000FFFFULL) << 16) | ((x & 0xFFFF0000FFFF0000ULL) >> 16);
    x = ((x & 0x00000000FFFFFFFFULL) << 32) | ((x & 0xFFFFFFFF00000000ULL) >> 32);
    return x;
}

template <typename T>
constexpr uint8_t bits_impl<T>::lt_cnt[256];
template <typename T>
constexpr uint32_t bits_impl<T>::lt_deBruijn_to_idx[64];
template <typename T>
constexpr uint32_t bits_impl<T>::lt_hi[256];
template <typename T>
constexpr uint64_t bits_impl<T>::lo_set[65];
template <typename T>
constexpr uint64_t bits_impl<T>::lo_unset[65];
template <typename T>
constexpr uint64_t bits_impl<T>::ps_overflow[65];
template <typename T>
constexpr uint8_t bits_impl<T>::lt_sel[256 * 8];
template <typename T>
constexpr uint64_t bits_impl<T>::lt_fib[92];
template <typename T>
constexpr uint8_t bits_impl<T>::lt_lo[256];

using bits = bits_impl<>;

} // end namespace sdsl

#endif

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*!\file structure_tree.hpp
   \brief structure_tree.hpp contains a helper class which can represent the memory structure of a class.
   \author Simon Gog
*/
#ifndef INCLUDED_SDSL_STRUCTURE_TREE
#define INCLUDED_SDSL_STRUCTURE_TREE

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
#ifndef INCLUDED_SDSL_UINTX_T
#define INCLUDED_SDSL_UINTX_T

#include <cstdint>

using std::int8_t;
using std::int16_t;
using std::int32_t;
using std::int64_t;

using std::uint8_t;
using std::uint16_t;
using std::uint32_t;
using std::uint64_t;

#endif

#include <unordered_map>
#include <string>
#include <iostream>
#include <sstream>
#include <memory>
// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
#ifndef SDSL_CONFIG
#define SDSL_CONFIG

#include <map>
#include <string>

#ifndef MSVC_COMPILER
#define SDSL_UNUSED __attribute__((unused))
#else
#define SDSL_UNUSED
#endif

namespace sdsl {

// forward declarations
namespace util {
template <typename T>
std::string to_string(const T& t, int w = 1);
uint64_t pid();
uint64_t id();
}

namespace conf // namespace for library constant
{
// size of the buffer for reading and writing data in elements (not in bytes)
const uint64_t SDSL_BLOCK_SIZE = (uint64_t)1 << 22;

constexpr char KEY_BWT[]		 = "bwt";
constexpr char KEY_BWT_INT[]	 = "bwt_int";
constexpr char KEY_SA[]			 = "sa";
constexpr char KEY_CSA[]		 = "csa";
constexpr char KEY_CST[]		 = "cst";
constexpr char KEY_ISA[]		 = "isa";
constexpr char KEY_TEXT[]		 = "text";
constexpr char KEY_TEXT_INT[]	= "text_int";
constexpr char KEY_PSI[]		 = "psi";
constexpr char KEY_LCP[]		 = "lcp";
constexpr char KEY_SAMPLE_CHAR[] = "sample_char";
}

typedef uint64_t int_vector_size_type;

typedef std::map<std::string, std::string> tMSS;

enum format_type { JSON_FORMAT, R_FORMAT, HTML_FORMAT };

enum byte_sa_algo_type { LIBDIVSUFSORT, SE_SAIS };

//! Helper class for construction process
struct cache_config {
    bool delete_files; // Flag which indicates if all files which were created
    bool delete_data;  // Flag which indicates if the original data can be deleted
    // during construction should be deleted.
    std::string dir; // Directory for temporary files.
    std::string id;  // Identifier is part of temporary file names. If
    // id is the empty string, then it will be replace
    // a concatenation of PID and a unique ID inside the
    // current process.
    tMSS file_map; // Files stored during the construction process.
    cache_config(bool		 f_delete_files = true,
                 std::string f_dir			= "./",
                 std::string f_id			= "",
                 tMSS		 f_file_map		= tMSS())
        : delete_files(f_delete_files), delete_data(false), dir(f_dir), id(f_id), file_map(f_file_map)
    {
        if ("" == id) {
            id = sdsl::util::to_string(sdsl::util::pid()) + "_" + sdsl::util::to_string(sdsl::util::id());
        }
    }

};

//! Helper classes to transform width=0 and width=8 to corresponding text key
template <uint8_t width, typename T=void>
struct key_text_trait_impl {
    static const char* KEY_TEXT;
};

template <typename T>
struct key_text_trait_impl<0,T> {
    static const char* KEY_TEXT;
};

template <typename T>
struct key_text_trait_impl<8,T> {
    static const char* KEY_TEXT;
};

//! Helper classes to transform width=0 and width=8 to corresponding bwt key
template <uint8_t width,typename T=void>
struct key_bwt_trait_impl {
    static const char* KEY_BWT;
};

template <typename T>
struct key_bwt_trait_impl<0,T> {
    static const char* KEY_BWT;
};

template <typename T>
struct key_bwt_trait_impl<8,T> {
    static const char* KEY_BWT;
};

template<typename T>
const char* key_text_trait_impl<0,T>::KEY_TEXT = conf::KEY_TEXT_INT;

template<typename T>
const char* key_text_trait_impl<8,T>::KEY_TEXT = conf::KEY_TEXT;

template<typename T>
const char* key_bwt_trait_impl<0,T>::KEY_BWT = conf::KEY_BWT_INT;

template<typename T>
const char* key_bwt_trait_impl<8,T>::KEY_BWT = conf::KEY_BWT;

template<uint8_t width>
using key_text_trait = key_text_trait_impl<width,void>;

template<uint8_t width>
using key_bwt_trait = key_bwt_trait_impl<width,void>;

}

#endif

//! Namespace for the succinct data structure library
namespace sdsl {

inline void output_tab(std::ostream& out, size_t level)
{
    for (size_t i = 0; i < level; i++)
        out << "\t";
}

class structure_tree_node {
private:
    using map_type = std::unordered_map<std::string, std::unique_ptr<structure_tree_node>>;
    map_type m_children;

public:
    const map_type& children = m_children;
    size_t			size	 = 0;
    std::string		name;
    std::string		type;

public:
    structure_tree_node(const std::string& n, const std::string& t) : name(n), type(t) {}
    structure_tree_node* add_child(const std::string& n, const std::string& t)
    {
        auto hash	  = n + t;
        auto child_itr = m_children.find(hash);
        if (child_itr == m_children.end()) {
            // add new child as we don't have one of this type yet
            structure_tree_node* new_node = new structure_tree_node(n, t);
            m_children[hash]			  = std::unique_ptr<structure_tree_node>(new_node);
            return new_node;
        } else {
            // child of same type and name exists
            return (*child_itr).second.get();
        }
    }
    void add_size(size_t s) { size += s; }
};

class structure_tree {
public:
    static structure_tree_node*
    add_child(structure_tree_node* v, const std::string& name, const std::string& type)
    {
        if (v) return v->add_child(name, type);
        return nullptr;
    };
    static void add_size(structure_tree_node* v, uint64_t value)
    {
        if (v) v->add_size(value);
    };
};

template <format_type F>
void write_structure_tree(const structure_tree_node* v, std::ostream& out, size_t level = 0);

template <>
inline void write_structure_tree<JSON_FORMAT>(const structure_tree_node* v,
                                              std::ostream&			  out,
                                              size_t					  level)
{
    if (v) {
        output_tab(out, level);
        out << "{" << std::endl;
        output_tab(out, level + 1);
        out << "\"class_name\":"
            << "\"" << v->type << "\"," << std::endl;
        output_tab(out, level + 1);
        out << "\"name\":"
            << "\"" << v->name << "\"," << std::endl;
        output_tab(out, level + 1);
        out << "\"size\":"
            << "\"" << v->size << "\"";

        if (v->children.size()) {
            out << "," << std::endl; // terminate the size tag from before if there are children
            output_tab(out, level + 1);
            out << "\"children\":[" << std::endl;
            size_t written_child_elements = 0;
            for (const auto& child : v->children) {
                if (written_child_elements++ > 0) {
                    out << "," << std::endl;
                }
                write_structure_tree<JSON_FORMAT>(child.second.get(), out, level + 2);
            }
            out << std::endl;
            output_tab(out, level + 1);
            out << "]" << std::endl;
        } else {
            out << std::endl;
        }
        output_tab(out, level);
        out << "}";
    }
}

inline std::string create_html_header(const char* file_name)
{
    std::stringstream jsonheader;
    jsonheader << "<html>\n"
               << "   <head>\n"
               << "    <meta http-equiv=\"Content-Type\" content=\"text/html;charset=utf-8\">\n"
               << "    <title>" << file_name << "</title>\n"
               << "    <script src=\"http://d3js.org/d3.v2.js\"></script>\n"
               << "    <style type=\"text/css\">\n"
               << "      path { stroke: #000; stroke-width: 0.8; cursor: pointer; }\n"
               << "      text { font: 11px sans-serif; cursor: pointer; }\n"
               << "      body { width: 900; margin: 0 auto; }\n"
               << "      h1 { text-align: center; margin: .5em 0; }\n"
               << "      #breadcrumbs { display: none; }\n"
               << "      svg { font: 10px sans-serif; }\n"
               << "     </style>\n"
               << "  </head>\n"
               << "<body marginwidth=\"0\" marginheight=\"0\">\n"
               << "<button><a id=\"download\">Save as SVG</a></button>\n"
               << "  <div id=\"chart\"></div>" << std::endl;
    return jsonheader.str();
}

inline std::string create_js_body(const std::string& jsonsize)
{
    std::stringstream jsonbody;
    jsonbody
        << "<script type=\"text/javascript\">" << std::endl
        << ""
           "var w = 800,\n"
           "  h = w,\n"
           "  r = w / 2,\n"
           "  x = d3.scale.linear().range([0, 2 * Math.PI]),\n"
           "  y = d3.scale.pow().exponent(1.3).domain([0, 1]).range([0, r]),\n"
           "  p = 5,\n"
           "  color = d3.scale.category20c(),\n"
           "  duration = 1000;\n"
           "\n"
           "var vis = d3.select(\"#chart\").append(\"svg:svg\")\n"
           "  .attr(\"width\", w + p * 2)\n"
           "  .attr(\"height\", h + p * 2)\n"
           "  .append(\"g\")\n"
           "  .attr(\"transform\", \"translate(\" + (r + p) + \",\" + (r + p) + \")\");\n"
           "\n"
           "vis.append(\"p\")\n"
           "  .attr(\"id\", \"intro\")\n"
           "  .text(\"Click to zoom!\");\n"
           "\n"
           "var partition = d3.layout.partition()\n"
           "  .sort(null)\n"
           "  .size([2 * Math.PI, r * r])\n"
           "  .value(function(d) { return d.size; });\n"
           "\n"
           "var arc = d3.svg.arc()\n"
           "  .startAngle(function(d) { return Math.max(0, Math.min(2 * Math.PI, x(d.x))); })\n"
           "  .endAngle(function(d) { return Math.max(0, Math.min(2 * Math.PI, x(d.x + d.dx))); })\n"
           "  .innerRadius(function(d) { return Math.max(0, d.y ? y(d.y) : d.y); })\n"
           "  .outerRadius(function(d) { return Math.max(0, y(d.y + d.dy)); });\n"
           "\n"
           "      "
        << std::endl
        << "var spaceJSON = " << jsonsize << ";" << std::endl
        << std::endl
        << "\n"
           "\n"
           "  var nodes = partition.nodes(spaceJSON);\n"
           "\n"
           "  var path = vis.selectAll(\"path\").data(nodes);\n"
           "  path.enter().append(\"path\")\n"
           "    .attr(\"id\", function(d, i) { return \"path-\" + i; })\n"
           "    .attr(\"d\", arc)\n"
           "    .attr(\"fill-rule\", \"evenodd\")\n"
           "    .style(\"fill\", colour)\n"
           "    .on(\"click\", click);\n"
           "\n"
           "  path.append(\"title\").text(function(d) { return 'class name: ' + d.class_name + "
           "'\\nmember_name: ' + d.name + '\\n size: ' + sizeMB(d) });\n"
           "\n"
           "  var text = vis.selectAll(\"text\").data(nodes);\n"
           "  var textEnter = text.enter().append(\"text\")\n"
           "    .style(\"opacity\", 1)\n"
           "    .style(\"fill\", function(d) {\n"
           "    return brightness(d3.rgb(colour(d))) < 125 ? \"#eee\" : \"#000\";\n"
           "    })\n"
           "    .attr(\"text-anchor\", function(d) {\n"
           "    return x(d.x + d.dx / 2) > Math.PI ? \"end\" : \"start\";\n"
           "    })\n"
           "    .attr(\"dy\", \".2em\")\n"
           "    .attr(\"transform\", function(d) {\n"
           "    var multiline = (d.name || \"\").split(\" \").length > 1,\n"
           "      angle = x(d.x + d.dx / 2) * 180 / Math.PI - 90,\n"
           "      rotate = angle + (multiline ? -.5 : 0);\n"
           "    return \"rotate(\" + rotate + \")translate(\" + (y(d.y) + p) + \")rotate(\" + (angle > "
           "90 ? -180 : 0) + \")\";\n"
           "    })\n"
           "    .on(\"click\", click);\n"
           "\n"
           "  textEnter.append(\"title\").text(function(d) { return 'class name: ' + d.class_name + "
           "'\\nmember_name: ' + d.name + '\\n size: ' + sizeMB(d) });\n"
           "\n"
           "  textEnter.append(\"tspan\")\n"
           "    .attr(\"x\", 0)\n"
           "    .text(function(d) { return d.dx < 0.05 ? \"\" : d.depth ? d.name.split(\" \")[0] : "
           "\"\"; });\n"
           "  textEnter.append(\"tspan\")\n"
           "    .attr(\"x\", 0)\n"
           "    .attr(\"dy\", \"1em\")\n"
           "    .text(function(d) { return d.dx < 0.05 ? \"\" : d.depth ? d.name.split(\" \")[1] || "
           "\"\" : \"\"; });\n"
           "\n"
           "  function click(d) {\n"
           "  path.transition()\n"
           "    .duration(duration)\n"
           "    .attrTween(\"d\", arcTween(d));\n"
           "\n"
           "  // Somewhat of a hack as we rely on arcTween updating the scales.\n"
           "  text\n"
           "    .style(\"visibility\", function(e) {\n"
           "    return isParentOf(d, e) ? null : d3.select(this).style(\"visibility\");\n"
           "    })\n"
           "    .transition().duration(duration)\n"
           "    .attrTween(\"text-anchor\", function(d) {\n"
           "    return function() {\n"
           "      return x(d.x + d.dx / 2) > Math.PI ? \"end\" : \"start\";\n"
           "    };\n"
           "    })\n"
           "    .attrTween(\"transform\", function(d) {\n"
           "    var multiline = (d.name || \"\").split(\" \").length > 1;\n"
           "    return function() {\n"
           "      var angle = x(d.x + d.dx / 2) * 180 / Math.PI - 90,\n"
           "        rotate = angle + (multiline ? -.5 : 0);\n"
           "      return \"rotate(\" + rotate + \")translate(\" + (y(d.y) + p) + \")rotate(\" + (angle "
           "> 90 ? -180 : 0) + \")\";\n"
           "    };\n"
           "    })\n"
           "    .style(\"opacity\", function(e) { return isParentOf(d, e) ? 1 : 1e-6; })\n"
           "    .each(\"end\", function(e) {\n"
           "    d3.select(this).style(\"visibility\", isParentOf(d, e) ? null : \"hidden\");\n"
           "    });\n"
           "  }\n"
           "\n"
           "\n"
           "function sizeMB(d) {\n"
           "//  if (d.children) {\n"
           "//  var sum = calcSum(d);\n"
           "//  return (sum / (1024*1024)).toFixed(2) + 'MB';\n"
           "//  } else {\n"
           "  return (d.size / (1024*1024)).toFixed(2) + 'MB';\n"
           "//  }\n"
           "}\n"
           "\n"
           "function calcSum(d) {\n"
           "  if(d.children) {\n"
           "  var sum = 0;\n"
           "  function recurse(d) {\n"
           "    if(d.children) d.children.forEach( function(child) { recurse(child); } );\n"
           "    else sum += d.size;\n"
           "  }\n"
           "  recurse(d,sum);\n"
           "  console.log(sum);\n"
           "  console.log(d.children);\n"
           "  return sum;\n"
           "  } else {\n"
           "  console.log(d.size);\n"
           "  return d.size;\n"
           "  }\n"
           "}\n"
           "\n"
           "function isParentOf(p, c) {\n"
           "  if (p === c) return true;\n"
           "  if (p.children) {\n"
           "  return p.children.some(function(d) {\n"
           "    return isParentOf(d, c);\n"
           "  });\n"
           "  }\n"
           "  return false;\n"
           "}\n"
           "\n"
           "function colour(d) {\n"
           "  return color(d.name);\n"
           "}\n"
           "\n"
           "// Interpolate the scales!\n"
           "function arcTween(d) {\n"
           "  var my = maxY(d),\n"
           "    xd = d3.interpolate(x.domain(), [d.x, d.x + d.dx]),\n"
           "    yd = d3.interpolate(y.domain(), [d.y, my]),\n"
           "    yr = d3.interpolate(y.range(), [d.y ? 20 : 0, r]);\n"
           "  return function(d) {\n"
           "  return function(t) { x.domain(xd(t)); y.domain(yd(t)).range(yr(t)); return arc(d); };\n"
           "  };\n"
           "}\n"
           "\n"
           "// Interpolate the scales!\n"
           "function arcTween2(d) {\n"
           "  var xd = d3.interpolate(x.domain(), [d.x, d.x + d.dx]),\n"
           "    yd = d3.interpolate(y.domain(), [d.y, 1]),\n"
           "    yr = d3.interpolate(y.range(), [d.y ? 20 : 0, radius]);\n"
           "  return function(d, i) {\n"
           "  return i\n"
           "    ? function(t) { return arc(d); }\n"
           "    : function(t) { x.domain(xd(t)); y.domain(yd(t)).range(yr(t)); return arc(d); };\n"
           "  };\n"
           "}\n"
           "\n"
           "function maxY(d) {\n"
           "  return d.children ? Math.max.apply(Math, d.children.map(maxY)) : d.y + d.dy;\n"
           "}\n"
           "\n"
           "// http://www.w3.org/WAI/ER/WD-AERT/#color-contrast\n"
           "function brightness(rgb) {\n"
           "  return rgb.r * .299 + rgb.g * .587 + rgb.b * .114;\n"
           "}\n"
           "d3.select(\"#download\").on(\"click\", function () {\n"
           "d3.select(this).attr(\"href\", 'data:application/octet-stream;base64,' + "
           "btoa(d3.select(\"#chart\").html())).attr(\"download\", \"memorysun.svg\")})\n\n"
           "click(nodes[0]);\n"
           "    "
        << std::endl
        << "</script>" << std::endl
        << "</body>" << std::endl
        << "</html>" << std::endl;
    return jsonbody.str();
}

template <>
inline void write_structure_tree<HTML_FORMAT>(const structure_tree_node* v,
                                              std::ostream&			  out,
                                              SDSL_UNUSED size_t level)
{
    std::stringstream json_data;
    write_structure_tree<JSON_FORMAT>(v, json_data);

    out << create_html_header("sdsl data structure visualization");
    out << create_js_body(json_data.str());
}

}
#endif

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file util.hpp
    \brief util.hpp contains some helper methods for int_vector and other stuff like demangle class names.
    \author Simon Gog
*/
#ifndef INCLUDED_SDSL_UTIL
#define INCLUDED_SDSL_UTIL

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*!\file sfstream.hpp
   \brief sfstream.hpp contains a two stream class which can be used to read/write from/to files or strings.
   \author Simon Gog
*/
#ifndef INCLUDED_SDSL_SFSTREAM
#define INCLUDED_SDSL_SFSTREAM

#include <fstream>
#include <sstream>
#include <string>
// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file ram_fs.hpp
 * \brief ram_fs.hpp
 * \author Simon Gog
 */
#ifndef INCLUDED_SDSL_RAM_FS
#define INCLUDED_SDSL_RAM_FS

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*!\file memory_tracking.hpp
\brief memory_tracking.hpp contains two function for allocating and deallocating memory
\author Simon Gog
*/
#ifndef INCLUDED_SDSL_MEMORY_TRACKING
#define INCLUDED_SDSL_MEMORY_TRACKING

//#include "ram_fs.hpp"

#include <map>
#include <iostream>
#include <cstdlib>
#include <mutex>
#include <chrono>
#include <cstring>
#include <set>
#include <cstddef>
#include <stack>
#include <vector>
#include <atomic>

#include <fcntl.h>
#include <sstream>
#include <fstream>

#ifdef _WIN32
#ifndef NOMINMAX
// windows.h has min/max macro which causes problems when using std::min/max
#define NOMINMAX 1
#endif
#include <windows.h>
#include <io.h>
#else
#include <sys/mman.h>
#include <unistd.h> // for getpid, file_size, clock_gettime
#endif

namespace sdsl {

//forward declare
void memory_monitor_record(int64_t);

// minimal allocator from http://stackoverflow.com/a/21083096
template <typename T>
struct track_allocator {
    using value_type = T;

    track_allocator() = default;
    template <class U>
    track_allocator(const track_allocator<U>&) {}

    T* allocate(std::size_t n) {
        if (n <= std::numeric_limits<std::size_t>::max() / sizeof(T)) {
            size_t s = n * sizeof(T);
            if (auto ptr = std::malloc(s)) {
                memory_monitor_record(s);
                return static_cast<T*>(ptr);
            }
        }
        throw std::bad_alloc();
    }
    void deallocate(T* ptr, std::size_t n) {
        std::free(ptr);
        std::size_t s = n * sizeof(T);
        memory_monitor_record(-((int64_t)s));
    }
};

template <typename T, typename U>
inline bool operator == (const track_allocator<T>&, const track_allocator<U>&) {
    return true;
}

template <typename T, typename U>
inline bool operator != (const track_allocator<T>& a, const track_allocator<U>& b) {
    return !(a == b);
}

// spin lock
class spin_lock
{
private:
    std::atomic_flag m_slock;
public:
    spin_lock()
    {
        m_slock.clear();
    }
    void lock()
    {
        while (m_slock.test_and_set(std::memory_order_acquire)) {
            /* spin */
        }
    };
    void unlock()
    {
        m_slock.clear(std::memory_order_release);
    };
};

namespace ram_fs{
typedef std::vector<char, track_allocator<char>> content_type;
}

struct ramfs_storage {
    typedef std::map<std::string, ram_fs::content_type> mss_type;
    typedef std::map<int, std::string> mis_type;
    std::recursive_mutex m_rlock;

    mss_type m_map;
    mis_type m_fd_map;

    ramfs_storage(){
        m_fd_map[-1] = "";
    }

    ~ramfs_storage(){ }
};

struct mm_alloc {
    using timer = std::chrono::high_resolution_clock;
    timer::time_point timestamp;
    int64_t usage;
    mm_alloc(timer::time_point t, int64_t u) : timestamp(t), usage(u) {};
};

struct mm_event {
    using timer = std::chrono::high_resolution_clock;
    std::string name;
    std::vector<mm_alloc> allocations;
    mm_event(std::string n, int64_t usage) : name(n)
    {
        allocations.emplace_back(timer::now(), usage);
    };
    bool operator< (const mm_event& a) const
    {
        if (a.allocations.size() && this->allocations.size()) {
            if (this->allocations[0].timestamp == a.allocations[0].timestamp) {
                return this->allocations.back().timestamp < a.allocations.back().timestamp;
            } else {
                return this->allocations[0].timestamp < a.allocations[0].timestamp;
            }
        }
        return true;
    }
};

struct tracker_storage {
    using timer = std::chrono::high_resolution_clock;
    std::chrono::milliseconds log_granularity = std::chrono::milliseconds(20ULL);
    int64_t current_usage = 0;
    bool track_usage = false;
    std::vector<mm_event> completed_events;
    std::stack<mm_event> event_stack;
    timer::time_point start_log;
    timer::time_point last_event;
    spin_lock spinlock;

    tracker_storage(){ }

    ~tracker_storage(){ }
};

template<format_type F>
void write_mem_log(std::ostream& out, const tracker_storage& m);

class memory_monitor
{
public:
    using timer = std::chrono::high_resolution_clock;

    struct mm_event_proxy {
        bool add;
        timer::time_point created;
        mm_event_proxy(const std::string& name, int64_t usage, bool a) : add(a)
        {
            if (add) {
                auto& m = *(the_monitor().m_tracker);
                std::lock_guard<spin_lock> lock(m.spinlock);
                m.event_stack.emplace(name, usage);
            }
        }
        ~mm_event_proxy()
        {
            if (add) {
                auto& m = *(the_monitor().m_tracker);
                std::lock_guard<spin_lock> lock(m.spinlock);
                auto& cur = m.event_stack.top();
                auto cur_time = timer::now();
                cur.allocations.emplace_back(cur_time, m.current_usage);
                m.completed_events.emplace_back(std::move(cur));
                m.event_stack.pop();
                // add a point to the new "top" with the same memory
                // as before but just ahead in time
                if (!m.event_stack.empty()) {
                    if (m.event_stack.top().allocations.size()) {
                        auto last_usage = m.event_stack.top().allocations.back().usage;
                        m.event_stack.top().allocations.emplace_back(cur_time, last_usage);
                    }
                }
            }
        }
    };

private:
    tracker_storage* m_tracker;
    ramfs_storage* m_ram_fs;

    // disable construction of the object
    memory_monitor() {
        m_tracker = new tracker_storage();
        m_ram_fs = new ramfs_storage();

    };

    ~memory_monitor()
    {
        if (m_tracker->track_usage) {
            stop();
        }
        delete m_ram_fs;
        delete m_tracker;
    }
    memory_monitor(const memory_monitor&) = delete;
    memory_monitor& operator=(const memory_monitor&) = delete;

    static memory_monitor& the_monitor()
    {
        static memory_monitor m;
        return m;
    }
public:

    static void granularity(std::chrono::milliseconds ms)
    {
        auto& m = *(the_monitor().m_tracker);
        m.log_granularity = ms;
    }
    static int64_t peak()
    {
        auto& m = *(the_monitor().m_tracker);
        int64_t max = 0;
        for (auto events : m.completed_events) {
            for (auto alloc : events.allocations) {
                if (max < alloc.usage) {
                    max = alloc.usage;
                }
            }
        }
        return max;
    }

    static ramfs_storage& ram_fs(){
        return *(the_monitor().m_ram_fs);
    }

    static void start()
    {
        auto& m = *(the_monitor().m_tracker);
        m.track_usage = true;
        // clear if there is something there
        if (m.completed_events.size()) {
            m.completed_events.clear();
        }
        while (m.event_stack.size()) {
            m.event_stack.pop();
        }
        m.start_log = timer::now();
        m.current_usage = 0;
        m.last_event = m.start_log;
        m.event_stack.emplace("unknown", 0);
    }
    static void stop()
    {
        auto& m = *(the_monitor().m_tracker);
        while (!m.event_stack.empty()) {
            m.completed_events.emplace_back(std::move(m.event_stack.top()));
            m.event_stack.pop();
        }
        m.track_usage = false;
    }
    static void record(int64_t delta)
    {
        auto& m = *(the_monitor().m_tracker);
        if (m.track_usage) {
            std::lock_guard<spin_lock> lock(m.spinlock);
            auto cur = timer::now();
            if (m.last_event + m.log_granularity < cur) {
                m.event_stack.top().allocations.emplace_back(cur, m.current_usage);
                m.current_usage = m.current_usage + delta;
                m.event_stack.top().allocations.emplace_back(cur, m.current_usage);
                m.last_event = cur;
            } else {
                if (m.event_stack.top().allocations.size()) {
                    m.current_usage = m.current_usage + delta;
                    m.event_stack.top().allocations.back().usage = m.current_usage;
                    m.event_stack.top().allocations.back().timestamp = cur;
                }
            }
        }
    }

    static mm_event_proxy event(const std::string& name)
    {
        auto& m = *(the_monitor().m_tracker);
        if (m.track_usage) {
            return mm_event_proxy(name, m.current_usage, true);
        }
        return mm_event_proxy(name, m.current_usage, false);
    }

    template<format_type F>
    static void write_memory_log(std::ostream& out)
    {
        write_mem_log<F>(out, *(the_monitor().m_tracker));
    }
};

inline void memory_monitor_record(int64_t delta) {
    memory_monitor::record(delta);
}

} // end namespace

#endif

#include <string>
#include <map>
#include <vector>
#include <mutex>

namespace sdsl {

namespace ram_fs{

//! Check if the file exists
inline bool exists(const std::string& name){
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    return rf.m_map.find(name) != rf.m_map.end();
}

inline void store(const std::string& name, content_type data) {
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    if (!exists(name)) {
        std::string cname = name;
        rf.m_map.insert(std::make_pair(std::move(cname), std::move(data)));
    } else {
        rf.m_map[name] = std::move(data);
    }
}


//! Get the file size
inline size_t file_size(const std::string& name) {
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    if (exists(name)) {
        return rf.m_map[name].size();
    } else {
        return 0;
    }
}

//! Get the content
inline content_type& content(const std::string& name) {
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    return rf.m_map[name];
}

//! Remove the file with key `name`
inline int remove(const std::string& name) {
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    if (exists(name)) {
        rf.m_map.erase(name);
    }
    return 0;
}

//! Rename the file. Change key `old_filename` into `new_filename`.
inline int rename(const std::string old_filename, const std::string new_filename){
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    rf.m_map[new_filename] = std::move(rf.m_map[old_filename]);
    remove(old_filename);
    return 0;
}

//! Get fd for file
inline int open(const std::string& name) {
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    if(!exists(name)) {
        store(name,content_type{});
    }
    int fd = -2;
    auto largest_fd = rf.m_fd_map.rbegin()->first;
    if( largest_fd < 0 ) {
        auto smallest_fd = rf.m_fd_map.begin()->first;
        fd = smallest_fd - 1;
    } else {
        rf.m_fd_map.erase(largest_fd);
        fd = - largest_fd;
    }
    rf.m_fd_map[fd] = name;
    return fd;
}

//! Get fd for file
inline int close(const int fd) {
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    if( fd >= -1 ) return -1;
    if(rf.m_fd_map.count(fd) == 0) {
        return -1;
    } else {
        rf.m_fd_map.erase(fd);
        rf.m_fd_map[-fd] = "";
    }
    return 0;
}

//! Get the content with fd
inline content_type& content(const int fd){
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    auto name = rf.m_fd_map[fd];
    return rf.m_map[name];
}

//! Get the content with fd
inline int truncate(const int fd,size_t new_size) {
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    if(rf.m_fd_map.count(fd) == 0) return -1;
    auto name = rf.m_fd_map[fd];
    rf.m_map[name].reserve(new_size);
    rf.m_map[name].resize(new_size,0);
    return 0;
}

//! Get the file size with fd
inline size_t file_size(const int fd) {
    auto& rf = memory_monitor::ram_fs();
    std::lock_guard<std::recursive_mutex> lock(rf.m_rlock);
    if(rf.m_fd_map.count(fd) == 0) return 0;
    auto name = rf.m_fd_map[fd];
    return rf.m_map[name].size();
}

}// end namespace ram_fs

//! Determines if the given file is a RAM-file.
inline bool is_ram_file(const std::string& file) {
    if (file.size() > 0) {
        if (file[0]=='@') {
            return true;
        }
    }
    return false;
}

//! Determines if the given file is a RAM-file.
inline bool is_ram_file(const int fd) {
    return fd < -1;
}

//! Returns the corresponding RAM-file name for file.
inline std::string ram_file_name(const std::string& file) {
    if (is_ram_file(file)) {
        return file;
    } else {
        return "@" + file;
    }
}

//! Returns for a RAM-file the corresponding disk file name
inline std::string disk_file_name(const std::string& file) {
    if (!is_ram_file(file)) {
        return file;
    } else {
        return file.substr(1);
    }
}

//! Remove a file.
inline int remove(const std::string& file) {
    if (is_ram_file(file)) {
        return ram_fs::remove(file);
    } else {
        return std::remove(file.c_str());
    }

}

//! Rename a file
inline int rename(const std::string& old_filename, const std::string& new_filename){
    if (is_ram_file(old_filename)) {
        if (!is_ram_file(new_filename)) {  // error, if new file is not also RAM-file
            return -1;
        }
        return ram_fs::rename(old_filename, new_filename);
    } else {
        return std::rename(old_filename.c_str(), new_filename.c_str());
    }
}

} // end namespace sdsl
#endif

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
#ifndef INCLUDED_SDSL_RAM_FSTREAMBUF
#define INCLUDED_SDSL_RAM_FSTREAMBUF

#include <fstream>
#include <vector>

namespace sdsl {

class ram_filebuf : public std::streambuf
{
private:
    // TODO:  also store filename/descriptor to implement is_open ???
    ram_fs::content_type* m_ram_file = nullptr;  // file handle
    void pbump64(std::ptrdiff_t x)
    {
        while (x > std::numeric_limits<int>::max()) {
            pbump(std::numeric_limits<int>::max());
            x -= std::numeric_limits<int>::max();
        }
        pbump(x);
    }

public:
    virtual ~ram_filebuf() {};

    ram_filebuf() {};

    ram_filebuf(ram_fs::content_type& ram_file) : m_ram_file(&ram_file)
    {
        char* begin = m_ram_file->data();
        char* end   = begin + m_ram_file->size();
        setg(begin, begin, end); // set get pointers eback(), eptr(), egptr()
    }

    std::streambuf* open(const std::string name, std::ios_base::openmode mode)
    {
        // open ram_file
        if ((mode & std::ios_base::in) and !(mode & std::ios_base::trunc)) {
            // file must exist, initial position at the start
            if (!ram_fs::exists(name)) {
                m_ram_file = nullptr;
            } else {
                m_ram_file = &ram_fs::content(name);
            }
        } else { // existence of file not required
            if (!ram_fs::exists(name)) {
                // create empty file, if it does not yet exist
                ram_fs::store(
                    name, ram_fs::content_type()); // TODO: create method in ram_fs?? or store w 1 arg?
            }
            m_ram_file = &ram_fs::content(name);
            if ((mode & std::ios_base::out) and !(mode & std::ios_base::app)) {
                m_ram_file->clear();
            }
        }

        if (m_ram_file and (mode & std::ios_base::trunc)) {
            m_ram_file->clear();
        }
        if (m_ram_file) {
            if (mode & std::ios_base::ate) {
                // TODO: move put pointer to the end of the file
            }
            setg(m_ram_file->data(), m_ram_file->data(), m_ram_file->data() + m_ram_file->size());
            setp(m_ram_file->data(), m_ram_file->data() + m_ram_file->size());
        }
        // ATTENTION: if m_ram_file->size() == 0, then data might be nullptr !!!
        return m_ram_file ? this : nullptr;
    }

    bool is_open() { return m_ram_file != nullptr; }

    ram_filebuf* close()
    {
        if (!this->is_open()) return nullptr;
        m_ram_file = nullptr;
        setg(nullptr, nullptr, nullptr);
        setp(nullptr, nullptr);
        return this;
    }

    pos_type seekpos(pos_type				 sp,
                     std::ios_base::openmode mode = std::ios_base::in |
                         std::ios_base::out) override
    {
        if (sp >= (pos_type)0 and sp <= (pos_type)m_ram_file->size()) {
            setg(m_ram_file->data(), m_ram_file->data() + sp, m_ram_file->data() + m_ram_file->size());
            setp(m_ram_file->data(), m_ram_file->data() + m_ram_file->size());
            pbump64(sp);
        } else {
            if (mode & std::ios_base::out) {
                // extend buffer
                m_ram_file->reserve(sp);
                m_ram_file->resize(sp, 0);
                setg(
                    m_ram_file->data(), m_ram_file->data() + sp, m_ram_file->data() + m_ram_file->size());
                setp(m_ram_file->data(), m_ram_file->data() + m_ram_file->size());
                pbump64(sp);
            } else {
                return pos_type(off_type(-1));
            }
        }
        return sp;
    }

    pos_type pubseekoff(off_type				off,
                        std::ios_base::seekdir  way,
                        std::ios_base::openmode which = std::ios_base::in | std::ios_base::out)
    {
        if (std::ios_base::beg == way) {
            if (seekpos(off, which) == pos_type(-1)) {
                return pos_type(-1);
            }
        } else if (std::ios_base::cur == way) {
            if (seekpos(gptr() - eback() + off, which) == pos_type(-1)) {
                return pos_type(-1);
            }
        } else if (std::ios_base::end == way) {
            if (seekpos(egptr() - eback() + off, which) == pos_type(-1)) {
                return pos_type(-1);
            }
        }
        return gptr() - eback();
    }

    pos_type pubseekpos(pos_type				sp,
                        std::ios_base::openmode which = std::ios_base::in | std::ios_base::out)
    {
        if (seekpos(sp, which) == pos_type(-1)) {
            return pos_type(-1);
        } else {
            return gptr() - eback();
        }
    }

    std::streamsize xsputn(const char_type* s, std::streamsize n) override
    {
        //    std::cout<<"xsputn( , of size "<<n<<")"<<std::endl;
        //    std::cout<<"epptr()-pptr()="<<epptr()-pptr()<<std::endl;
        if (!m_ram_file) {
            return 0;
        }

        if (n < epptr() - pptr()) {
            std::copy(s, s + n, pptr());
            pbump64(n);
            return n;
        } else {
            if (epptr() - pbase() == (std::ptrdiff_t)m_ram_file->size() and epptr() == pptr()) {
                m_ram_file->insert(m_ram_file->end(), s, s + n);
                setp(m_ram_file->data(), m_ram_file->data() + m_ram_file->size());
                std::ptrdiff_t add = epptr() - pbase();
                pbump64(add);
                setg(m_ram_file->data(), gptr(), m_ram_file->data() + m_ram_file->size());
                return n;
            } else {
                for (std::streamsize i = 0; i < n; ++i) {
                    if (traits_type::eq_int_type(sputc(s[i]), traits_type::eof())) {
                        return i;
                    }
                }
                return n;
            }
        }
    }

    int sync() override
    {
        return 0; // we are always in sync, since buffer is sink
    }

    int_type overflow(int_type c = traits_type::eof()) override
    {
        if (m_ram_file) {
            m_ram_file->push_back(c);
            setp(m_ram_file->data(), m_ram_file->data() + m_ram_file->size());
            std::ptrdiff_t add = epptr() - pbase();
            pbump64(add);
            setg(m_ram_file->data(), gptr(), m_ram_file->data() + m_ram_file->size());
        }
        return traits_type::to_int_type(c);
    }
};
}

#endif

namespace sdsl {

class osfstream : public std::ostream {
public:
    typedef std::streambuf* buf_ptr_type;

private:
    buf_ptr_type m_streambuf = nullptr;
    std::string  m_file		 = "";

public:
    typedef void* voidptr;
    //! Standard constructor.
    osfstream() : std::ostream(nullptr) { this->init(m_streambuf); }

    //! Constructor taking a file name and open mode.
    osfstream(const std::string& file, std::ios_base::openmode mode = std::ios_base::out) : std::ostream(nullptr)
    {
        this->init(m_streambuf);
        open(file, mode);
    }

    //! Open the stream.
    buf_ptr_type open(const std::string& file, std::ios_base::openmode mode = std::ios_base::out)
    {
        delete m_streambuf;
        m_streambuf				= nullptr;
        m_file					= file;
        std::streambuf* success = nullptr;
        if (is_ram_file(file)) {
            m_streambuf = new ram_filebuf();
            success		= ((ram_filebuf*)m_streambuf)->open(m_file, mode | std::ios_base::out);
        } else {
            m_streambuf = new std::filebuf();
            success		= ((std::filebuf*)m_streambuf)->open(m_file, mode | std::ios_base::out);
        }
        if (success) {
            this->clear();
        } else {
            this->setstate(std::ios_base::failbit);
            delete m_streambuf;
            m_streambuf = nullptr;
        }
        this->rdbuf(m_streambuf);
        return m_streambuf;
    }

    //! Is the stream close?
    bool is_open()
    {
        if (nullptr == m_streambuf) return false;
        if (is_ram_file(m_file)) {
            return ((ram_filebuf*)m_streambuf)->is_open();
        } else {
            return ((std::filebuf*)m_streambuf)->is_open();
        }
    }

    //! Close the stream.
    void close()
    {
        bool fail = false;
        if (nullptr == m_streambuf) {
            fail = true;
        } else {
            if (is_ram_file(m_file)) {
                fail = !((ram_filebuf*)m_streambuf)->close();
            } else {
                fail = !((std::filebuf*)m_streambuf)->close();
            }
        }
        if (fail) this->setstate(std::ios::failbit);
    }

    //! Standard destructor
    ~osfstream()
    {
        delete m_streambuf; // streambuf closes the file on destruction
    }

    //! Cast to void*
    operator voidptr() const { return m_streambuf; }

    osfstream& seekp(pos_type pos)
    {
        ios_base::iostate err = std::ios_base::iostate(std::ios_base::goodbit);
        try {
            if (!this->fail()) {
                pos_type p = 0;
                if (is_ram_file(m_file)) {
                    p = ((ram_filebuf*)m_streambuf)->pubseekpos(pos, std::ios_base::out);
                } else {
                    p = ((std::filebuf*)m_streambuf)->pubseekpos(pos, std::ios_base::out);
                }
                if (p == pos_type(off_type(-1))) {
                    err |= ios_base::failbit;
                    this->setstate(err);
                }
            }
        } catch (...) {
            if (err) {
                this->setstate(err);
            }
        }
        return *this;
    }

    osfstream& seekp(off_type off, ios_base::seekdir way)
    {
        ios_base::iostate err = std::ios_base::iostate(ios_base::goodbit);
        try {
            if (!this->fail()) {
                pos_type p = 0;
                if (is_ram_file(m_file)) {
                    p = ((ram_filebuf*)m_streambuf)->pubseekoff(off, way, std::ios_base::out);

                } else {
                    p = ((std::filebuf*)m_streambuf)->pubseekoff(off, way, std::ios_base::out);
                }
                if (p == pos_type(off_type(-1))) {
                    err |= ios_base::failbit;
                    this->setstate(err);
                }
            }
        } catch (...) {
            if (err) {
                this->setstate(err);
            }
        }
        return *this;
    }

    std::streampos tellp();
};

class isfstream : public std::istream {
    typedef std::streambuf* buf_ptr_type;

private:
    buf_ptr_type m_streambuf = nullptr;
    std::string  m_file		 = "";

public:
    typedef void* voidptr;
    //! Standard constructor.
    isfstream() : std::istream(nullptr) { this->init(m_streambuf); }

    //! Constructor taking a file name and open mode.
    isfstream(const std::string& file, std::ios_base::openmode mode = std::ios_base::in)
        : std::istream(nullptr)
    {
        this->init(m_streambuf);
        open(file, mode);
    }

    //! Open the stream.
    buf_ptr_type open(const std::string& file, std::ios_base::openmode mode = std::ios_base::in)
    {
        delete m_streambuf;
        m_streambuf				= nullptr;
        m_file					= file;
        std::streambuf* success = nullptr;
        if (is_ram_file(file)) {
            m_streambuf = new ram_filebuf();
            success		= ((ram_filebuf*)m_streambuf)->open(m_file, mode | std::ios_base::in);
        } else {
            m_streambuf = new std::filebuf();
            success		= ((std::filebuf*)m_streambuf)->open(m_file, mode | std::ios_base::in);
        }
        if (success) {
            this->clear();
        } else {
            this->setstate(std::ios_base::failbit);
            delete m_streambuf;
            m_streambuf = nullptr;
        }
        this->rdbuf(m_streambuf);
        return m_streambuf;
    }

    //! Is the stream close?
    bool is_open()
    {
        if (nullptr == m_streambuf) return false;
        if (is_ram_file(m_file)) {
            return ((ram_filebuf*)m_streambuf)->is_open();
        } else {
            return ((std::filebuf*)m_streambuf)->is_open();
        }
    }

    //! Close the stream.
    void close()
    {
        bool fail = false;
        if (nullptr == m_streambuf) {
            fail = true;
        } else {
            if (is_ram_file(m_file)) {
                fail = !((ram_filebuf*)m_streambuf)->close();
            } else {
                fail = !((std::filebuf*)m_streambuf)->close();
            }
        }
        if (fail) this->setstate(std::ios::failbit);
    }

    //! Standard destructor
    ~isfstream() { delete m_streambuf; }

    //! Cast to void*
    operator voidptr() const
    {
        return m_streambuf; // streambuf closes the file on destruction
    }

    isfstream& seekg(pos_type pos)
    {
        ios_base::iostate err = std::ios_base::iostate(std::ios_base::goodbit);
        try {
            if (!this->fail()) {
                pos_type p = 0;
                if (is_ram_file(m_file)) {
                    p = ((ram_filebuf*)m_streambuf)->pubseekpos(pos, std::ios_base::in);

                } else {
                    p = ((std::filebuf*)m_streambuf)->pubseekpos(pos, std::ios_base::in);
                }
                if (p == pos_type(off_type(-1))) {
                    err |= ios_base::failbit;
                }
            }
        } catch (...) {
            if (err) {
                this->setstate(err);
            }
        }
        return *this;
    }

    isfstream& seekg(off_type off, ios_base::seekdir way)
    {
        ios_base::iostate err = std::ios_base::iostate(ios_base::goodbit);
        try {
            if (!this->fail()) {
                pos_type p = 0;
                if (is_ram_file(m_file)) {
                    p = ((ram_filebuf*)m_streambuf)->pubseekoff(off, way, std::ios_base::in);

                } else {
                    p = ((std::filebuf*)m_streambuf)->pubseekoff(off, way, std::ios_base::in);
                }
                if (p == pos_type(off_type(-1))) {
                    err |= ios_base::failbit;
                }
            }
        } catch (...) {
            if (err) {
                this->setstate(err);
            }
        }
        return *this;
    }

    std::streampos tellg()
    {
        ios_base::iostate err = std::ios_base::iostate(ios_base::goodbit);
        pos_type		  p   = pos_type(off_type(-1));
        try {
            if (!this->fail()) {
                if (is_ram_file(m_file)) {
                    p = ((ram_filebuf*)m_streambuf)->pubseekoff(0, std::ios_base::cur);

                } else {
                    p = ((std::filebuf*)m_streambuf)->pubseekoff(0, std::ios_base::cur);
                }
                if (p == pos_type(off_type(-1))) {
                    err |= ios_base::failbit;
                }
            }
        } catch (...) {
            if (err) {
                this->setstate(err);
            }
        }
        return p;
    }
};

} // end namespace

#endif

#include <iosfwd>	 // forward declaration of ostream
#include <stdint.h>   // for uint64_t uint32_t declaration
#include <cassert>
#include <ctime> // for rand initialization
#include <string>
#include <functional> // for class_to_hash
#include <string.h>   // for strlen and strdup
#include <cstdlib>
#include <sstream>   // for to_string method
#include <stdexcept> // for std::logic_error
#include <typeinfo>  // for typeid
#include <iomanip>
#include <numeric>
#include <random>
#include <chrono>
#include <atomic>
#include <mutex>
#include <algorithm>

// macros to transform a defined name to a string
#define SDSL_STR(x) #x
#define SDSL_XSTR(s) SDSL_STR(s)

#include <sys/types.h> // for file_size
#include <sys/stat.h>  // for file_size
#include <iomanip>
#include <vector>
#include <string>

#include <type_traits>
#include <typeinfo>

#ifndef MSVC_COMPILER
#include <cxxabi.h>
#endif

#ifndef _WIN32
#include <sys/time.h>	  // for struct timeval
#include <sys/resource.h> // for struct rusage
#include <libgen.h>		  // for basename
#include <unistd.h>		  // for getpid, file_size, clock_gettime
#else
#include <process.h>
#include <ciso646>
#endif

//! Namespace for the succinct data structure library.
namespace sdsl {

template <uint8_t>
class int_vector; // forward declaration

//! A namespace for helper functions
namespace util {

//============= Debug information =========================

SDSL_UNUSED static bool verbose = false;

inline void set_verbose() { verbose = true; }

//============ Manipulating int_vectors ===================

//! Sets all bits of the int_vector to pseudo-random bits.
/*! \param v The int_vector whose bits should be set to random bits
 *  \param seed If seed = 0, the time is used to initialize the
 *              pseudo random number generator, otherwise the seed
 *              parameter is used.
 */
template <class t_int_vec>
void set_random_bits(t_int_vec& v, int seed = 0);
//! Sets all bits of the int_vector to 0-bits.
template <class t_int_vec>
void _set_zero_bits(t_int_vec& v);
//! Sets all bits of the int_vector to 1-bits.
template <class t_int_vec>
void _set_one_bits(t_int_vec& v);

//! Bit compress the int_vector
/*! Determine the biggest value X and then set the
 *  int_width to the smallest possible so that we
 *  still can represent X
 */
template <class t_int_vec>
void bit_compress(t_int_vec& v);

//! Expands the integer width to new_width >= v.width()
template <class t_int_vec>
void expand_width(t_int_vec& v, uint8_t new_width);

//! All elements of v modulo m
template <class t_int_vec>
void mod(t_int_vec& v, typename t_int_vec::size_type m);

inline void cyclic_shifts(uint64_t* vec, uint8_t & n, uint64_t k, uint8_t int_width);

//! Set all entries of int_vector to value k
/*! \param  v The int_vector which should be set
 *  \param  k The value which should be inserted into v.
 *  \par Details
 *   This method pre-calculates the content of at most 64
 *   words and then repeatedly inserts these words into v.
 */
template <class t_int_vec>
void set_to_value(t_int_vec& v, uint64_t k);

//! Set all entries of int_vector starting from iterator it to value k
/*! \param  v The int_vector which should be set
 *  \param  k The value which should be inserted into v.
 *  \param  it The iterator from which on all elements are set to value k.
 *  \par Details
 *   This method pre-calculates the content of at most 64
 *   words and then repeatedly inserts these words into v.
 */
template <class t_int_vec, class t_int_vec_iterator>
void set_to_value(t_int_vec& v, uint64_t k, t_int_vec_iterator it);

//! Sets each entry of the numerical vector v at position \$fi\f$ to value \$fi\$f
template <class t_int_vec>
void set_to_id(t_int_vec& v);

//! Number of set bits in v.
/*! \param v  int_vector object.
      \return The number of 1-bits in v.
 */
template <class t_int_vec>
typename t_int_vec::size_type cnt_one_bits(const t_int_vec& v);

//! Number of occurrences of bit pattern `10` in v.
/*! \sa getOneBits, getOneZeroBits
 */
template <class t_int_vec>
typename t_int_vec::size_type cnt_onezero_bits(const t_int_vec& v);

//! Number of occurrences of bit pattern `01` in v.
/*! \sa getOneBits, getZeroOneBits
 */
template <class t_int_vec>
typename t_int_vec::size_type cnt_zeroone_bits(const t_int_vec& v);

//! Get the smallest position \f$i\geq idx\f$ where a bit is set
/*! \param v The int_vector in which the bit is searched
 *  \param idx The start position for the search \f$ 0\leq idx < v.bit_size()\f$
 *  \return The smallest position greater or equal to idx, where corresponding bit is 1 or v.bit_size() if no such position exists
 *  \par Time complexity
 *      \f$ \Order{n} \f$
 */
template <class t_int_vec>
typename t_int_vec::size_type next_bit(const t_int_vec& v, uint64_t idx);

//! Get the greatest position \f$i\leq idx\f$ where a bit is set
/*! \param v The int_vector in which the bit is searched
 *  \param idx The start position for the search \f$ 0\leq idx < v.bit_size()\f$
 *  \return The greatest position smaller or equal to idx, where corresponding bit is 1 or v.bit_size() if no such position exists
 *  \par Time complexity
 *     \f$ \Order{n} \f$
*/
template <class t_int_vec>
typename t_int_vec::size_type prev_bit(const t_int_vec& v, uint64_t idx);

//============= Handling files =============================

//! Get the size of a file in bytes
/*! \param file  Path to a file.
 *  \returns     Size of the specified file in bytes.
 */
inline size_t file_size(const std::string& file)
{
    if (is_ram_file(file)) {
        return ram_fs::file_size(file);
    } else {
        struct stat fs;
        stat(file.c_str(), &fs);
        return fs.st_size;
    }
}

//! Returns the basename of a file
/*! \param file  Path to a file.
 *  \returns     Basename of the specified file.
 */
inline std::string basename(std::string file)
{
    file = disk_file_name(file); // remove RAM-prefix
#ifdef _WIN32
    char* c						= _strdup((const char*)file.c_str());
	char  file_name[_MAX_FNAME] = {0};
#ifdef MSVC_COMPILER
	::_splitpath_s(c, NULL, 0, NULL, NULL, file_name, _MAX_FNAME, NULL, 0);
#else
	::_splitpath(c, NULL, NULL, file_name, NULL);
#endif
	std::string res(file_name);
#else
    char*		c   = strdup((const char*)file.c_str());
    std::string res = std::string(::basename(c));
#endif
    free(c);
    return res;
}

//! Returns the directory of a file. A trailing `/` will be removed.
/*! \param file  Path to a file.
 *  \returns     Directory name part of the specified path.
 */
inline std::string dirname(std::string file)
{
    bool ram_file = is_ram_file(file);
    file		  = disk_file_name(file); // remove RAM-prefix
#ifdef _WIN32
    char* c                  = _strdup((const char*)file.c_str());
	char  dir_name[_MAX_DIR] = {0};
	char  drive[_MAX_DRIVE]  = {0};
#ifdef MSVC_COMPILER
    ::_splitpath_s(c, drive, _MAX_DRIVE, dir_name, _MAX_DIR, NULL, 0, NULL, 0);
#else
    ::_splitpath  (c, drive, dir_name,NULL, NULL);
#endif
	std::string res = std::string(drive) + std::string(dir_name);
#else
    char*		c   = strdup((const char*)file.c_str());
    std::string res = std::string(::dirname(c));
    auto it = res.begin();
    auto next_it = res.begin()+1;
    while ( it != res.end() and next_it != res.end() ) {
        if ( *next_it != '/' or *it != '/' ) {
            *(++it) = *next_it;
        }
        ++next_it;
    }
    res.resize(it - res.begin() + 1);
#endif
    free(c);
    if (ram_file) {
        if ("." == res) {
            res = ram_file_name("");
        } else if ("/" == res) {
            res = ram_file_name(res);
        }
    }
    return res;
}

//! Demangle the class name of typeid(...).name()
/*!
 * \param name A pointer to the result of typeid(...).name()
 */
inline std::string demangle(const std::string& name)
{
#if 1
    char   buf[4096];
    size_t size   = 4096;
    int	status = 0;
    abi::__cxa_demangle(name.c_str(), buf, &size, &status);
    if (status == 0) return std::string(buf);
    return name;
#else
    return name;
#endif
}

//! Demangle the class name of typeid(...).name() and remove the "sdsl::"-prefix, "unsigned int",...
inline std::string demangle2(const std::string& name)
{
    std::string				 result = demangle(name);
    std::vector<std::string> words_to_delete;
    words_to_delete.push_back("sdsl::");
    words_to_delete.push_back("(unsigned char)");
    words_to_delete.push_back(", unsigned long");

    for (size_t k = 0; k < words_to_delete.size(); ++k) {
        std::string w = words_to_delete[k];
        for (size_t i = result.find(w); i != std::string::npos; i = result.find(w, i)) {
            result.erase(i, w.length());
            ++i;
        }
    }
    size_t		index	  = 0;
    std::string to_replace = "int_vector<1>";
    while ((index = result.find(to_replace, index)) != std::string::npos) {
        result.replace(index, to_replace.size(), "bit_vector");
    }
    return result;
}

//! Convert type to string
template <typename T>
std::string to_string(const T& t, int w);

//! Transforms the demangled class name of an object to a hash value.
template <class T>
uint64_t hashvalue_of_classname(const T&)
{
    std::hash<std::string> str_hash;
    return str_hash(sdsl::util::demangle2(typeid(T).name()));
}

//! Transforms the demangled class name of an object to a hash value.
template <class T>
std::string class_to_hash(const T& t)
{
    return to_string(hashvalue_of_classname(t));
}

template <class T>
std::string class_name(const T& t)
{
    std::string result		 = demangle2(typeid(t).name());
    size_t		template_pos = result.find("<");
    if (template_pos != std::string::npos) {
        result = result.erase(template_pos);
    }
    return result;
}

// convert an errno number to a readable msg
inline char* str_from_errno()
{
#ifdef MSVC_COMPILER
    #pragma warning(disable : 4996)
	return strerror(errno);
#pragma warning(default : 4996)
#else
    return strerror(errno);
#endif
}

struct _id_helper_struct {
    uint64_t id = 0;
};

extern inline uint64_t _id_helper() {
    static _id_helper_struct data;
    return data.id++;
}

//! Get the process id of the current process
inline uint64_t pid()
{
#ifdef MSVC_COMPILER
    return _getpid();
#else
    return getpid();
#endif
}

//! Get a unique id inside the process
inline uint64_t id() { return _id_helper(); }

template <typename T>
std::string to_latex_string(const T& t);

inline std::string to_latex_string(unsigned char c)
{
    if (c == '_')
        return "\\_";
    else if (c == '\0')
        return "\\$";
    else
        return to_string(c);
}

//! Delete all files of the file_map.
inline void delete_all_files(tMSS& file_map)
{
    for (auto file_pair : file_map) {
        sdsl::remove(file_pair.second);
    }
    file_map.clear();
}

//! clear the space used by x
/*!
 * \param x Reference to the data structure.
 */
template <class T>
void clear(T& x)
{
    T y;
    x = std::move(y);
}

//! Swap support data structure and assign to new vector
/*! \param s1 First support structure.
 *  \param s2 Second support structure.
 *  \param p1 First supported structure.
 *  \param p2 Second supported structure.
 *  s1 is swapped with s2 and after the execution s1 supports p1 and s2 supports
 *  p2. I.e. if p1 and p2 are members of a complex data structure, we have to
 *  swap p1 and p2 before we use this method.
 */
template <class S, class P>
void swap_support(S& s1, S& s2, const P* p1, const P* p2)
{
    std::swap(s1, s2);
    s1.set_vector(p1);
    s2.set_vector(p2);
}

//! Initialise support data structure with
/*! \param s Support structure which should be initialized
 *  \param x Pointer to the data structure which should be supported.
 */
template <class S, class X>
void init_support(S& s, const X* x)
{
    S temp(x);			 // generate a temporary support object
    s = std::move(temp); // swap its content with the target object
    s.set_vector(x);	 // set the support object's  pointer to x
}

//! Create 2^{log_s} random integers mod m with seed x
/*
 */
template <class t_int_vec>
t_int_vec rnd_positions(uint8_t log_s, uint64_t& mask, uint64_t mod = 0, uint64_t seed = 17)
{
    mask = (1 << log_s) - 1;
    t_int_vec rands(1 << log_s, 0);
    set_random_bits(rands, seed);
    if (mod > 0) {
        util::mod(rands, mod);
    }
    return rands;
}

//! Checks at compile time whether type is regular or not
/*  static_assert(is_regular<YOUR_TYPE>::value);
 *  Code is from a talk of Aerix Consulting
 */
template <typename T>
struct is_regular
    : std::integral_constant<bool,
                             std::is_default_constructible<T>::value &&
                                 std::is_copy_constructible<T>::value &&
                                 std::is_move_constructible<T>::value &&
                                 std::is_copy_assignable<T>::value && std::is_move_assignable<T>::value> {
};

} // end namespace util

//==================== Template functions ====================

template <class t_int_vec>
void util::set_random_bits(t_int_vec& v, int seed)
{
    std::mt19937_64 rng;
    if (0 == seed) {
        rng.seed(std::chrono::system_clock::now().time_since_epoch().count() + util::id());
    } else
        rng.seed(seed);

    uint64_t* data = v.data();
    if (v.empty()) return;
    *data = rng();
    for (typename t_int_vec::size_type i = 1; i < ((v.bit_size() + 63) >> 6); ++i) {
        *(++data) = rng();
    }
}

// all elements of vector v modulo m
template <class t_int_vec>
void util::mod(t_int_vec& v, typename t_int_vec::size_type m)
{
    for (typename t_int_vec::size_type i = 0; i < v.size(); ++i) {
        v[i] = v[i] % m;
    }
}

template <class t_int_vec>
void util::bit_compress(t_int_vec& v)
{
    auto	 max_elem = std::max_element(v.begin(), v.end());
    uint64_t max	  = 0;
    if (max_elem != v.end()) {
        max = *max_elem;
    }
    uint8_t min_width = bits::hi(max) + 1;
    uint8_t old_width = v.width();
    if (old_width > min_width) {
        const uint64_t* read_data	= v.data();
        uint64_t*		write_data   = v.data();
        uint8_t			read_offset  = 0;
        uint8_t			write_offset = 0;
        for (typename t_int_vec::size_type i = 0; i < v.size(); ++i) {
            uint64_t x = bits::read_int_and_move(read_data, read_offset, old_width);
            bits::write_int_and_move(write_data, x, write_offset, min_width);
        }
        v.bit_resize(v.size() * min_width);
        v.width(min_width);
        // v.shrink_to_fit(); TODO(cpockrandt): comment in once int_vector_mapper has the same interface
    }
}

template <class t_int_vec>
void util::expand_width(t_int_vec& v, uint8_t new_width)
{
    uint8_t						  old_width = v.width();
    typename t_int_vec::size_type n			= v.size();
    if (new_width > old_width) {
        if (n > 0) {
            typename t_int_vec::size_type i, old_pos, new_pos;
            new_pos = (n - 1) * new_width;
            old_pos = (n - 1) * old_width;
            v.bit_resize(v.size() * new_width);
            for (i = 0; i < n; ++i, new_pos -= new_width, old_pos -= old_width) {
                v.set_int(new_pos, v.get_int(old_pos, old_width), new_width);
            }
        }
        v.width(new_width);
    }
}

template <class t_int_vec>
void util::_set_zero_bits(t_int_vec& v)
{
    uint64_t* data = v.data();
    if (v.empty()) return;
    // TODO: replace by memset() but take care of size_t in the argument!
    *data = 0ULL;
    for (typename t_int_vec::size_type i = 1; i < ((v.bit_size() + 63) >> 6); ++i) {
        *(++data) = 0ULL;
    }
}

template <class t_int_vec>
void util::_set_one_bits(t_int_vec& v)
{
    uint64_t* data = v.data();
    if (v.empty()) return;
    *data = 0xFFFFFFFFFFFFFFFFULL;
    for (typename t_int_vec::size_type i = 1; i < ((v.bit_size() + 63) >> 6); ++i) {
        *(++data) = 0xFFFFFFFFFFFFFFFFULL;
    }
}

inline void util::cyclic_shifts(uint64_t* vec, uint8_t & n, uint64_t k, uint8_t int_width)
{
    n = 0;
    vec[0] = 0;
    uint8_t offset = 0;
    k &= 0xFFFFFFFFFFFFFFFFULL >> (64 - int_width);
    do { // loop terminates after at most 64 iterations
        vec[n] |= k << offset;
        offset += int_width;
        if (offset >= 64) {
            ++n;
            if (int_width == 64)
                return;
            assert(int_width - (offset - 64) < 64);
            vec[n] = k >> (int_width - (offset - 64));
            offset -= 64;
        }
    } while (offset != 0);
}

template <class t_int_vec>
void util::set_to_value(t_int_vec& v, uint64_t k)
{
    uint64_t* data = v.data();
    if (v.empty()) return;
    uint8_t int_width = v.width();
    if (int_width == 0) {
        throw std::logic_error("util::set_to_value can not be performed with int_width=0!");
    }
    if (0 == k) {
        _set_zero_bits(v);
        return;
    }
    if (bits::lo_set[int_width] == k) {
        _set_one_bits(v);
        return;
    }
    uint8_t n;
    uint64_t vec[65];
    util::cyclic_shifts(vec, n, k, int_width);

    typename t_int_vec::size_type n64 = (v.bit_size() + 63) >> 6;
    for (typename t_int_vec::size_type i = 0; i < n64;) {
        for (uint64_t ii = 0; ii < n and i < n64; ++ii, ++i) {
            *(data++) = vec[ii];
        }
    }
}

template <class t_int_vec, class t_int_vec_iterator>
void util::set_to_value(t_int_vec& v, uint64_t k, t_int_vec_iterator it)
{
    typedef typename t_int_vec::size_type size_type;

    if (v.empty()) return;
    uint8_t int_width = v.width();
    if (int_width == 0) {
        throw std::logic_error("util::set_to_value can not be performed with int_width=0!");
    }
    uint8_t n;
    uint64_t vec[65];
    util::cyclic_shifts(vec, n, k, int_width);

    size_type words        = (v.bit_size() + 63) >> 6;
    size_type word_pos     = ((it - v.begin()) * int_width) >> 6;
    uint8_t   pos_in_word  = ((it - v.begin()) * int_width) - (word_pos << 6); // ((it - v.begin()) * int_width) % 64
    uint8_t   cyclic_shift = word_pos % n;

    uint64_t* data = v.data() + word_pos;
    *(data) &= bits::lo_set[pos_in_word]; // unset first bits
    *(data) |= bits::lo_unset[pos_in_word] & vec[cyclic_shift++]; // set last bits
    ++word_pos;

    while (word_pos < words) {
        for (; cyclic_shift < n && word_pos < words; ++cyclic_shift, ++word_pos) {
            *(++data) = vec[cyclic_shift];
        }
        cyclic_shift = 0;
    }
}

//! Set v[i] = i for i=[0..v.size()-1]
template <class t_int_vec>
void util::set_to_id(t_int_vec& v)
{
    std::iota(v.begin(), v.end(), 0ULL);
}

template <class t_int_vec>
typename t_int_vec::size_type util::cnt_one_bits(const t_int_vec& v)
{
    const uint64_t* data = v.data();
    if (v.empty()) return 0;
    typename t_int_vec::size_type result = bits::cnt(*data);
    for (typename t_int_vec::size_type i = 1; i < ((v.bit_size() + 63) >> 6); ++i) {
        result += bits::cnt(*(++data));
    }
    if (v.bit_size() & 0x3F) {
        result -= bits::cnt((*data) & (~bits::lo_set[v.bit_size() & 0x3F]));
    }
    return result;
}

template <class t_int_vec>
typename t_int_vec::size_type util::cnt_onezero_bits(const t_int_vec& v)
{
    const uint64_t* data = v.data();
    if (v.empty()) return 0;
    uint64_t					  carry = 0, oldcarry = 0;
    typename t_int_vec::size_type result = bits::cnt10(*data, carry);
    for (typename t_int_vec::size_type i = 1; i < ((v.bit_size() + 63) >> 6); ++i) {
        oldcarry = carry;
        result += bits::cnt10(*(++data), carry);
    }
    if (v.bit_size() &
        0x3F) { // if bit_size is not a multiple of 64, subtract the counts of the additional bits
        result -= bits::cnt(bits::map10(*data, oldcarry) & bits::lo_unset[v.bit_size() & 0x3F]);
    }
    return result;
}

template <class t_int_vec>
typename t_int_vec::size_type util::cnt_zeroone_bits(const t_int_vec& v)
{
    const uint64_t* data = v.data();
    if (v.empty()) return 0;
    uint64_t					  carry = 1, oldcarry = 1;
    typename t_int_vec::size_type result = bits::cnt01(*data, carry);
    for (typename t_int_vec::size_type i = 1; i < ((v.bit_size() + 63) >> 6); ++i) {
        oldcarry = carry;
        result += bits::cnt01(*(++data), carry);
    }
    if (v.bit_size() &
        0x3F) { // if bit_size is not a multiple of 64, subtract the counts of the additional bits
        result -= bits::cnt(bits::map01(*data, oldcarry) & bits::lo_unset[v.bit_size() & 0x3F]);
    }
    return result;
}

template <class t_int_vec>
typename t_int_vec::size_type util::next_bit(const t_int_vec& v, uint64_t idx)
{
    uint64_t pos  = idx >> 6;
    uint64_t node = v.data()[pos];
    node >>= (idx & 0x3F);
    if (node) {
        return idx + bits::lo(node);
    } else {
        ++pos;
        while ((pos << 6) < v.bit_size()) {
            if (v.data()[pos]) {
                return (pos << 6) | bits::lo(v.data()[pos]);
            }
            ++pos;
        }
        return v.bit_size();
    }
}

template <class t_int_vec>
typename t_int_vec::size_type util::prev_bit(const t_int_vec& v, uint64_t idx)
{
    uint64_t pos  = idx >> 6;
    uint64_t node = v.data()[pos];
    node <<= 63 - (idx & 0x3F);
    if (node) {
        return bits::hi(node) + (pos << 6) - (63 - (idx & 0x3F));
    } else {
        --pos;
        while ((pos << 6) < v.bit_size()) {
            if (v.data()[pos]) {
                return (pos << 6) | bits::hi(v.data()[pos]);
            }
            --pos;
        }
        return v.bit_size();
    }
}

template <typename T>
std::string util::to_string(const T& t, int w)
{
    std::stringstream ss;
    ss << std::setw(w) << t;
    return ss.str();
}

template <typename T>
std::string util::to_latex_string(const T& t)
{
    return to_string(t);
}

} // end namespace sdsl
#endif

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file io.hpp
    \brief io.hpp contains some methods for reading/writing sdsl structures.
    \author Simon Gog
*/
#ifndef INCLUDED_SDSL_IO
#define INCLUDED_SDSL_IO

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file platform.hpp
    \brief util.hpp contains platform dependend macros.
    \author Christopher Pockrandt
*/
#ifndef INCLUDED_SDSL_PLATFORM
#define INCLUDED_SDSL_PLATFORM

//! Namespace for the succinct data structure library.
namespace sdsl {

#if defined(__clang__)
#define COMPILER_CLANG
#endif

#if defined(__GNUC__) && !defined(COMPILER_CLANG)
#define COMPILER_GCC
#endif

// eliminate fallthrough warnings
#define SDSL_FALLTHROUGH
#if defined(__has_cpp_attribute)
    #if __has_cpp_attribute(fallthrough)
#undef SDSL_FALLTHROUGH
        #if __cplusplus < 201500 && defined(COMPILER_GCC)
            #define SDSL_FALLTHROUGH [[gnu::fallthrough]];
        #elif __cplusplus < 201500 && defined(COMPILER_CLANG)
            #define SDSL_FALLTHROUGH [[clang::fallthrough]];
        #else
            #define SDSL_FALLTHROUGH [[fallthrough]];
        #endif
    #endif
#endif

} // end namespace sdsl

#endif

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file sdsl_concepts.hpp
    \brief Contains declarations and definitions of data structure concepts.
	\author Simon Gog
*/
#ifndef INCLUDED_SDSL_CONCEPTS
#define INCLUDED_SDSL_CONCEPTS

namespace sdsl {

struct bv_tag {
}; // bitvector tag
struct iv_tag {
}; // int_vector tag

struct csa_tag {
}; // compressed suffix array (CSAs) tag
struct cst_tag {
}; // compressed suffix tree (CST) tag
struct wt_tag {
}; // wavelet tree tag

struct psi_tag {
}; // tag for CSAs based on the psi function
struct lf_tag {
}; // tag for CSAs based on the LF function

struct csa_member_tag {
}; // tag for text, bwt, LF, \Psi members of CSA

struct lcp_tag {
};
struct lcp_plain_tag {
};
struct lcp_permuted_tag {
};
struct lcp_tree_compressed_tag {
};
struct lcp_tree_and_lf_compressed_tag {
};

struct alphabet_tag {
};
struct byte_alphabet_tag {
    static const uint8_t WIDTH = 8;
};
struct int_alphabet_tag {
    static const uint8_t WIDTH = 0;
};

struct sa_sampling_tag {
};
struct isa_sampling_tag {
};

template <class t_T, class t_r = void>
struct enable_if_type {
    typedef t_r type;
};

template <class t_idx, class t_enable = void>
struct index_tag {
    typedef t_enable type;
};

template <class t_idx>
struct index_tag<t_idx, typename enable_if_type<typename t_idx::index_category>::type> {
    using type = typename t_idx::index_category;
};

template <class t_sampling, class t_enable = void>
struct sampling_tag {
    typedef t_enable type;
};

template <class t_sampling>
struct sampling_tag<t_sampling,
                    typename enable_if_type<typename t_sampling::sampling_category>::type> {
    using type = typename t_sampling::sampling_category;
};

template <class t_enc_vec, class t_enable = void>
struct is_enc_vec {
    static constexpr bool value = false;
};

template <class t_enc_vec>
struct is_enc_vec<t_enc_vec, typename enable_if_type<typename t_enc_vec::enc_vec_type>::type> {
    static constexpr bool value = true;
};

template <class t_alphabet, class t_enable = void>
struct is_alphabet {
    static constexpr bool value = false;
};

template<class t_alphabet>
struct is_alphabet<t_alphabet, typename enable_if_type<typename t_alphabet::alphabet_category>::type> {
    static constexpr bool value = true;
};

} // end namespace sdsl

#endif

// Copyright (c) 2018, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file cereal.hpp
    \brief cereal.hpp offers cereal support
*/

#ifndef INCLUDED_SDSL_CEREAL
#define INCLUDED_SDSL_CEREAL

#include <type_traits>

#if defined(__has_include)
    #if __has_include(<cereal/cereal.hpp>)
#define SDSL_HAS_CEREAL 1
		#include <cereal/cereal.hpp>
		#include <cereal/details/traits.hpp>
		#include <cereal/archives/binary.hpp>
		#include <cereal/archives/json.hpp>
		#include <cereal/archives/portable_binary.hpp>
		#include <cereal/archives/xml.hpp>
		#include <cereal/types/memory.hpp>
		#include <cereal/types/vector.hpp>
    #endif
#endif

#ifndef SDSL_HAS_CEREAL
    #define SDSL_HAS_CEREAL 0

    #define CEREAL_NVP(X) X

    #define CEREAL_SERIALIZE_FUNCTION_NAME serialize
    #define CEREAL_LOAD_FUNCTION_NAME load
    #define CEREAL_SAVE_FUNCTION_NAME save
    #define CEREAL_LOAD_MINIMAL_FUNCTION_NAME load_minimal
    #define CEREAL_SAVE_MINIMAL_FUNCTION_NAME save_minimal

namespace cereal
{
namespace traits
{
template <typename t1, typename t2>
struct is_output_serializable
{
    using value = std::false_type;
};

template <typename t1, typename t2>
struct is_input_serializable
{
    using value = std::false_type;
};
}

template <typename t>
struct BinaryData {};

template <typename t1, typename t2>
void make_nvp(t1 const &, t2 const &) {}

template <typename t>
void make_size_tag(t const &) {}

template <typename t1, typename t2>
t1 binary_data(t1 const &, t2 const &) {}

}
#endif
#endif

#include <algorithm>
#include <string>
#include <vector>
#include <iostream>
#include <cctype>

namespace sdsl {

int remove(const std::string&);

template <typename T>
void load_vector(std::vector<T>&, std::istream&);

template <typename T>
uint64_t serialize_vector(const std::vector<T>&,
                          std::ostream&,
                          sdsl::structure_tree_node* v = nullptr,
                          std::string				   = "");

// has_serialize<X>::value is true if class X has
// implement method serialize
// Adapted solution from jrok's proposal:
// http://stackoverflow.com/questions/87372/check-if-a-class-has-a-member-function-of-a-given-signature
template <typename X>
struct has_serialize {
    template <typename T>
    static constexpr auto check(T*) ->
    typename std::is_same<decltype(std::declval<T>().serialize(std::declval<std::ostream&>(),
                                                               std::declval<structure_tree_node*>(),
                                                               std::declval<std::string>())),
                          typename T::size_type>::type
    {
        return std::true_type();
    }
    template <typename>
    static constexpr std::false_type check(...)
    {
        return std::false_type();
    }
    typedef decltype(check<X>(nullptr)) type;
    static constexpr bool				value = type::value;
};

// has_load<X>::value is true if class X has
// implement method load
template <typename X>
struct has_load {
    template <typename T>
    static constexpr auto check(T*) ->
    typename std::is_same<decltype(std::declval<T>().load(std::declval<std::istream&>())),
                          void>::type
    {
        return std::true_type();
    }
    template <typename>
    static constexpr std::false_type check(...)
    {
        return std::false_type();
    }
    typedef decltype(check<X>(nullptr)) type;
    static constexpr bool				value = type::value;
};

// Writes primitive-typed variable t to stream out
template <typename T>
size_t write_member(const T&				   t,
                    std::ostream&			   out,
                    sdsl::structure_tree_node* v	= nullptr,
                    std::string				   name = "")
{
    sdsl::structure_tree_node* child =
        sdsl::structure_tree::add_child(v, name, util::class_name(t));
    out.write((char*)&t, sizeof(t));
    size_t written_bytes = sizeof(t);
    sdsl::structure_tree::add_size(child, written_bytes);
    return written_bytes;
}

// Specialization for std::string
template <>
inline size_t write_member<std::string>(const std::string&			t,
                                        std::ostream&				out,
                                        sdsl::structure_tree_node* v,
                                        std::string				name)
{
    structure_tree_node* child		   = structure_tree::add_child(v, name, util::class_name(t));
    size_t				 written_bytes = 0;
    written_bytes += write_member(t.size(), out, child, "length");
    out.write(t.c_str(), t.size());
    written_bytes += t.size();
    structure_tree::add_size(v, written_bytes);
    return written_bytes;
}

// Writes primitive-typed variable t to stream out
template <typename T>
void read_member(T& t, std::istream& in)
{
    in.read((char*)&t, sizeof(t));
}

// Specialization for std::string
template <>
inline void read_member<std::string>(std::string& t, std::istream& in)
{
    std::string::size_type size;
    read_member(size, in);
    char* buf = new char[size];
    in.read(buf, size);
    std::string temp(buf, size);
    delete[] buf;
    t = std::move(temp);
}

template <typename X>
typename std::enable_if<has_serialize<X>::value, typename X::size_type>::type
serialize(const X& x, std::ostream& out, structure_tree_node* v = nullptr, std::string name = "")
{
    return x.serialize(out, v, name);
}

template <typename X>
typename std::enable_if<std::is_pod<X>::value, uint64_t>::type
serialize(const X& x, std::ostream& out, structure_tree_node* v = nullptr, std::string name = "")
{
    return write_member(x, out, v, name);
}

template <typename X>
uint64_t serialize(const std::vector<X>& x,
                   std::ostream&		 out,
                   structure_tree_node*  v	= nullptr,
                   std::string			 name = "")
{

    return serialize(x.size(), out, v, name) + serialize_vector(x, out, v, name);
}

template <typename X>
typename std::enable_if<has_load<X>::value, void>::type load(X& x, std::istream& in)
{
    x.load(in);
}

template <typename X>
typename std::enable_if<std::is_pod<X>::value, void>::type load(X& x, std::istream& in)
{
    read_member(x, in);
}

template <typename X>
void load(std::vector<X>& x, std::istream& in)
{
    typename std::vector<X>::size_type size;
    load(size, in);
    x.resize(size);
    load_vector(x, in);
}

//! Load sdsl-object v from a file.
/*!
 * \param v sdsl-
 * \param file Name of the serialized file.
 */
template <typename T>
bool load_from_file(T& v, const std::string& file);

//! Load an int_vector from a plain array of `num_bytes`-byte integers with X in \{0, 1,2,4,8\} from disk.
// TODO: Remove ENDIAN dependency.
template <typename t_int_vec>
bool load_vector_from_file(t_int_vec&		  v,
                           const std::string& file,
                           uint8_t			  num_bytes		= 1,
                           uint8_t			  max_int_width = 64)
{
    if ((uint8_t)0 == num_bytes) { // if byte size is variable read int_vector<0> from file
        return load_from_file(v, file);
    } else if (num_bytes == 'd') {
        uint64_t  x = 0, max_x = 0;
        isfstream in(file, std::ios::in | std::ios::binary);
        if (!in) {
            return false;
        } else {
            std::vector<uint64_t> tmp;
            while (in >> x) {
                tmp.push_back(x);
                max_x = std::max(x, max_x);
            }
            v.width(bits::hi(max_x) + 1);
            v.resize(tmp.size());
            for (size_t i = 0; i < tmp.size(); ++i) {
                v[i] = tmp[i];
            }
            return true;
        }
    } else {
        off_t file_size = util::file_size(file);
        if (file_size == 0) {
            v.resize(0);
            return true;
        }
        if (file_size % num_bytes != 0) {
            throw std::logic_error("file size " + util::to_string(file_size) + " of \"" + file +
                "\" is not a multiple of " + util::to_string(num_bytes));
            return false;
        }
        isfstream in(file, std::ios::in | std::ios::binary);
        if (in) {
            v.width(std::min((int)8 * num_bytes, (int)max_int_width));
            v.resize(file_size / num_bytes);
            if (8 == t_int_vec::fixed_int_width and
                1 == num_bytes) { // if int_vector<8> is created from byte alphabet file
                in.read((char*)v.data(), file_size);
            } else {
                size_t				 idx		= 0;
                const size_t		 block_size = conf::SDSL_BLOCK_SIZE * num_bytes;
                std::vector<uint8_t> buf(block_size);
                // TODO: check for larger alphabets with num_bytes*8 = v::fixed_int_width

                uint64_t x		  = 0; // value
                uint8_t  cur_byte = 0;
                do {
                    in.read((char*)buf.data(), block_size);
                    size_t   read  = in.gcount();
                    uint8_t* begin = buf.data();
                    uint8_t* end   = begin + read;
                    while (begin < end) {
                        x |= ((uint64_t)(*begin)) << (cur_byte * 8);
                        ++cur_byte;
                        if (cur_byte == num_bytes) {
                            v[idx++] = x;
                            cur_byte = 0;
                            x		 = 0ULL;
                        }
                        ++begin;
                    }
                } while (idx < v.size());
                in.close();
            }
            return true;
        } else {
            return false;
        }
    }
}

//! Store a data structure to a file.
/*! The data structure has to provide a serialize function.
 *  \param v Data structure to store.
 *  \param file Name of the file where to store the data structure.
 *  \param Return if the data structure was stored successfully
 */
template <typename T>
bool store_to_file(const T& v, const std::string& file);

//! Specialization of store_to_file for a char array
inline bool store_to_file(const char* v, const std::string& file)
{
    osfstream out(file, std::ios::binary | std::ios::trunc | std::ios::out);
    if (!out) {
        if (util::verbose) {
            std::cerr << "ERROR: store_to_file(const char *v, const std::string&)" << std::endl;
            return false;
        }
    }
    uint64_t n = strlen((const char*)v);
    out.write(v, n);
    out.close();
    return true;
}

//! Specialization of store_to_file for int_vector
template <uint8_t t_width>
bool store_to_file(const int_vector<t_width>& v, const std::string& file);

//! Store an int_vector as plain int_type array to disk
template <typename int_type, typename t_int_vec>
bool store_to_plain_array(t_int_vec& v, const std::string& file)
{
    osfstream out(file, std::ios::out | std::ios::binary);
    if (out) {
        for (typename t_int_vec::size_type i = 0; i < v.size(); ++i) {
            int_type x = v[i];
            out.write((char*)&x, sizeof(int_type));
        }
        return true;
    } else {
        return false;
    }
}

template <typename T>
size_t serialize_empty_object(std::ostream&,
                              structure_tree_node* v	= nullptr,
                              std::string		   name = "",
                              const T*			   t	= nullptr)
{
    structure_tree_node* child		   = structure_tree::add_child(v, name, util::class_name(*t));
    size_t				 written_bytes = 0;
    structure_tree::add_size(child, written_bytes);
    return written_bytes;
}

//! Get the size of a data structure in bytes.
/*!
 *  \param v A reference to the data structure for which the size in bytes should be calculated.
 */
template <typename T>
typename T::size_type size_in_bytes(const T& t);

//! Get the size of a data structure in mega bytes (MiB).
/*!
 *  \param t A reference to the data structure for which the size in bytes should be calculated.
 */
template <typename T>
double size_in_mega_bytes(const T& t);

struct nullstream : std::ostream {
    struct nullbuf : std::streambuf {
        int overflow(int c) { return traits_type::not_eof(c); }
        int				 xputc(int) { return 0; }
        std::streamsize xsputn(char const*, std::streamsize n) { return n; }
        int sync() { return 0; }
    } m_sbuf;
    nullstream() : std::ios(&m_sbuf), std::ostream(&m_sbuf), m_sbuf() {}
};

//! Serialize each element of an std::vector
/*!
 * \param vec The vector which should be serialized.
 * \param out Output stream to which should be written.
 * \param v   Structure tree node. Note: If all elements have the same
 *            structure, then it is tried to combine all elements (i.e.
 *            make one node w with size set to the cumulative sum of all
 *           sizes of the children)
 */
template <typename T>
uint64_t serialize_vector(const std::vector<T>&		 vec,
                          std::ostream&				 out,
                          sdsl::structure_tree_node* v,
                          std::string				 name)
{
    if (vec.size() > 0) {
        sdsl::structure_tree_node* child =
            sdsl::structure_tree::add_child(v, name, "std::vector<" + util::class_name(vec[0]) + ">");
        size_t written_bytes = 0;
        for (const auto& x : vec) {
            written_bytes += serialize(x, out, child, "[]");
        }
        structure_tree::add_size(child, written_bytes);
        return written_bytes;
    } else {
        return 0;
    }
}

//! Load all elements of a vector from a input stream
/*! \param vec  Vector whose elements should be loaded.
 *  \param in   Input stream.
 *  \par Note
 *   The vector has to be resized prior the loading
 *   of its elements.
 */
template <typename T>
void load_vector(std::vector<T>& vec, std::istream& in)
{
    for (typename std::vector<T>::size_type i = 0; i < vec.size(); ++i) {
        load(vec[i], in);
    }
}

template <format_type F, typename X>
void write_structure(const X& x, std::ostream& out)
{
    std::unique_ptr<structure_tree_node> st_node(new structure_tree_node("name", "type"));
    nullstream							 ns;
    serialize(x, ns, st_node.get(), "");
    if (st_node.get()->children.size() > 0) {
        for (const auto& child : st_node.get()->children) {
            sdsl::write_structure_tree<F>(child.second.get(), out);
        }
    }
}

template <format_type F, typename X>
void write_structure(const X& x, std::string file)
{
    std::ofstream out(file);
    write_structure<F>(x, out);
}

template <format_type F, typename... Xs>
void write_structure(std::ostream& out, Xs... xs)
{
    typedef std::unique_ptr<structure_tree_node> up_stn_type;
    up_stn_type									 st_node(new structure_tree_node("name", "type"));
    _write_structure(st_node, xs...);
    sdsl::write_structure_tree<F>(st_node.get(), out);
}

template <typename X, typename... Xs>
void _write_structure(std::unique_ptr<structure_tree_node>& st_node, X x, Xs... xs)
{
    nullstream ns;
    serialize(x, ns, st_node.get(), "");
    _write_structure(st_node, xs...);
}

inline void _write_structure(std::unique_ptr<structure_tree_node>&) {}

//! Internal function used by csXprintf
inline uint64_t _parse_number(std::string::const_iterator& c, const std::string::const_iterator& end)
{
    std::string::const_iterator s = c;
    while (c != end and isdigit(*c))
        ++c;
    if (c > s) {
        return std::stoull(std::string(s, c));
    } else {
        return 0;
    }
}

//! Internal function used by csXprintf
template <typename t_csa>
const t_csa& _idx_csa(const t_csa& t, csa_tag)
{
    return t;
}

//! Internal function used by csXprintf
template <typename t_cst>
const typename t_cst::csa_type& _idx_csa(const t_cst& t, cst_tag)
{
    return t.csa;
}

//! Internal function used by csXprintf
template <typename t_csa>
std::string _idx_lcp_val(const t_csa&, uint64_t, uint64_t, csa_tag)
{
    return "";
}

//! Internal function used by csXprintf
template <typename t_cst>
std::string _idx_lcp_val(const t_cst& t, uint64_t i, uint64_t w, cst_tag)
{
    return util::to_string(t.lcp[i], w);
}

template <typename t_csx, typename t_alph = typename t_csx::alphabet_category>
struct default_sentinel {
    static const char value = '$';
};

template <typename t_csx>
struct default_sentinel<t_csx, byte_alphabet_tag> {
    static const char value = '$';
};

template <typename t_csx>
struct default_sentinel<t_csx, int_alphabet_tag> {
    static const char value = '0';
};

//! Prints members of CSAs and CSTs
/*! This is a printf like method to write members of CSAs and CSTs into an outstream.
 * \tparam t_idx   Type of the index. Class should be of concept csa_tag or cst_tag.
 * \param out      Output stream.
 * \param format   Format string. See explanation below.
 * \param idx      CSA or CST object.
 * \param sentinel Character which should replace the 0-symbol in BWT/ TEXT.
 *
 * \par Format string
 *   Each line of the output will be formatted according to the format string.
 *   All content, except tokens which start with `%` will be copied. Tokens
 *   which start with `%` will be replaced as follows (let w be a positive
 *    number. setw(w) is used to format single numbers):
 *
 *      Token      |  Replacement | Comment
 *      -----------------------------------------------------------------------
 *       %[w]I     | Row index i.                           |
 *       %[w]S     | SA[i]                                  |
 *       %[w]s     | ISA[i]                                 |
 *       %[w]P     | PSI[i]                                 |
 *       %[w]p     | LF[i]                                  |
 *       %[w]L     | LCP[i]                                 | only for CSTs
 *       %[w]B     | BWT[i]                                 |
 *       %[w[:W]]T | Print min(idx.size(),w) chars of each  |
 *                 | suffix, each char formatted by setw(W).|
 *       %%        | %                                      |
 */
template <typename t_idx>
void csXprintf(std::ostream&	  out,
               const std::string& format,
               const t_idx&		  idx,
               char				  sentinel = default_sentinel<t_idx>::value)
{
    typename t_idx::index_category  cat;
    const typename t_idx::csa_type& csa = _idx_csa(idx, cat);
    std::vector<std::string>		res(csa.size());
    bool truncate = false;
    for (std::string::const_iterator c = format.begin(), s = c; c != format.end(); s = c) {
        while (c != format.end() and *c != '%')
            ++c;	 // string before the next `%`
        if (c > s) { // copy format string part
            std::vector<std::string> to_copy(csa.size(), std::string(s, c));
            transform(
                res.begin(), res.end(), to_copy.begin(), res.begin(), std::plus<std::string>());
        }
        if (c == format.end()) break;
        ++c;										 // skip `%`
        uint64_t w = _parse_number(c, format.end()); // element width
        if (c == format.end()) break;
        uint64_t W = 0; // character width
        if (':' == *c) {
            ++c;
            W = _parse_number(c, format.end());
        }
        if (c == format.end()) break;
        for (uint64_t i = 0; i < csa.size(); ++i) {
            switch (*c) {
                case 'I':
                    res[i] += util::to_string(i, w);
                    break;
                case 'S':
                    res[i] += util::to_string(csa[i], w);
                    break;
                case 's':
                    res[i] += util::to_string(csa.isa[i], w);
                    break;
                case 'P':
                    res[i] += util::to_string(csa.psi[i], w);
                    break;
                case 'p':
                    res[i] += util::to_string(csa.lf[i], w);
                    break;
                case 'L':
                    res[i] += _idx_lcp_val(idx, i, w, cat);
                    break;
                case 'B':
                    if (0 == csa.bwt[i]) {
                        res[i] += util::to_string(sentinel, w);
                    } else {
                        res[i] += util::to_string(csa.bwt[i], w);
                    }
                    break;
                case 'U':
                    truncate = true;
                    SDSL_FALLTHROUGH
                case 'T':
                    for (uint64_t k = 0; (w > 0 and k < w) or (0 == w and k < csa.size()); ++k) {
                        if (0 == csa.text[(csa[i] + k) % csa.size()]) {
                            res[i] += util::to_string(sentinel, W);
                            if ( truncate ) {
                                truncate = false;
                                break;
                            }
                        } else {
                            res[i] += util::to_string(csa.text[(csa[i] + k) % csa.size()], W);
                        }
                    }
                    break;
                case 'u':
                    truncate = true;
                    SDSL_FALLTHROUGH
                case 't':
                    for (uint64_t k = 0; (w > 0 and k < w) or (0 == w and k < csa.size()); ++k) {
                        if (0 == csa.text[(i + k) % csa.size()]) {
                            res[i] += util::to_string(sentinel, W);
                            if ( truncate ) {
                                truncate = false;
                                break;
                            }
                        } else {
                            res[i] += util::to_string(csa.text[(i + k) % csa.size()], W);
                        }
                    }
                    break;
                case '%':
                    res[i] += "%";
                    break;
            }
        }
        ++c;
    }
    for (size_t i = 0; i < res.size(); ++i)
        out << res[i] << std::endl;
}

//! Returns the file name of the resource.
/*!
 * \param  key        Resource key.
 * \param  config    Cache configuration.
 * \return The file name of the resource.
 */
inline std::string cache_file_name(const std::string& key, const cache_config& config)
{
    if (config.file_map.count(key) != 0) {
        return config.file_map.at(key);
    }
    return config.dir + "/" + key + "_" + config.id + ".sdsl";
}

//! Returns the file name of the resource.
/*!
 * \param  key        Resource key.
 * \param  config    Cache configuration.
 * \return The file name of the resource.
 */
template <typename T>
std::string cache_file_name(const std::string& key, const cache_config& config)
{
    return cache_file_name(key + "_" + util::class_to_hash(T()), config);
}

//! Register the existing resource specified by the key to the cache
/*!
 *  \param key        Resource key.
 *  \param config    Cache configuration.
 *
 *  Note: If the resource does not exist under the given key,
 *  it will be not added to the cache configuration.
 */
inline void register_cache_file(const std::string& key, cache_config& config)
{
    std::string file_name = cache_file_name(key, config);
    isfstream   in(file_name);
    if (in) { // if file exists, register it.
        config.file_map[key] = file_name;
    }
}

//! Checks if the resource specified by the key exists in the cache.
/*!
  \param key    Resource key.
  \param config Cache configuration.
  \return True, if the file exists, false otherwise.
*/
inline bool cache_file_exists(const std::string& key, const cache_config& config)
{
    std::string file_name = cache_file_name(key, config);
    isfstream   in(file_name);
    if (in) {
        in.close();
        return true;
    }
    return false;
}

//! Checks if the resource specified by the key and type exists in the cache.
/*!
  \tparam T     Type.
  \param key    Resource key.
  \param config Cache configuration.
  \return True, if the file exists, false otherwise.
*/
template <typename T>
bool cache_file_exists(const std::string& key, const cache_config& config)
{
    return cache_file_exists(key + "_" + util::class_to_hash(T()), config);
}

//! Returns a name for a temporary file. I.e. the name was not used before.
inline std::string tmp_file(const cache_config& config, std::string name_part = "")
{
    return config.dir + "/" + util::to_string(util::pid()) + "_" + util::to_string(util::id()) +
        name_part + ".sdsl";
}

//! Returns a name for a temporary file. I.e. the name was not used before.
inline std::string tmp_file(const std::string& filename, std::string name_part = "")
{
    return util::dirname(filename) + "/" + util::to_string(util::pid()) + "_" +
        util::to_string(util::id()) + name_part + ".sdsl";
}

template <typename T>
bool load_from_cache(T&					 v,
                     const std::string&  key,
                     const cache_config& config,
                     bool				 add_type_hash = false)
{
    std::string file;
    if (add_type_hash) {
        file = cache_file_name<T>(key, config);
    } else {
        file = cache_file_name(key, config);
    }
    if (load_from_file(v, file)) {
        if (util::verbose) {
            std::cerr << "Load `" << file << std::endl;
        }
        return true;
    } else {
        std::cerr << "WARNING: Could not load file '";
        std::cerr << file << "'" << std::endl;
        return false;
    }
}

//! Stores the object v as a resource in the cache.
/*!
 *  \param
 */
template <typename T>
bool store_to_cache(const T&		   v,
                    const std::string& key,
                    cache_config&	  config,
                    bool			   add_type_hash = false)
{
    std::string file;
    if (add_type_hash) {
        file = cache_file_name<T>(key, config);
    } else {
        file = cache_file_name(key, config);
    }
    if (store_to_file(v, file)) {
        config.file_map[std::string(key)] = file;
        return true;
    } else {
        std::cerr << "WARNING: store_to_cache: could not store file `" << file << "`" << std::endl;
        return false;
    }
}

template <typename T>
bool remove_from_cache(const std::string& key, cache_config& config, bool add_type_hash = false)
{
    std::string file;
    if (add_type_hash) {
        file = cache_file_name<T>(key, config);
    } else {
        file = cache_file_name(key, config);
    }
    config.file_map.erase(key);
    if (sdsl::remove(file) == 0) {
        return true;
    } else {
        std::cerr << "WARNING: delete_from_cache: could not delete file `" << file << "`"
                  << std::endl;
        return false;
    }
}

//==================== Template functions ====================

template <typename T>
typename T::size_type size_in_bytes(const T& t)
{
    nullstream ns;
    return serialize(t, ns);
}

template <typename T>
double size_in_mega_bytes(const T& t)
{
    return size_in_bytes(t) / (1024.0 * 1024.0);
}

template <typename T>
void add_hash(const T& t, std::ostream& out)
{
    uint64_t hash_value = util::hashvalue_of_classname(t);
    write_member(hash_value, out);
}

template <typename T>
bool store_to_file(const T& t, const std::string& file)
{
    osfstream out(file, std::ios::binary | std::ios::trunc | std::ios::out);
    if (!out) {
        if (util::verbose) {
            std::cerr << "ERROR: store_to_file not successful for: `" << file << "`" << std::endl;
        }
        return false;
    }
    serialize(t, out);
    out.close();
    if (util::verbose) {
        std::cerr << "INFO: store_to_file: `" << file << "`" << std::endl;
    }
    return true;
}

template <typename T>
bool store_to_checked_file(const T& t, const std::string& file)
{
    std::string checkfile = file + "_check";
    osfstream   out(checkfile, std::ios::binary | std::ios::trunc | std::ios::out);
    if (!out) {
        if (util::verbose) {
            std::cerr << "ERROR: store_to_checked_file not successful for: `" << checkfile << "`"
                      << std::endl;
        }
        return false;
    }
    add_hash(t, out);
    out.close();
    return store_to_file(t, file);
}

inline bool store_to_checked_file(const char* v, const std::string& file)
{
    std::string checkfile = file + "_check";
    osfstream   out(checkfile, std::ios::binary | std::ios::trunc | std::ios::out);
    if (!out) {
        if (util::verbose) {
            std::cerr << "ERROR: store_to_checked_file(const char *v, const std::string&)"
                      << std::endl;
            return false;
        }
    }
    add_hash(v, out);
    out.close();
    return store_to_file(v, file);
}

inline bool store_to_file(const std::string& v, const std::string& file)
{
    osfstream out(file, std::ios::binary | std::ios::trunc | std::ios::out);
    if (!out) {
        if (util::verbose) {
            std::cerr << "ERROR: store_to_file(const std::string& v, const std::string&)"
                      << std::endl;
            return false;
        }
    }
    out.write(v.data(), v.size());
    out.close();
    return true;
}

template <uint8_t t_width>
bool store_to_file(const int_vector<t_width>& v, const std::string& file)
{
    osfstream out(file, std::ios::binary | std::ios::trunc | std::ios::out);
    if (!out) {
        std::cerr << "ERROR: util::store_to_file:: Could not open file `" << file << "`"
                  << std::endl;
        return false;
    } else {
        if (util::verbose) {
            std::cerr << "INFO: store_to_file: `" << file << "`" << std::endl;
        }
    }
    v.serialize(out, nullptr, "");
    out.close();
    return true;
}

template <uint8_t t_width>
bool store_to_checked_file(const int_vector<t_width>& v, const std::string& file)
{
    std::string checkfile = file + "_check";
    osfstream   out(checkfile, std::ios::binary | std::ios::trunc | std::ios::out);
    if (!out) {
        std::cerr << "ERROR: util::store_to_checked_file: Could not open check file `" << checkfile
                  << "`" << std::endl;
        return false;
    } else {
        if (util::verbose) {
            std::cerr << "INFO: store_to_checked_file: `" << checkfile << "`" << std::endl;
        }
    }
    add_hash(v, out);
    out.close();
    return store_to_file(v, file);
}

template <typename T>
bool load_from_file(T& v, const std::string& file)
{
    isfstream in(file, std::ios::binary | std::ios::in);
    if (!in) {
        if (util::verbose) {
            std::cerr << "Could not load file `" << file << "`" << std::endl;
        }
        return false;
    }
    load(v, in);
    in.close();
    if (util::verbose) {
        std::cerr << "Load file `" << file << "`" << std::endl;
    }
    return true;
}

template <typename T>
bool load_from_checked_file(T& v, const std::string& file)
{
    isfstream in(file + "_check", std::ios::binary | std::ios::in);
    if (!in) {
        if (util::verbose) {
            std::cerr << "Could not load check file `" << file << "_check`" << std::endl;
        }
        return false;
    }
    uint64_t hash_value;
    read_member(hash_value, in);
    if (hash_value != util::hashvalue_of_classname(v)) {
        if (util::verbose) {
            std::cerr << "File `" << file << "` is not an instance of the class `"
                      << sdsl::util::demangle2(typeid(T).name()) << "`" << std::endl;
        }
        return false;
    }
    return load_from_file(v, file);
}

template <typename t_iv>
inline typename std::enable_if<std::is_same<typename t_iv::index_category, iv_tag>::value or
    std::is_same<typename t_iv::index_category, csa_tag>::value or
    std::is_same<typename t_iv::index_category, lcp_tag>::value,
                               std::ostream&>::type
operator<<(std::ostream& os, const t_iv& v)
{
    for (auto it = v.begin(), end = v.end(); it != end; ++it) {
        os << *it;
        if (it + 1 != end) os << " ";
    }
    return os;
}

template <typename t_iv>
inline typename std::enable_if<std::is_same<typename t_iv::index_category, wt_tag>::value,
                               std::ostream&>::type
operator<<(std::ostream& os, const t_iv& v)
{
    for (auto it = v.begin(), end = v.end(); it != end; ++it) {
        os << *it;
        if (it + 1 != end and
            std::is_same<typename t_iv::alphabet_category, int_alphabet_tag>::value)
            os << " ";
    }
    return os;
}

template <typename t_int>
inline typename std::enable_if<std::is_integral<t_int>::value, std::ostream&>::type
operator<<(std::ostream& os, const std::vector<t_int>& v)
{
    for (auto it = v.begin(), end = v.end(); it != end; ++it) {
        os << *it;
        if (it + 1 != end) os << " ";
    }
    return os;
}

template <typename t_iv>
inline typename std::enable_if<std::is_same<typename t_iv::category, csa_member_tag>::value,
                               std::ostream&>::type
operator<<(std::ostream& os, const t_iv& v)
{
    for (auto it = v.begin(), end = v.end(); it != end; ++it) {
        os << *it;
        if (it + 1 != end and
            std::is_same<typename t_iv::alphabet_category, int_alphabet_tag>::value)
            os << " ";
    }
    return os;
}
}
#endif

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*!\file memory_management.hpp
\brief memory_management.hpp contains two function for allocating and deallocating memory
\author Simon Gog
*/
#ifndef INCLUDED_SDSL_MEMORY_MANAGEMENT
#define INCLUDED_SDSL_MEMORY_MANAGEMENT

#include <chrono>
#include <algorithm>

namespace sdsl {

inline void output_event_json(std::ostream& out,const mm_event& ev,const tracker_storage& m)
{
    using namespace std::chrono;
    out << "\t\t" << "\"name\" : " << "\"" << ev.name << "\",\n";
    out << "\t\t" << "\"usage\" : [" << "\n";
    for (size_t j=0; j<ev.allocations.size(); j++)  {
        out << "\t\t\t[" << duration_cast<milliseconds>(ev.allocations[j].timestamp-m.start_log).count()
            << "," << ev.allocations[j].usage << "]";
        if (j+1<ev.allocations.size()) {
            out << ",\n";
        } else {
            out << "\n";
        }
    }
    out << "\t\t" << "]\n";
}

template<>
inline void write_mem_log<JSON_FORMAT>(std::ostream& out,const tracker_storage& m)
{
    auto events = m.completed_events;
    std::sort(events.begin(),events.end());

    // output
    out << "[\n";
    for (size_t i=0; i<events.size(); i++) {
        out << "\t{\n";
        output_event_json(out,events[i],m);
        if (i<events.size()-1) {
            out << "\t},\n";
        } else {
            out << "\t}\n";
        }
    }
    out << "]\n";
}

inline std::string create_mem_html_header()
{
    std::stringstream jsonheader;
    jsonheader << "<html>\n"
               << "<head>\n"
               << "<meta charset=\"utf-8\">\n"
               << "<style>\n"
               << "    body { font: 11px sans-serif; }\n"
               << "    .rule { height: 90%; position: absolute; border-right: 1px dotted #000; "
                  "text-align: right; }\n"
               << "</style>\n"
               << "<title>sdsl memory usage visualization</title>\n"
               << "<script src=\"http://d3js.org/d3.v3.js\"></script>\n"
               << "</head>\n"
               << "<body marginwidth=\"0\" marginheight=\"0\">\n"
               << "<button><a id=\"download\">Save as SVG</a></button>\n"
               << "<div class=\"chart\"><div id=\"visualization\"></div></div><script>\n";
    return jsonheader.str();
}

inline std::string create_mem_js_body(const std::string& jsonObject)
{
    std::stringstream jsonbody;
    jsonbody
        << "var events = " << jsonObject << ";\n"
        << "var w = window,d = document,e = d.documentElement,g = d.getElementsByTagName('body')[0],\n"
        << "  xw = w.innerWidth || e.clientWidth || g.clientWidth,\n"
        << "  yh = w.innerHeight || e.clientHeight || g.clientHeight;\n\n"
        << "var margin = {top: 20,right: 80,bottom: 120,left: 120},\n"
        << "  width = xw - margin.left - margin.right,height = yh - margin.top - margin.bottom;\n"
        << "var x = d3.scale.linear().range([0, width]);\n"
        << "var y = d3.scale.linear().range([height, 0]);\n"
        << "var xAxis = d3.svg.axis().scale(x).orient(\"bottom\");\n"
        << "var yAxis = d3.svg.axis().scale(y).orient(\"left\").ticks(5);\n"
        << "var color = d3.scale.category10();\n"
        << "var x_max = d3.max(events, function (d) { return d3.max(d.usage, function (u) { return u[0] / 1000;})})\n"
        << "var y_max = d3.max(events, function (d) { return d3.max(d.usage, function (u) { return 1.1 * u[1] / (1024 * 1024);})})\n"
        << "var peak = d3.max(events, function (d) { return d3.max(d.usage, function (u) { return u[1]; })})\n"
        << "var data = []\nevents.forEach(function (d) { data = data.concat(d.usage); });\n"
        << "var peakelem = data.filter(function (a) { return a[1] == peak; });\n"
        << "var peakelem = peakelem.splice(0,1);\n"
        << "x.domain([0, x_max]);\n y.domain([0, y_max]);\n"
        << "var svg = d3.select(\"#visualization\").append(\"svg\")\n"
        << "  .attr(\"width\", width + margin.left + margin.right)\n"
        << "  .attr(\"height\", height + margin.top + margin.bottom)\n"
        << "  .attr(\"xmlns\", \"http://www.w3.org/2000/svg\")\n"
        << "  .append(\"g\").attr(\"transform\",\"translate(\" + margin.left + \",\" + margin.top + \")\");\n\n"
        << "  svg.append(\"g\").attr(\"class\", \"xaxis\").attr(\"transform\", \"translate(0,\" + height + \")\")\n"
        << "  .call(xAxis).append(\"text\").attr(\"text-anchor\", \"end\")\n"
        << "  .attr(\"shape-rendering\", \"crispEdges\").attr(\"x\", width / 2 + 50).attr(\"y\", 70).attr(\"shape-rendering\", \"crispEdges\")\n"
        << "  .attr(\"font-family\", \"sans-serif\").attr(\"font-size\", \"20px\").text(\"Time (seconds)\");\n\n"
        << "svg.append(\"g\").attr(\"class\", \"yaxis\").call(yAxis).append(\"text\").attr(\"transform\", \"rotate(-90)\").attr(\"x\", -height / 2 + 50)\n"
        << "  .attr(\"y\", -80).attr(\"shape-rendering\", \"crispEdges\").attr(\"font-family\", \"sans-serif\").attr(\"font-size\", \"20px\").style(\"text-anchor\", \"end\")\n"
        << "  .text(\"Memory Usage (MiB)\");\n\n"
        << "svg.selectAll(\".tick text\").style(\"font-size\", \"20px\");\n"
        << "svg.selectAll(\".xaxis .tick text\").attr(\"dy\", 23);\nsvg.selectAll(\".yaxis .tick text\").attr(\"dx\", -10);\n"
        << "svg.selectAll(\"line\").attr(\"fill\", \"none\").attr(\"stroke\", \"black\")\nsvg.selectAll(\"path\").attr(\"fill\", \"none\").attr(\"stroke\", \"black\")\n\n"
        << "svg.selectAll(\"line.horizontalGrid\").data(y.ticks(5)).enter().append(\"line\")\n"
        << "  .attr({\"class\": \"horizontalGrid\",\"x1\": 0,\"x2\": width,\"y1\": function (d) { return y(d);},\n"
        << "     \"y2\": function (d) { return y(d); }, \"fill\": \"none\", \"shape-rendering\": \"crispEdges\",\n"
        << "     \"stroke\": \"lightgrey\",\"stroke-dasharray\": \"10,10\",\"stroke-width\": \"1.5px\"});\n\n"
        << "var area = d3.svg.area().x(function (d) { return x(d[0] / 1000);}).y0(height).y1(function (d) { return y(d[1] / (1024 * 1024))});\n\n"
        << "var ev = svg.selectAll(\".event\").data(events).enter().append(\"svg:path\").attr(\"class\", \"area\")\n"
        << "  .attr(\"fill\", function (d) { return d3.rgb(color(d.name)); })\n"
        << "  .attr(\"d\", function (d) { return area(d.usage) })\n"
        << "  .style(\"stroke\", function (d) { return d3.rgb(color(d.name)).darker(2);}).style(\"stroke-width\", \"2px\")\n\n"
        << "svg.selectAll(\".dot\").data(peakelem).enter().append(\"circle\").attr(\"r\", 3).attr(\"fill\", \"red\")\n"
        << "  .attr(\"cx\", function (d) {return x(d[0] / 1000)})\n"
        << "  .attr(\"cy\", function (d) {return y(d[1] / (1024 * 1024))})\n"
        << "  .attr(\"fill\", \"red\").attr(\"stroke-width\", 2).attr(\"stroke\", \"#cc0000\")\n\n"
        << "svg.selectAll(\".dot\").data(peakelem).enter().append(\"svg:text\")\n"
        << "  .attr(\"x\", function (d) {return x(d[0] / 1000)}).attr(\"y\", function (d) {return y(d[1] / (1024 * 1024) * 1.025)})\n"
        << "  .text(function (d) {return \"Peak Usage: \" + Math.round(d[1] / (1024 * 1024)) + \" MB\"})\n"
        << "  .attr(\"font-size\", 12).attr(\"fill\", \"red\");\n\n"
        << "svg.selectAll(\".dot\").data(peakelem).enter().append(\"circle\")\n"
        << "  .attr(\"r\", 5).attr(\"fill\", \"red\")\n"
        << "  .attr(\"cx\", function (d) {return x(d[0] / 1000)})\n"
        << "  .attr(\"cy\", function (d) {return y(d[1] / (1024 * 1024))})\n"
        << "  .attr(\"fill\", \"none\").attr(\"stroke-width\", 2).attr(\"stroke\", \"#cc0000\").each(pulsepeak());\n\n"
        << "function pulsepeak() { return function (d, i, j) {\n"
        << "  d3.select(this).attr(\"r\", 5).style(\"stroke-opacity\", 1.0).transition()\n"
        << "    .ease(\"linear\").duration(1000).attr(\"r\", 10).style(\"stroke-opacity\", 0.0).each(\"end\", pulsepeak());};}\n\n"
        << "var vertical = d3.select(\".chart\").append(\"div\").attr(\"class\", \"remove\")\n"
        << "  .style(\"position\", \"absolute\").style(\"z-index\", \"19\").style(\"width\", \"1px\")\n"
        << "  .style(\"height\", height - margin).style(\"top\", \"30px\").style(\"bottom\", \"50px\")\n"
        << "  .style(\"left\", \"0px\").style(\"opacity\", \"0.4\").style(\"background\", \"black\");\n\n"
        << "var tooltip = d3.select(\".chart\").append(\"div\").attr(\"class\", \"remove\")\n"
        << "  .style(\"position\", \"absolute\").style(\"z-index\", \"20\").style(\"visibility\", \"hidden\").style(\"top\", \"10px\");\n\n"
        << "var circle = svg.append(\"circle\").attr(\"cx\", 100).attr(\"cy\", 350).attr(\"r\", 3).attr(\"fill\", \"black\").style(\"opacity\", \"0\")\n\n"
        << "d3.select(\"svg\").on(\"mousemove\", function () {\n"
        << "  mousex = d3.mouse(this);\n"
        << "  if (mousex[0] < margin.left + 3 || mousex[0] >= xw - margin.right) {\n"
        << "    vertical.style(\"opacity\", \"0\"); tooltip.style(\"opacity\", \"0\"); circle.style(\"opacity\", \"0\")\n"
        << "  } else {\n"
        << "    var xvalue = x.invert(mousex[0] - margin.left); var pos = findPosition(xvalue)\n"
        << "    vertical.style(\"opacity\", \"0.4\"); tooltip.style(\"opacity\", \"1\"); circle.style(\"opacity\", \"1\")\n"
        << "    circle.attr(\"cx\", pos.x).attr(\"cy\", pos.y); vertical.style(\"left\", mousex[0] + \"px\");tooltip.style(\"left\", mousex[0] + 15 + \"px\")\n"
        << "    tooltip.html(\"<p>\" + xvalue.toFixed(2) + \" Seconds <br>\" + Math.round(pos.mem) + \" MiB <br> \" + pos.name + "
        << "  \"<br> Phase Time: \" + pos.ptime + \" Seconds </p>\").style(\"visibility\", \"visible\");\n"
        << "  }\n})"
        << ".on(\"mouseover\", function () {\n"
        << "  mousex = d3.mouse(this);\n  if (mousex[0] < margin.left + 3 || mousex[0] > xw - margin.right) {\n"
        << "    vertical.style(\"opacity\", \"0\")\n  } else {\n    vertical.style(\"opacity\", \"0.4\");vertical.style(\"left\", mousex[0] + 7 + \"px\")\n}})\n"
        << "d3.select(\"#download\").on(\"click\", function () {\n"
        << "d3.select(this).attr(\"href\", 'data:application/octet-stream;base64,' + btoa(d3.select(\"#visualization\").html())).attr(\"download\", \"viz.svg\")})\n\n"
        << "function findPosition(e){correctArea=d3.selectAll(\".area\").filter(function(t){if(t.usage[0][0]<=e*1e3&&t.usage[t.usage.length-1][0]>=e*1e3){return true}"
        << "return false});if(correctArea.empty()){return 0}var t=new Array;correctArea[0].forEach(function(n){t.push(findYValueinArea(n,e))});"
        << "max_elem=d3.max(t,function(e){return e.mem});var n=t.filter(function(e){return e.mem==max_elem});return n[0]}"
        << "function findYValueinArea(e,t){len=e.getTotalLength();var n=0;var r=len;for(var i=0;i<=len;i+=50){var s=e.getPointAtLength(i);"
        << "var o=x.invert(s.x);var u=y.invert(s.y);if(u>0&&o>t){n=Math.max(0,i-50);r=i;break}}var a=e.getPointAtLength(0);"
        << "var f=1;while(n<r){var l=(r+n)/2;a=e.getPointAtLength(l);target_x=x.invert(a.x);if((l==n||l==r)&&Math.abs(target_x-t)>.01){break}if(target_x>t)r=l;"
        << "else if(target_x<t)n=l;else{break}if(f>50){break}f++}var c=new function(){this.mem=y.invert(a.y);this.name=e.__data__.name;"
        << "this.min=d3.min(e.__data__.usage,function(e){return e[0]/1e3});this.max=d3.max(e.__data__.usage,function(e){return e[0]/1e3});"
        << "this.ptime=Math.round(this.max-this.min);this.x=a.x;this.y=a.y};return c}\n</script></body></html>";
    return jsonbody.str();
}

template<>
inline void write_mem_log<HTML_FORMAT>(std::ostream& out,const tracker_storage& m)
{
    std::stringstream json_data;
    write_mem_log<JSON_FORMAT>(json_data,m);

    out << create_mem_html_header();
    out << create_mem_js_body(json_data.str());
}

#pragma pack(push, 1)
typedef struct mm_block {
    size_t			 size;
    struct mm_block* next;
    struct mm_block* prev;
} mm_block_t;

typedef struct bfoot {
    size_t size;
} mm_block_foot_t;
#pragma pack(pop)

#define ALIGNMENT             sizeof(uint64_t)
#define ALIGNSPLIT(size)      (((size)) & ~0x7)
#define ALIGN(size)           (((size) + (ALIGNMENT-1)) & ~0x7)
#define MM_BLOCK_OVERHEAD     (sizeof(size_t)+sizeof(size_t))
#define MIN_BLOCKSIZE         (ALIGN(sizeof(mm_block_t)+sizeof(mm_block_foot_t)))
#define UNMASK_SIZE(size)     ((size)&~1)
#define ISFREE(size)          ((size)&1)
#define SETFREE(size)         ((size)|1)
#define SPLIT_THRESHOLD       (MIN_BLOCKSIZE)

inline mm_block_t* block_cur(void* ptr)
{
    mm_block_t* bptr = (mm_block_t*)((uint8_t*)ptr - sizeof(size_t));
    return bptr;
}

/* given a block retrieve the previous block if any. nullptr otherwise */
inline mm_block_t* block_prev(mm_block_t* cur_bptr, mm_block_t* first)
{
    /* start of the heap? */
    if (cur_bptr == first) return nullptr;
    mm_block_foot_t* prev_foot = (mm_block_foot_t*)((uint8_t*)cur_bptr - sizeof(mm_block_foot_t));
    mm_block_t*		 prev_bptr = (mm_block_t*)((uint8_t*)cur_bptr - UNMASK_SIZE(prev_foot->size));
    return prev_bptr;
}

/* given a block retrieve the next block if any. nullptr otherwise */
inline mm_block_t* block_next(mm_block_t* cur_bptr, uint8_t* top)
{
    /* end of the heap? */
    if ((uint8_t*)((uint8_t*)cur_bptr + UNMASK_SIZE(cur_bptr->size)) >= top) return nullptr;

    mm_block_t* next_bptr = (mm_block_t*)((uint8_t*)cur_bptr + UNMASK_SIZE(cur_bptr->size));
    return next_bptr;
}

/* calculate the size of a memory block */
inline size_t block_size(void* ptr)
{
    mm_block_t* bptr = block_cur(ptr);
    return UNMASK_SIZE(bptr->size);
}

inline bool block_isfree(mm_block_t* ptr)
{
    return ((ptr->size) & 1ULL);
}

/* is the next block free */
inline bool block_nextfree(mm_block_t* ptr, uint8_t* top)
{
    mm_block_t* next = block_next(ptr, top);
    if (next && block_isfree(next)) return true;
    return false;
}

/* is the prev block free */
inline bool block_prevfree(mm_block_t* ptr, mm_block_t* begin)
{
    mm_block_t* prev = block_prev(ptr, begin);
    if (prev && block_isfree(prev)) return 1;
    return 0;
}

/* update the footer with a new size */
inline void foot_update(mm_block_t* ptr, size_t size)
{
    mm_block_foot_t* fptr =
        (mm_block_foot_t*)((uint8_t*)ptr + UNMASK_SIZE(size) - sizeof(mm_block_foot_t));
    fptr->size = size;
}

/* update the block with a new size */
inline void block_update(mm_block_t* ptr, size_t size)
{
    ptr->size = size;
    foot_update(ptr, size);
}

/* return the pointer to the "data" */
inline void* block_data(mm_block_t* ptr) { return (void*)((uint8_t*)ptr + sizeof(size_t)); }

/* return size of the data that can be stored in the block */
inline size_t block_getdatasize(mm_block_t* ptr)
{
    size_t blocksize = UNMASK_SIZE(ptr->size);
    return blocksize - sizeof(size_t) - sizeof(mm_block_foot_t);
}

/* mark the block as free */
inline void block_markfree(mm_block_t* ptr) { block_update(ptr, SETFREE(ptr->size)); }

/* mark the block as used */
inline void block_markused(mm_block_t* ptr) { block_update(ptr, UNMASK_SIZE(ptr->size)); }

#ifndef _WIN32

class hugepage_allocator {
private:
    uint8_t*	m_base		  = nullptr;
    mm_block_t* m_first_block = nullptr;
    uint8_t*	m_top		  = nullptr;
    size_t		m_total_size  = 0;
    std::multimap<size_t, mm_block_t*> m_free_large;

private:

    inline void block_print(int id, mm_block_t* bptr)
    {
        fprintf(stdout,
                "%d addr=%p size=%lu (%lu) free=%d\n",
                id,
                ((void*)bptr),
                UNMASK_SIZE(bptr->size),
                bptr->size,
                block_isfree(bptr));
        fflush(stdout);
    }

    inline uint64_t extract_number(std::string& line)
    {
        std::string num_str;
        for (size_t i = line.size() - 1; i + 1 >= 1; i--) {
            if (isdigit(line[i])) {
                num_str.insert(num_str.begin(), line[i]);
            } else {
                if (num_str.size() > 0) {
                    break;
                }
            }
        }
        return std::strtoull(num_str.c_str(), nullptr, 10);
    }

    inline uint64_t extract_multiplier(std::string& line)
    {
        uint64_t num = 1;
        if (line[line.size() - 2] == 'k' || line[line.size() - 2] == 'K') {
            num = 1024;
        }
        if (line[line.size() - 2] == 'm' || line[line.size() - 2] == 'M') {
            num = 1024 * 1024;
        }
        if (line[line.size() - 2] == 'g' || line[line.size() - 2] == 'G') {
            num = 1024 * 1024 * 1024;
        }
        return num;
    }

    size_t determine_available_hugepage_memory()
    {
        size_t			  size_in_bytes		 = 0;
        size_t			  page_size_in_bytes = 0;
        size_t			  num_free_pages	 = 0;
        const std::string meminfo_file		 = "/proc/meminfo";
        const std::string ps_str			 = "Hugepagesize:";
        const std::string pf_str			 = "HugePages_Free:";
        std::ifstream	 mifs(meminfo_file);
        if (mifs.is_open()) {
            // find size of one page
            std::string line;
            while (std::getline(mifs, line)) {
                auto ps = std::mismatch(ps_str.begin(), ps_str.end(), line.begin());
                if (ps.first == ps_str.end()) {
                    page_size_in_bytes = extract_number(line) * extract_multiplier(line);
                }
                auto pf = std::mismatch(pf_str.begin(), pf_str.end(), line.begin());
                if (pf.first == pf_str.end()) {
                    num_free_pages = extract_number(line);
                }
            }
            size_in_bytes = page_size_in_bytes * num_free_pages;
        } else {
            throw std::system_error(
                ENOMEM,
                std::system_category(),
                "hugepage_allocator could not automatically determine available hugepages");
        }
        return size_in_bytes;
    }

    void coalesce_block(mm_block_t* block)
    {
        //std::cout << "coalesce_block()" << std::endl;
        mm_block_t* newblock = block;
        if (block_nextfree(block, m_top)) {
            mm_block_t* next = block_next(block, m_top);
            /* remove the "next" block from the free list */
            remove_from_free_set(next);
            /* add the size of our block */
            block_update(block, UNMASK_SIZE(block->size) + UNMASK_SIZE(next->size));
        }
        if (block_prevfree(block, m_first_block)) {
            mm_block_t* prev = block_prev(block, m_first_block);
            /* we remove the old prev block and readd it to the correct
               size list if necessary */
            remove_from_free_set(prev);
            newblock = prev;
            block_update(prev, UNMASK_SIZE(prev->size) + UNMASK_SIZE(block->size));
        }
        if (newblock) {
            block_markfree(newblock);
            insert_into_free_set(newblock);
        }
    }

    void split_block(mm_block_t* bptr, size_t size)
    {
        //std::cout << "split_block("<< (void*)bptr << ")" << std::endl;
        size_t blocksize = UNMASK_SIZE(bptr->size);
        //std::cout << "cur_block_size = " << blocksize << std::endl;
        /* only split if we get at least a small block
           out of it */
        int64_t newblocksize = ALIGNSPLIT(blocksize - ALIGN(size + MM_BLOCK_OVERHEAD));
        //std::cout << "new_block_size = " << newblocksize << std::endl;
        if (newblocksize >= (int64_t)SPLIT_THRESHOLD) {
            /* update blocksize of old block */
            //std::cout << "block_update = " << blocksize-newblocksize << std::endl;
            block_update(bptr, blocksize - newblocksize);
            mm_block_t* newblock = (mm_block_t*)((char*)bptr + (blocksize - newblocksize));
            //std::cout << "new block ptr = " << (void*)newblock << std::endl;
            block_update(newblock, newblocksize);
            coalesce_block(newblock);
        }
    }

    uint8_t* hsbrk(size_t size)
    {
        ptrdiff_t left = (ptrdiff_t)m_total_size - (m_top - m_base);
        if (left < (ptrdiff_t)size) { // enough space left?
            throw std::system_error(
                ENOMEM, std::system_category(), "hugepage_allocator: not enough hugepage memory available");
        }
        uint8_t* new_mem = m_top;
        m_top += size;
        return new_mem;
    }

    mm_block_t* new_block(size_t size)
    {
        //std::cout << "new_block(" << size << ")" << std::endl;
        size						   = ALIGN(size + MM_BLOCK_OVERHEAD);
        if (size < MIN_BLOCKSIZE) size = MIN_BLOCKSIZE;
        mm_block_t* ptr				   = (mm_block_t*)hsbrk(size);
        block_update(ptr, size);
        return ptr;
    }

    void remove_from_free_set(mm_block_t* block)
    {
        //std::cout << "remove_from_free_set()" << std::endl;
        auto eq_range = m_free_large.equal_range(block->size);
        // find the block amoung the blocks with equal size
        auto itr   = eq_range.first;
        auto last  = eq_range.second;
        auto found = m_free_large.end();
        while (itr != last) {
            if (itr->second == block) {
                found = itr;
            }
            ++itr;
        }
        if (found == m_free_large.end()) {
            found = last;
        }
        m_free_large.erase(found);
    }

    void insert_into_free_set(mm_block_t* block)
    {
        //std::cout << "insert_into_free_set("<< (void*)block << "," << UNMASK_SIZE(block->size) << ")" << std::endl;
        //std::cout << "insert_into_free_set("<< (void*)block << "," << block->size << ")" << std::endl;
        m_free_large.insert({block->size, block});
    }

    mm_block_t* find_free_block(size_t size_in_bytes)
    {
        //std::cout << "find_free_block(" << size_in_bytes << ")" << std::endl;

        mm_block_t* bptr	   = nullptr;
        auto		free_block = m_free_large.lower_bound(size_in_bytes);
        if (free_block != m_free_large.end()) {
            bptr = free_block->second;
            m_free_large.erase(free_block);
        }
        return bptr;
    }

    mm_block_t* last_block()
    {
        mm_block_t* last = nullptr;
        //std::cout << "m_top = " << (void*)m_top << std::endl;
        //std::cout << "m_base = " << (void*)m_base << std::endl;
        if (m_top != m_base) {
            mm_block_foot_t* fptr = (mm_block_foot_t*)(m_top - sizeof(size_t));
            //std::cout << "foot of last = " << (void*)fptr << std::endl;
            //std::cout << "size of last = " << UNMASK_SIZE(fptr->size) << std::endl;
            last = (mm_block_t*)(((uint8_t*)fptr) - UNMASK_SIZE(fptr->size) + sizeof(size_t));
            //std::cout << "last = " << (void*)last << std::endl;
        }
        return last;
    }


    void print_heap()
    {
        mm_block_t* bptr = m_first_block;
        size_t		id   = 0;
        while (bptr) {
            block_print(id, bptr);
            id++;
            bptr = block_next(bptr, m_top);
        }
    }

public:
    void init(SDSL_UNUSED size_t size_in_bytes = 0)
    {
#ifdef MAP_HUGETLB
        if (size_in_bytes == 0) {
            size_in_bytes = determine_available_hugepage_memory();
        }

        m_total_size = size_in_bytes;
        m_base		 = (uint8_t*)mmap(nullptr,
                                        m_total_size,
                                        (PROT_READ | PROT_WRITE),
                                        (MAP_HUGETLB | MAP_ANONYMOUS | MAP_PRIVATE),
                                        0,
                                        0);
        if (m_base == MAP_FAILED) {
            throw std::system_error(
                ENOMEM, std::system_category(), "hugepage_allocator could not allocate hugepages");
        } else {
            // init the allocator
            m_top		  = m_base;
            m_first_block = (mm_block_t*)m_base;
        }
#else
        throw std::system_error(ENOMEM,
								std::system_category(),
								"hugepage_allocator: MAP_HUGETLB / hugepage support not available");
#endif
    }

    void* mm_realloc(void* ptr, size_t size)
    {
        //print_heap();
        //std::cout << "REALLOC(" << ptr << "," << size << ")" << std::endl;
        /* handle special cases first */
        if (nullptr == ptr) return mm_alloc(size);
        if (size == 0) {
            mm_free(ptr);
            return nullptr;
        }
        mm_block_t* bptr = block_cur(ptr);

        bool   need_malloc   = 0;
        size_t blockdatasize = block_getdatasize(bptr);
        /* we do nothing if the size is equal to the block */
        if (size == blockdatasize) {
            //std::cout << "return ptr = " << ptr << std::endl;
            return ptr; /* do nothing if size fits already */
        }
        if (size < blockdatasize) {
            /* we shrink */
            /* do we shrink enough to perform a split? */
            //std::cout << "shrink!" << std::endl;
            split_block(bptr, size);
        } else {
            //std::cout << "expand!" << std::endl;
            /* we expand */
            /* if the next block is free we could use it! */
            mm_block_t* next = block_next(bptr, m_top);
            if (!next) {
                //std::cout << "no next! -> expand!" << std::endl;
                // we are the last block so we just expand
                blockdatasize = block_getdatasize(bptr);
                size_t needed = ALIGN(size - blockdatasize);
                hsbrk(needed);
                block_update(bptr, UNMASK_SIZE(bptr->size) + needed);
                return block_data(bptr);
            } else {
                // we are not the last block
                //std::cout << "try combine next" << std::endl;
                if (next && block_isfree(next)) {
                    /* do we have enough space if we use the next block */
                    if (blockdatasize + UNMASK_SIZE(next->size) >= size) {
                        /* the next block is enough! */
                        /* remove the "next" block from the free list */
                        remove_from_free_set(next);
                        /* add the size of our block */
                        block_update(bptr, UNMASK_SIZE(bptr->size) + UNMASK_SIZE(next->size));
                    } else {
                        /* the next block is not enough. we allocate a new one instead */
                        need_malloc = true;
                    }
                } else {
                    /* try combing the previous block if free */
                    //std::cout << "try combine prev" << std::endl;
                    mm_block_t* prev = block_prev(bptr, m_first_block);
                    if (prev && block_isfree(prev)) {
                        if (blockdatasize + UNMASK_SIZE(prev->size) >= size) {
                            remove_from_free_set(prev);
                            size_t newsize = UNMASK_SIZE(prev->size) + UNMASK_SIZE(bptr->size);
                            block_update(prev, newsize);
                            block_markused(prev);
                            /* move the data into the previous block */
                            ptr = memmove(block_data(prev), ptr, blockdatasize);
                        } else {
                            /* not enough in the prev block */
                            need_malloc = true;
                        }
                    } else {
                        /* prev block not free. get more memory */
                        need_malloc = true;
                    }
                }
            }
        }
        if (need_malloc) {
            //std::cout << "need_alloc in REALLOC!" << std::endl;
            void* newptr = mm_alloc(size);
            memcpy(newptr, ptr, size);
            mm_free(ptr);
            ptr = newptr;
        }
        //print_heap();
        //std::cout << "return ptr = " << ptr << std::endl;
        return ptr;
    }

    void* mm_alloc(size_t size_in_bytes)
    {
        //std::cout << "ALLOC(" << size_in_bytes << ")" << std::endl;
        mm_block_t* bptr = nullptr;
        if ((bptr = find_free_block(size_in_bytes + MM_BLOCK_OVERHEAD)) != nullptr) {
            //std::cout << "found free block = " << (void*)bptr << std::endl;
            block_markused(bptr);
            /* split if we have a block too large for us? */
            split_block(bptr, size_in_bytes);
        } else {
            //std::cout << "no free block found that is big enough!" << std::endl;
            // check if last block is free
            //std::cout << "check last block" << std::endl;
            bptr = last_block();
            if (bptr && block_isfree(bptr)) {
                //std::cout << "last block is free. -> extend!" << std::endl;
                // extent last block as it is free
                size_t blockdatasize = block_getdatasize(bptr);
                size_t needed		 = ALIGN(size_in_bytes - blockdatasize);
                hsbrk(needed);
                remove_from_free_set(bptr);
                block_update(bptr, blockdatasize + needed + sizeof(size_t) + sizeof(mm_block_foot_t));
                //insert_into_free_set(bptr);
                block_markused(bptr);
            } else {
                bptr = new_block(size_in_bytes);
            }
        }
        //print_heap();
        //void* ptr = block_data(bptr);
        //std::cout << "return ptr = " << ptr << std::endl;
        return block_data(bptr);
    }

    void mm_free(void* ptr)
    {
        //print_heap();
        //std::cout << "FREE(" << ptr << ")" << std::endl;
        if (ptr) {
            mm_block_t* bptr = block_cur(ptr);
            block_markfree(bptr);
            /* coalesce if needed. otherwise just add */
            coalesce_block(bptr);
        }
        //print_heap();
    }

    bool in_address_space(void* ptr)
    {
        // check if ptr is in the hugepage address space
        if (ptr == nullptr) {
            return true;
        }
        if (ptr >= m_base && ptr < m_top) {
            return true;
        }
        return false;
    }
    static hugepage_allocator& the_allocator()
    {
        static hugepage_allocator a;
        return a;
    }
};
#endif

class memory_manager {
private:
    bool hugepages = false;

private:
    static memory_manager& the_manager()
    {
        static memory_manager m;
        return m;
    }

public:
    static uint64_t* alloc_mem(size_t size_in_bytes)
    {
#ifndef _WIN32
        auto& m = the_manager();
        if (m.hugepages) {
            return (uint64_t*)hugepage_allocator::the_allocator().mm_alloc(size_in_bytes);
        }
#endif
        return (uint64_t*)calloc(size_in_bytes, 1);
    }
    static void free_mem(uint64_t* ptr)
    {
#ifndef _WIN32
        auto& m = the_manager();
        if (m.hugepages and hugepage_allocator::the_allocator().in_address_space(ptr)) {
            hugepage_allocator::the_allocator().mm_free(ptr);
            return;
        }
#endif
        std::free(ptr);
    }
    static uint64_t* realloc_mem(uint64_t* ptr, size_t size)
    {
#ifndef _WIN32
        auto& m = the_manager();
        if (m.hugepages and hugepage_allocator::the_allocator().in_address_space(ptr)) {
            return (uint64_t*)hugepage_allocator::the_allocator().mm_realloc(ptr, size);
        }
#endif
        return (uint64_t*)realloc(ptr, size);
    }

public:
    static void use_hugepages(size_t bytes = 0)
    {
#ifndef _WIN32
        auto& m = the_manager();
        hugepage_allocator::the_allocator().init(bytes);
        m.hugepages = true;
#else
        throw std::runtime_error(std::string("hugepages not supported on Windows"));
        // avoid error: unused parameter 'bytes' [-Werror=unused-parameter]
        (void) bytes;
#endif
    }
    template <class t_vec>
    static void resize(t_vec& v, const typename t_vec::size_type capacity)
    {
        uint64_t old_capacity_in_bytes = ((v.m_capacity + 63) >> 6) << 3;
        uint64_t new_capacity_in_bytes = ((capacity + 63) >> 6) << 3;
        bool	 do_realloc		   = old_capacity_in_bytes != new_capacity_in_bytes;
        v.m_capacity      		   = ((capacity + 63) >> 6) << 6; // set new_capacity to a multiple of 64

        if (do_realloc || v.m_data == nullptr) {
            // Note that we allocate 8 additional bytes if m_capacity % 64 == 0.
            // We need this padding since rank data structures do a memory
            // access to this padding to answer rank(size()) if capacity()%64 ==0.
            // Note that this padding is not counted in the serialize method!
            size_t allocated_bytes = (size_t)(((v.m_capacity + 64) >> 6) << 3);
            v.m_data			   = memory_manager::realloc_mem(v.m_data, allocated_bytes);
            if (allocated_bytes != 0 && v.m_data == nullptr) {
                throw std::bad_alloc();
            }

            // update stats
            if (do_realloc) {
                memory_monitor::record((int64_t)new_capacity_in_bytes - (int64_t)old_capacity_in_bytes);
            }
        }
    }
    template <class t_vec>
    static void clear(t_vec& v)
    {
        int64_t size_in_bytes = ((v.m_size + 63) >> 6) << 3;
        // remove mem
        memory_manager::free_mem(v.m_data);
        v.m_data = nullptr;

        // update stats
        if (size_in_bytes) {
            memory_monitor::record(size_in_bytes * -1);
        }
    }

    static int open_file_for_mmap(std::string& filename, std::ios_base::openmode mode)
    {
        if (is_ram_file(filename)) {
            return ram_fs::open(filename);
        }
#ifdef MSVC_COMPILER
        int fd = -1;
		if (!(mode & std::ios_base::out))
			_sopen_s(&fd, filename.c_str(), _O_BINARY | _O_RDONLY, _SH_DENYNO, _S_IREAD);
		else
			_sopen_s(&fd, filename.c_str(), _O_BINARY | _O_RDWR, _SH_DENYNO, _S_IREAD | _S_IWRITE);
		return fd;
#else
        if (!(mode & std::ios_base::out))
            return open(filename.c_str(), O_RDONLY);
        else
            return open(filename.c_str(), O_RDWR);
#endif
        return -1;
    }

    static void* mmap_file(int fd, uint64_t file_size, std::ios_base::openmode mode)
    {
        if (file_size == 0) {
            std::cout << "file_size=0" << std::endl;
            return nullptr;
        }
        if (is_ram_file(fd)) {
            if (ram_fs::file_size(fd) < file_size) return nullptr;
            auto& file_content = ram_fs::content(fd);
            return file_content.data();
        }
        memory_monitor::record(file_size);
#ifdef _WIN32
        HANDLE fh = (HANDLE)_get_osfhandle(fd);
		if (fh == INVALID_HANDLE_VALUE) {
			return nullptr;
		}
		HANDLE fm;
		if (!(mode & std::ios_base::out)) { // read only?
			fm = CreateFileMapping(fh, NULL, PAGE_READONLY, 0, 0, NULL);
		} else
			fm = CreateFileMapping(fh, NULL, PAGE_READWRITE, 0, 0, NULL);
		if (fm == NULL) {
			return nullptr;
		}
		void* map = nullptr;
		if (!(mode & std::ios_base::out)) { // read only?
			map = MapViewOfFile(fm, FILE_MAP_READ, 0, 0, file_size);
		} else
			map = MapViewOfFile(fm, FILE_MAP_WRITE | FILE_MAP_READ, 0, 0, file_size);
		// we can close the file handle before we unmap the view: (see UnmapViewOfFile Doc)
		// Although an application may close the file handle used to create a file mapping object,
		// the system holds the corresponding file open until the last view of the file is unmapped.
		// Files for which the last view has not yet been unmapped are held open with no sharing restrictions.
		CloseHandle(fm);
		return map;
#else
        void* map = nullptr;
        if (!(mode & std::ios_base::out))
            map = mmap(NULL, file_size, PROT_READ, MAP_SHARED, fd, 0);
        else
            map = mmap(NULL, file_size, PROT_READ | PROT_WRITE, MAP_SHARED, fd, 0);
        if (map == MAP_FAILED) map = nullptr; // unify windows and unix error behaviour
        return map;
#endif
        return nullptr;
    }

    static int mem_unmap(int fd, void* addr, const uint64_t size)
    {
        if (addr == nullptr) {
            return 0;
        }
        if (is_ram_file(fd)) {
            return 0;
        }
        memory_monitor::record(-((int64_t)size));
#ifdef _WIN32
        if (UnmapViewOfFile(addr)) return 0;
		return -1;
#else
        return munmap(addr, size);
#endif
        return -1;
    }

    static int close_file_for_mmap(int fd)
    {
        if (is_ram_file(fd)) {
            return ram_fs::close(fd);
        }
#ifdef MSVC_COMPILER
        return _close(fd);
#else
        return close(fd);
#endif
        return -1;
    }

    static int truncate_file_mmap(int fd, const uint64_t new_size)
    {
        if (is_ram_file(fd)) {
            return ram_fs::truncate(fd, new_size);
        }
#ifdef _WIN32
        auto ret		  = _chsize_s(fd, new_size);
		if (ret != 0) ret = -1;
		return ret;
#else
        return ftruncate(fd, new_size);
#endif
        return -1;
    }
};

#undef ALIGNMENT
#undef ALIGNSPLIT
#undef ALIGN
#undef MM_BLOCK_OVERHEAD
#undef MIN_BLOCKSIZE
#undef UNMASK_SIZE
#undef ISFREE
#undef SETFREE
#undef SPLIT_THRESHOLD

} // end namespace

#endif

#include <iosfwd>	// forward declaration of ostream
#include <stdexcept> // for exceptions
#include <iostream>  // for cerr
#include <typeinfo>
#include <cassert>
#include <iterator>
#include <cstdlib>
#include <cstddef>
#include <ctime>   // for rand initialization
#include <cstring> // for memcpy
#include <ostream>
#include <istream>
#include <string>
#include <initializer_list>
#include <type_traits>
#include <vector>
#include <ios>

//! Namespace for the succinct data structure library.
namespace sdsl {

typedef uint64_t std_size_type_for_int_vector;

template <uint8_t t_width = 0>
class int_vector;

template <class int_vector_type>
class mm_item;

//! bit_vector is a specialization of the int_vector.
typedef int_vector<1> bit_vector;

template <class t_int_vector>
class int_vector_reference;

template <class t_int_vector>
class int_vector_iterator_base;

template <class t_int_vector>
class int_vector_iterator;

template <class t_int_vector>
class int_vector_const_iterator;

template <uint8_t t_width, std::ios_base::openmode t_mode>
class int_vector_mapper;

template <uint8_t b, uint8_t t_patter_len> // forward declaration
class rank_support_v;

class rank_support;

class select_support;

template <uint8_t t_bit_pattern, uint8_t t_pattern_len>
class select_support_mcl;

namespace coder {
template <typename T>
class fibonacci;
template <typename T>
class elias_delta;
template <typename T>
class elias_gamma;
template <uint8_t t_width>
class comma;
}

template <uint8_t t_width>
struct int_vec_category_trait {
    typedef iv_tag type;
};

template <>
struct int_vec_category_trait<1> {
    typedef bv_tag type;
};

template <uint8_t t_width>
struct int_vector_trait {
    typedef uint64_t								   value_type;
    typedef int_vector<t_width>						   int_vector_type;
    typedef int_vector_reference<int_vector_type>	  reference;
    typedef uint64_t							   const_reference;
    typedef uint8_t									   int_width_type;
    typedef int_vector_iterator<int_vector_type>	   iterator;
    typedef int_vector_const_iterator<int_vector_type> const_iterator;

    static iterator begin(int_vector_type* v, uint64_t*) noexcept { return iterator(v, 0); }
    static iterator end(int_vector_type* v, uint64_t*, int_vector_size_type) noexcept
    {
        return iterator(v, v->size() * v->width());
    }
    static const_iterator begin(const int_vector_type* v, const uint64_t*) noexcept
    {
        return const_iterator(v, 0);
    }
    static const_iterator end(const int_vector_type* v, const uint64_t*, int_vector_size_type) noexcept
    {
        return const_iterator(v, v->size() * v->width());
    }

    static void set_width(uint8_t new_width, int_width_type& width) noexcept
    {
        if (t_width == 0) {
            if (0 < new_width and new_width <= 64)
                width = new_width;
            else
                width = 64;
        }
    }
};

template <>
struct int_vector_trait<64> {
    typedef uint64_t		value_type;
    typedef int_vector<64>  int_vector_type;
    typedef uint64_t&		reference;
    typedef uint64_t  const_reference;
    typedef uint8_t			int_width_type;
    typedef uint64_t*		iterator;
    typedef const uint64_t* const_iterator;

    static iterator begin(int_vector_type*, uint64_t* begin) noexcept { return begin; }
    static iterator end(int_vector_type*, uint64_t* begin, int_vector_size_type size) noexcept
    {
        return begin + size;
    }
    static const_iterator begin(const int_vector_type*, const uint64_t* begin) noexcept { return begin; }
    static const_iterator
    end(const int_vector_type*, const uint64_t* begin, int_vector_size_type size) noexcept
    {
        return begin + size;
    }

    static void set_width(uint8_t, int_width_type) noexcept {}
};

template <>
struct int_vector_trait<32> {
    typedef uint32_t		value_type;
    typedef int_vector<32>  int_vector_type;
    typedef uint32_t&		reference;
    typedef uint32_t  const_reference;
    typedef uint8_t			int_width_type;
    typedef uint32_t*		iterator;
    typedef const uint32_t* const_iterator;

    static iterator begin(int_vector_type*, uint64_t* begin) noexcept { return (uint32_t*)begin; }
    static iterator end(int_vector_type*, uint64_t* begin, int_vector_size_type size) noexcept
    {
        return ((uint32_t*)begin) + size;
    }
    static const_iterator begin(const int_vector_type*, const uint64_t* begin) noexcept
    {
        return (uint32_t*)begin;
    }
    static const_iterator
    end(const int_vector_type*, const uint64_t* begin, int_vector_size_type size) noexcept
    {
        return ((uint32_t*)begin) + size;
    }

    static void set_width(uint8_t, int_width_type) noexcept {}
};

template <>
struct int_vector_trait<16> {
    typedef uint16_t		value_type;
    typedef int_vector<16>  int_vector_type;
    typedef uint16_t&		reference;
    typedef uint16_t  const_reference;
    typedef uint8_t			int_width_type;
    typedef uint16_t*		iterator;
    typedef const uint16_t* const_iterator;

    static iterator begin(int_vector_type*, uint64_t* begin) noexcept { return (uint16_t*)begin; }
    static iterator end(int_vector_type*, uint64_t* begin, int_vector_size_type size) noexcept
    {
        return ((uint16_t*)begin) + size;
    }
    static const_iterator begin(const int_vector_type*, const uint64_t* begin) noexcept
    {
        return (uint16_t*)begin;
    }
    static const_iterator
    end(const int_vector_type*, const uint64_t* begin, int_vector_size_type size) noexcept
    {
        return ((uint16_t*)begin) + size;
    }

    static void set_width(uint8_t, int_width_type) noexcept {}
};

template <>
struct int_vector_trait<8> {
    typedef uint8_t		   value_type;
    typedef int_vector<8>  int_vector_type;
    typedef uint8_t&	   reference;
    typedef uint8_t  const_reference;
    typedef uint8_t		   int_width_type;
    typedef uint8_t*	   iterator;
    typedef const uint8_t* const_iterator;

    static iterator begin(int_vector_type*, uint64_t* begin) noexcept { return (uint8_t*)begin; }
    static iterator end(int_vector_type*, uint64_t* begin, int_vector_size_type size) noexcept
    {
        return ((uint8_t*)begin) + size;
    }
    static const_iterator begin(const int_vector_type*, const uint64_t* begin) noexcept
    {
        return (uint8_t*)begin;
    }
    static const_iterator
    end(const int_vector_type*, const uint64_t* begin, int_vector_size_type size) noexcept
    {
        return ((uint8_t*)begin) + size;
    }

    static void set_width(uint8_t, int_width_type) noexcept {}
};

//! A generic vector class for integers of width \f$w\in [1..64]\f$.
/*! \author Simon Gog
 *
 *    This generic vector class could be used to generate a vector
 *    that contains integers of fixed width \f$w\in [1..64]\f$.
 *    It has a growth factor of 1.5 to achieve amortized running time.
 *    Note that resize() does not reserve more space than necessary.
 *
 *  \tparam t_width Width of the integer. If set to `0` it is variable
 *          during runtime, otherwise fixed at compile time.
 *  @ingroup int_vector
 */
template <uint8_t t_width>
class int_vector {
private:
    static_assert(t_width <= 64, "int_vector: width of must be at most 64bits.");

public:
    typedef typename int_vector_trait<t_width>::value_type		value_type;
    typedef typename int_vector_trait<t_width>::iterator		iterator;
    typedef typename int_vector_trait<t_width>::const_iterator  const_iterator;
    typedef typename int_vector_trait<t_width>::reference		reference;
    typedef typename int_vector_trait<t_width>::const_reference const_reference;
    typedef int_vector_reference<int_vector>*					pointer;
    typedef const value_type*									const_pointer;
    typedef ptrdiff_t											difference_type;
    typedef int_vector_size_type								size_type;
    typedef typename int_vector_trait<t_width>::int_width_type  int_width_type;
    typedef rank_support_v<1, 1>	 rank_1_type;
    typedef rank_support_v<0, 1>	 rank_0_type;
    typedef select_support_mcl<1, 1> select_1_type;
    typedef select_support_mcl<0, 1> select_0_type;
    typedef typename int_vec_category_trait<t_width>::type index_category;

    friend struct int_vector_trait<t_width>;
    friend class int_vector_iterator_base<int_vector>;
    friend class int_vector_iterator<int_vector>;
    friend class int_vector_const_iterator<int_vector>;
    template <uint8_t, std::ios_base::openmode>
    friend class int_vector_mapper;
    template <typename T>
    friend class coder::elias_delta;
    template <typename T>
    friend class coder::elias_gamma;
    template <typename T>
    friend class coder::fibonacci;
    template <uint8_t>
    friend class coder::comma;
    friend class memory_manager;
    static constexpr uint8_t fixed_int_width = t_width;
    float growth_factor = 1.5; //!< Growth factor for amortized constant time operations
    // see the explanation in the documentation of FBVector on different growth factors
    // https://github.com/facebook/folly/blob/master/folly/docs/FBVector.md#memory-handling

private:
    size_type	  m_size;  //!< Number of bits needed to store int_vector.
    size_type	  m_capacity; //!< Number of bits reserved by int_vector.
    uint64_t*	  m_data;  //!< Pointer to the memory for the bits.
    int_width_type m_width; //!< Width of the integers.

    // Hidden, since number of bits (size) does not go well together with int value.
    void bit_resize(const size_type size, const value_type value);

    void amortized_resize(const size_type size)
    {
        assert(growth_factor > 1.0);
        size_type bit_size = size * m_width;
        if (bit_size > m_capacity || m_data == nullptr) {
            // start with 64 bit if vector has no capacity
            size_type tmp_capacity = m_capacity == 0 ? 64 : m_capacity;
            // find smallest x s.t. m_capacity * 1.5 ** x >= size
            auto resize_factor = pow(growth_factor, std::ceil(std::log((bit_size + tmp_capacity - 1) / tmp_capacity) / std::log(growth_factor)));
            size_type new_capacity = std::ceil(tmp_capacity * resize_factor);
            memory_manager::resize(*this, new_capacity);
        }
        m_size = size * m_width;
    }

    // The number of 64-bit words used by the int_vector.
    size_type bit_data_size() const { return (m_size + 63) >> 6; }

public:
    //! Constructor for int_vector.
    /*! \param size          Number of elements. Default value is 0.
            \param default_value Initialize all value to `default value`.
            \param int_width     The width of each integer.
            \sa resize, width
         */

    int_vector(size_type size, value_type default_value, uint8_t int_width = t_width);

    //! Constructor to fix possible comparison with integeres issue.
    explicit int_vector(size_type size = 0) : int_vector(size, static_cast<value_type>(0), t_width)
    {
    }
    //! Constructor for initializer_list.
    int_vector(std::initializer_list<value_type> il) : int_vector(0, 0)
    {
        assign(il);
    }

    //! Constructor for iterator range
    /*! \param first Iterator pointing to first element to be copied.
	    \param last  Iterator pointing to the element behind the last one to be copied.
	 */
    template <typename input_iterator_t>
    int_vector(
        typename std::enable_if<
            std::is_base_of<
                std::input_iterator_tag, typename std::iterator_traits<input_iterator_t>::iterator_category
            >::value,
            input_iterator_t
        >::type first,
        input_iterator_t last) : int_vector(0, 0)
    {
        assign(first, last);
    }

    //! Clearing the int_vector. Allocated memory will not be released.
    /*! \sa resize
	 */
    void clear() noexcept { m_size = 0; }

    //! Remove element that iterator is pointing to.
    /*! \param it Iterator pointing to an element in int_vector
	 */
    iterator erase(const_iterator it)
    {
        iterator it_nonconst = begin() + (it - cbegin());
        std::copy(it_nonconst + 1, end(), it_nonconst);
        resize(size() - 1);
        return it_nonconst;
    }

    //! Remove elements in given iterator range.
    /*! \param first Iterator pointing to first element to be deleted.
           \param last  Iterator pointing to the elemnt after the one to be deleted.
	 */
    iterator erase(const_iterator first, const_iterator last)
    {
        iterator first_nonconst = begin() + (first - cbegin());
        iterator last_nonconst = begin() + (last - cbegin());
        std::copy(last_nonconst, end(), first_nonconst);
        resize(size() - (last - first));
        return first_nonconst;
    }

    //! Insert an element constructed with std::forward<Args>(args) before the element that the iterator is pointing to.
    /*! \param it   Iterator pointing to an element in int_vector.
           \param args Function parameter pack.
	 */
    template <class... Args>
    iterator emplace(const_iterator it, Args&&... args)
    {
        return insert(it, 1, value_type(std::forward<Args>(args) ...));
    }

    //! Insert an element before the element that the iterator is pointing to.
    /*! \param it    Iterator pointing to an element in int_vector.
           \param value Element to be inserted.
	 */
    iterator insert(const_iterator it, value_type value) { return insert(it, 1, value); }

    //! Insert n copies of an element before the element that the iterator is pointing to.
    /*! \param it    Iterator pointing to an element in int_vector.
           \param n     Number of copies.
           \param value Element to be inserted.
	 */
    iterator insert(const_iterator it, size_type n, value_type value)
    {
        size_type pos = it - cbegin();
        amortized_resize(size() + n);
        iterator it_new = begin() + pos;
        std::copy_backward(it_new, end() - n, end());
        std::fill_n(it_new, n, value);
        return it_new;
    }

    //! Insert elements from intializer_list before the element that the iterator is pointing to.
    /*! \param it Iterator pointing to an element in int_vector.
           \param il Elements to be inserted.
	 */
    iterator insert(const_iterator it, std::initializer_list<value_type> il)
    {
        return insert(it, il.begin(), il.end());
    }

    //! Insert elements from an iterator pair before the element that the iterator `it` is pointing to.
    /*! \param it    Iterator pointing to an element in int_vector.
           \param first Iterator pointing to first element to be inserted.
           \param last  Iterator pointing to the elemnt after the one to be inserted.
	 */
    template <typename input_iterator_t>
    typename std::enable_if<
        std::is_base_of<
            std::input_iterator_tag, typename std::iterator_traits<input_iterator_t>::iterator_category
        >::value,
        iterator
    >::type insert(const_iterator it,
                   input_iterator_t first, input_iterator_t last)
    {
        size_type pos = it - cbegin();
        amortized_resize(size() + last - first);
        iterator it_new = begin() + pos;
        std::copy_backward(it_new, end() - (last - first), end());
        std::copy(first, last, it_new);
        return it_new;
    }

    //! Returns first element.
    reference front() noexcept { return *begin(); }

    //! Returns first element.
    const_reference front() const noexcept { return *cbegin(); }

    //! Returns last element.
    reference back() noexcept { return *(end()-1); }

    //! Returns last element.
    const_reference back() const noexcept { return *(cend() - 1); }

    //! Insert an element constructed with std::forward<Args>(args) at the end.
    /*! \param args Function parameter pack.
	 */
    template <class... Args>
    void emplace_back(Args&&... args)
    {
        push_back(value_type(std::forward<Args>(args) ...));
    }

    //! Insert element at the end.
    /*! \param value Element to be inserted.
	 */
    void push_back(value_type value)
    {
        amortized_resize(size() + 1);
        *(end() - 1) = value;
    }

    //! Remove element at the end.
    void pop_back() { resize(size() - 1); }

    //! Move constructor.
    int_vector(int_vector&& v);

    //! Copy constructor.
    int_vector(const int_vector& v);

    //! Destructor.
    ~int_vector();

    //! Assign. Resize int_vector to `size` and fill elements with `default_value`.
    /*! \param size Number of elements.
           \param default_value Elements to be inserted.
	 */
    void assign(size_type size, value_type default_value)
    {
        bit_resize(size * m_width);
        util::set_to_value(*this, default_value); // new initialization
    }

    //! Assign. Resize int_vector and initialize with initializer_list.
    /*! \param il Initializer_list.
	 */
    void assign(std::initializer_list<value_type> il)
    {
        bit_resize(il.size() * m_width);
        size_type idx = 0;
        for (auto x : il) {
            (*this)[idx++] = x;
        }
    }

    //! Assign. Resize int_vector and initialize by copying from an iterator range.
    /*! \param first Iterator pointing to first element to be inserted.
           \param last  Iterator pointing to the elemnt after the one to be inserted.
	 */
    template <typename input_iterator_t>
    void assign(input_iterator_t first, input_iterator_t last)
    {
        assert(first <= last);
        bit_resize((last - first) * m_width);
        size_type idx = 0;
        while (first < last) {
            (*this)[idx++] = *(first++);
        }
    }

    //! Equivalent to size() == 0.
    bool empty() const noexcept { return 0 == m_size; }

    //! Swap method for int_vector.
    void swap(int_vector& v) noexcept { std::swap(v, *this); }

    //! Free unused allocated memory.
    void shrink_to_fit() { memory_manager::resize(*this, m_size); }

    //! Reserve storage. If the new capacity is smaller than the current, this method does nothing.
    /*! \param capacity New capacity in bits
	 */
    void reserve(size_type capacity)
    {
        if (capacity * m_width > m_capacity || m_data == nullptr) {
            memory_manager::resize(*this, capacity * m_width);
        }
    }

    //! Resize the int_vector in terms of elements. If the current size is smaller than `size`, the additional elements are initialized with 0.
    /*! Only as much space as necessary is being allocated.
	    \param size Number of elements.
	 */
    void resize(const size_type size) { resize(size, 0); }

    //! Resize the int_vector in terms of elements. Only as much space as necessary is allocated.
    /*! \param size The size to resize the int_vector in terms of elements.
        \param value If the current size is smaller than `size`, the additional elements are initialized with value.
	 */
    void resize(const size_type size, const value_type value) { bit_resize(size * m_width, value); }

    //! Resize the int_vector in terms of bits. Only as much space as necessary is allocated.
    /*! \param size The size to resize the int_vector in terms of bits.
         */
    void bit_resize(const size_type size);

    //! The number of elements in the int_vector.
    /*! \sa max_size, bit_size, capacity, bit_capacity
         */
    inline size_type size() const noexcept;

    //! Maximum size of the int_vector.
    /*! \sa size, bit_size, capacity, bit_capacity
        */
    static size_type max_size() noexcept { return ((size_type)1) << (sizeof(size_type) * 8 - 6); }

    //! The number of bits in the int_vector.
    /*!  \sa size, max_size, bit_size, capacity
         */
    size_type bit_size() const noexcept { return m_size; }

    //! Returns the size of the occupied bits of the int_vector.
    /*! The capacity of a int_vector is greater or equal to the
            size of the vector: capacity() >= size().
            \sa size, bit_size, max_size, capacity, bit_capacity
         */
    inline size_type capacity() const noexcept;

    //! Returns the size of the occupied bits of the int_vector.
    /*! The bit_capacity of a int_vector is greater or equal to the
            bit_size of the vector: bit_capacity() >= bit_size().
            \sa size, bit_size, max_size, capacity, bit_capacity
         */
    size_type bit_capacity() const noexcept { return m_capacity; }

    //! Pointer to the raw data of the int_vector
    /*! \returns Const pointer to the raw data of the int_vector
         */
    const uint64_t* data() const noexcept { return m_data; }

    //! Pointer to the raw data of the int_vector
    /*! \returns pointer to the raw data of the int_vector
         */
    uint64_t* data() noexcept { return m_data; }

    //! Get the integer value of the binary string of length len starting at position idx in the int_vector.
    /*! \param idx Starting index of the binary representation of the integer.
            \param len Length of the binary representation of the integer. Default value is 64.
            \returns The integer value of the binary string of length len starting at position idx.
            \sa setInt, getBit, setBit
        */
    value_type get_int(size_type idx, const uint8_t len = 64) const;

    //! Set the bits from position idx to idx+len-1 to the binary representation of integer x.
    /*! The bit at position idx represents the least significant bit(lsb), and the bit at
            position idx+len-1 the most significant bit (msb) of x.
            \param idx Starting index of the binary representation of x.
            \param x   The integer to store in the int_vector.
            \param len The length used to store x in the int_vector. Default value is 64.
            \sa getInt, getBit, setBit
        */
    void set_int(size_type idx, value_type x, const uint8_t len = 64);

    //! Returns the width of the integers which are accessed via the [] operator.
    /*! \returns The width of the integers which are accessed via the [] operator.
            \sa width
        */
    uint8_t width() const noexcept { return m_width; }

    //! Sets the width of the integers which are accessed via the [] operator, if t_width equals 0.
    /*! \param new_width New width of the integers accessed via the [] operator.
            \note This method has no effect if t_width is in the range [1..64].
              \sa width
        */
    void width(uint8_t new_width) noexcept { int_vector_trait<t_width>::set_width(new_width, m_width); }

    // Write data (without header) to a stream.
    size_type write_data(std::ostream& out) const;

    //! Serializes the int_vector to a stream.
    /*! \return The number of bytes written to out.
         *  \sa load
         */
    size_type
    serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const;

    //! Load the int_vector for a stream.
    void load(std::istream& in);

    /* For cereal we need to define different versions of the load and save function depending on whether we want
	 * binary data or text (XML/JSON) data.
	 * See https://github.com/USCiLab/cereal/blob/master/include/cereal/types/vector.hpp for an example.
	 */

    //!\brief Serialise (save) via cereal if archive is not binary
    template <typename archive_t> inline
    typename std::enable_if<!cereal::traits::is_output_serializable<cereal::BinaryData<int_vector<t_width>>, archive_t>::value, void>::type
    CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const;

    //!\brief Serialise (save) via cereal if archive is binary
    template <typename archive_t> inline
    typename std::enable_if<cereal::traits::is_output_serializable<cereal::BinaryData<int_vector<t_width>>, archive_t>::value, void>::type
    CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const;

    //!\brief Serialise (load) via cereal if archive is not binary
    template <typename archive_t> inline
    typename std::enable_if<!cereal::traits::is_input_serializable<cereal::BinaryData<int_vector<t_width>>, archive_t>::value, void>::type
    CEREAL_LOAD_FUNCTION_NAME(archive_t & ar);

    //!\brief Serialise (save) via cereal if archive is binary
    template <typename archive_t> inline
    typename std::enable_if<cereal::traits::is_input_serializable<cereal::BinaryData<int_vector<t_width>>, archive_t>::value, void>::type
    CEREAL_LOAD_FUNCTION_NAME(archive_t & ar);

    //! non const version of [] operator
    /*! \param i Index the i-th integer of length width().
         *  \return A reference to the i-th integer of length width().
         */
    inline reference operator[](const size_type& i) noexcept;

    //! const version of [] operator
    /*! \param i Index the i-th integer of length width().
         *  \return The value of the i-th integer of length width().
         */
    inline const_reference operator[](const size_type& i) const noexcept;

    //! non const version of at() function
    /*! \param i Index the i-th integer of length width().
 	 *  \return A reference to the i-th integer of length width().
 	 */
    reference at(const size_type& i) { return (*this)[i]; }

    //! const version of at() function
    /*! \param i Index the i-th integer of length width().
 	 *  \return The value of the i-th integer of length width().
 	 */
    const_reference at(const size_type& i) const { return (*this)[i]; }

    //! Assignment operator.
    /*! \param v The vector v which should be assigned
         */
    int_vector& operator=(const int_vector& v);

    //! Move assignment operator.
    int_vector& operator=(int_vector&& v);

    //! Equality operator for two int_vectors.
    /*! Two int_vectors are equal if
         *    - sizes are equal and
         *    - its elements are equal.
         */
    bool operator==(const int_vector<t_width> & v) const noexcept
    {
        if (bit_size() != v.bit_size()) return false;
        if (empty()) return true;
        const uint64_t* data1 = v.data();
        const uint64_t* data2 = data();
        for (size_type i = 0; i < bit_data_size() - 1; ++i) {
            if (*(data1++) != *(data2++)) return false;
        }
        uint8_t l = 64 - ((bit_data_size() << 6) - m_size);
        return ((*data1) & bits::lo_set[l]) == ((*data2) & bits::lo_set[l]);
    }

    //! Equality operator for an arbitrary container.
    /*! Note that this function is slow since it compares element by element
	    and cannot compare the bit representations of the containers.
	    Two containers are equal if
         *    - sizes are equal and
         *    - its elements are equal.
         */
    template <class container>
    bool operator==(const container& v) const noexcept
    {
        return std::equal(begin(), end(), v.begin());
    }

    //! Inequality operator for two int_vectors.
    /*! Two int_vectors are not equal if
         *    - sizes are not equal or
         *    - its elements are not equal.
		Note that comparing two int_vectors of different widths is slow
 		since it compares element by element and not the bit representations of the int_vectors.
         */
    template <uint8_t t_width2>
    bool operator!=(const int_vector<t_width2> & v) const noexcept { return !(*this == v); }

    //! Less operator for two int_vectors
    /*! int_vector w is less than v if
         *    - w[i]==v[i] for i<j and w[j]<v[j] with j in [0, min(w.size(), v.size()) )
         *    - or w[i]==v[i] for all i < min(w.size(), v.size()) and w.size()<v.size().
         *  \sa operator>
        */
    bool operator<(const int_vector& v) const noexcept;

    //! Greater operator for two int_vectors
    /*! int_vector w is greater than v if
         *    - w[i]==v[i] for i<j and w[j]>v[j] with j in [0, min(w.size(), v.size()) )
         *    - or w[i]==v[i] for all i < min(w.size(), v.size()) and w.size()>v.size().
        */
    bool operator>(const int_vector& v) const noexcept;

    //! Less or equal operator
    bool operator<=(const int_vector& v) const noexcept;

    //! Greater of equal operator
    bool operator>=(const int_vector& v) const noexcept;

    //! bitwise-and-update operator
    int_vector& operator&=(const int_vector& v);

    //! bitwise-or-update equal operator
    int_vector& operator|=(const int_vector& v);

    //! bitwise-xor-update operator
    int_vector& operator^=(const int_vector& v);

    //! Iterator that points to the first element of the int_vector.
    /*!  Time complexity guaranty is O(1).
         */
    iterator begin() noexcept { return int_vector_trait<t_width>::begin(this, m_data); }

    //! Iterator that points to the element after the last element of int_vector.
    /*! Time complexity guaranty is O(1).
         */
    iterator end() noexcept { return int_vector_trait<t_width>::end(this, m_data, (m_size / m_width)); }

    //! Const iterator that points to the first element of the int_vector.
    const_iterator begin() const noexcept { return int_vector_trait<t_width>::begin(this, m_data); }

    //! Const iterator that points to the element after the last element of int_vector.
    const_iterator end() const noexcept { return int_vector_trait<t_width>::end(this, m_data, (m_size / m_width)); }

    //! Const iterator that points to the first element of the int_vector.
    const_iterator cbegin() const noexcept { return int_vector_trait<t_width>::begin(this, m_data); }

    //! Const iterator that points to the element after the last element of int_vector.
    const_iterator cend() const noexcept { return int_vector_trait<t_width>::end(this, m_data, (m_size / m_width)); }

    //! Flip all bits of bit_vector
    void flip()
    {
        static_assert(1 == t_width, "int_vector: flip() is available only for bit_vector.");
        if (!empty()) {
            for (uint64_t i = 0; i < bit_data_size(); ++i) {
                m_data[i] = ~m_data[i];
            }
        }
    }

    //! Read the size and int_width of a int_vector
    static size_t
    read_header(int_vector_size_type& size, int_width_type& int_width, std::istream& in)
    {
        uint64_t width_and_size = 0;
        read_member(width_and_size, in);
        size				   = width_and_size & bits::lo_set[56];
        uint8_t read_int_width = (uint8_t)(width_and_size >> 56);
        if (t_width == 0) {
            int_width = read_int_width;
        }
        if (t_width > 0 and t_width != read_int_width) {
            std::cerr << "Warning: Width of int_vector<" << (size_t)t_width << ">";
            std::cerr << " was specified as " << (size_type)read_int_width << std::endl;
            std::cerr << "Length is " << size << " bits" << std::endl;
        }
        return sizeof(width_and_size);
    }

    //! Write the size and int_width of a int_vector
    static uint64_t write_header(uint64_t size, uint8_t int_width, std::ostream& out)
    {
        if (t_width > 0) {
            if (t_width != int_width) {
                std::cout << "Warning: writing width=" << (size_type)int_width << " != fixed "
                          << (size_type)t_width << std::endl;
            }
        }
        uint64_t width_and_size = (((uint64_t)int_width) << 56) | size;
        return write_member(width_and_size, out);
    }

    struct raw_wrapper {
        const int_vector& vec;
        raw_wrapper() = delete;
        raw_wrapper(const int_vector& _vec) : vec(_vec) {}

        size_type
        serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const
        {
            structure_tree_node* child =
                structure_tree::add_child(v, name, util::class_name(*this));
            auto written_bytes = vec.write_data(out);
            structure_tree::add_size(child, written_bytes);
            return written_bytes;
        }
    };

    const raw_wrapper raw = raw_wrapper(*this);
};

//! A proxy class that acts as a reference to an integer of length \p len bits in a int_vector.
/*! \tparam t_int_vector The specific int_vector class.
 */
template <class t_int_vector>
class int_vector_reference {
public:
    typedef typename t_int_vector::value_type value_type;

private:
    typename t_int_vector::value_type* const m_word;
    const uint8_t							 m_offset;
    const uint8_t							 m_len; //!< Length of the integer referred to in bits.
public:

    //! Default constructor explicitly deleted.
    int_vector_reference() = delete;
    //! Copy and move explicitly defaulted.
    constexpr int_vector_reference(int_vector_reference const &) noexcept = default;
    constexpr int_vector_reference(int_vector_reference &&) noexcept = default;

    //! Constructor for the reference class
    /*! \param word Pointer to the corresponding 64bit word in the int_vector.
            \param offset Offset to the starting bit (offset in [0..63])
            \param len length of the integer, should be v->width()!!!
        */
    int_vector_reference(value_type* word, uint8_t offset, uint8_t len) noexcept
        : m_word(word), m_offset(offset), m_len(len){};

    //! Assignment operator for the proxy class
    /*!
            The integer x is assign to the referenced
            position in the t_int_vector with the specified width
            of the int_vector
            \param x 64bit integer to assign
            \return A const_reference to the assigned reference
         */
    int_vector_reference& operator=(value_type x) noexcept
    {
        bits::write_int(m_word, x, m_offset, m_len);
        return *this;
    };

    int_vector_reference& operator=(const int_vector_reference& x) noexcept
    {
        return *this = value_type(x);
    };

    int_vector_reference& operator=(int_vector_reference&& x) noexcept
    {
        return *this = value_type(std::move(x));
    };

    //! Cast the reference to a int_vector<>::value_type
    operator value_type() const noexcept { return bits::read_int(m_word, m_offset, m_len); }

    //! Prefix increment of the proxy object
    int_vector_reference& operator++() noexcept
    {
        value_type x = bits::read_int(m_word, m_offset, m_len);
        bits::write_int(m_word, x + 1, m_offset, m_len);
        return *this;
    }

    //! Postfix increment of the proxy object
    value_type operator++(int) noexcept
    {
        value_type val = (typename t_int_vector::value_type) * this;
        ++(*this);
        return val;
    }

    //! Prefix decrement of the proxy object
    int_vector_reference& operator--() noexcept
    {
        value_type x = bits::read_int(m_word, m_offset, m_len);
        bits::write_int(m_word, x - 1, m_offset, m_len);
        return *this;
    }

    //! Postfix decrement of the proxy object
    value_type operator--(int) noexcept
    {
        value_type val = (value_type) * this;
        --(*this);
        return val;
    }

    //! Add assign from the proxy object
    int_vector_reference& operator+=(const value_type x) noexcept
    {
        value_type w = bits::read_int(m_word, m_offset, m_len);
        bits::write_int(m_word, w + x, m_offset, m_len);
        return *this;
    }

    //! Subtract assign from the proxy object
    int_vector_reference& operator-=(const value_type x) noexcept
    {
        value_type w = bits::read_int(m_word, m_offset, m_len);
        bits::write_int(m_word, w - x, m_offset, m_len);
        return *this;
    }

    bool operator==(const int_vector_reference& x) const noexcept
    {
        return value_type(*this) == value_type(x);
    }

    bool operator<(const int_vector_reference& x) const noexcept
    {
        return value_type(*this) < value_type(x);
    }
};

// For C++11
template <class t_int_vector>
inline void swap(int_vector_reference<t_int_vector> x, int_vector_reference<t_int_vector> y) noexcept
{
    // TODO: more efficient solution?
    typename int_vector_reference<t_int_vector>::value_type tmp = x;
    x															= y;
    y															= tmp;
}

// For C++11
template <class t_int_vector>
inline void swap(typename int_vector_reference<t_int_vector>::value_type& x,
                 int_vector_reference<t_int_vector>						  y) noexcept
{
    // TODO: more efficient solution?
    typename int_vector_reference<t_int_vector>::value_type tmp = x;
    x															= y;
    y															= tmp;
}

// For C++11
template <class t_int_vector>
inline void swap(int_vector_reference<t_int_vector>						  x,
                 typename int_vector_reference<t_int_vector>::value_type& y) noexcept
{
    // TODO: more efficient solution?
    typename int_vector_reference<t_int_vector>::value_type tmp = x;
    x															= y;
    y															= tmp;
}

// specialization for int_vector_reference for int_vector == bit_vector
// special thanks to Timo Beller, who pointed out that the specialization is missing
// Same implementation as in stl_bvector.h.
template <>
class int_vector_reference<bit_vector> {
public:
    typedef bool value_type;

private:
    uint64_t* const m_word;
    uint64_t		m_mask;

public:

    //! Default constructor explicitly deleted.
    int_vector_reference() = delete;
    //! Copy and move explicitly defaulted.
    constexpr int_vector_reference(int_vector_reference const &) noexcept = default;
    constexpr int_vector_reference(int_vector_reference &&) noexcept = default;

    //! Constructor for the reference class
    /*! \param word Pointer to the corresponding 64bit word in the int_vector.
            \param offset Offset to the starting bit (offset in [0..63])
        */
    int_vector_reference(uint64_t* word, uint8_t offset, uint8_t) noexcept
        : m_word(word), m_mask(1ULL << offset){};

    //! Assignment operator for the proxy class
    int_vector_reference& operator=(bool x) noexcept
    {
        if (x)
            *m_word |= m_mask;
        else
            *m_word &= ~m_mask;
        return *this;
    };

    int_vector_reference& operator=(const int_vector_reference& x) noexcept { return *this = bool(x); };
    int_vector_reference& operator=(int_vector_reference && x) noexcept { return *this = bool(x); };

    //! Cast the reference to a bool
    operator bool() const noexcept { return !!(*m_word & m_mask); }

    bool operator==(const int_vector_reference& x) const noexcept { return bool(*this) == bool(x); }

    bool operator<(const int_vector_reference& x) const noexcept { return !bool(*this) && bool(x); }
};

// For C++11
template <>
inline void swap(int_vector_reference<bit_vector> x, int_vector_reference<bit_vector> y) noexcept
{
    // TODO: more efficient solution?
    bool tmp = x;
    x		 = y;
    y		 = tmp;
}

// For C++11
template <>
inline void swap(bool& x, int_vector_reference<bit_vector> y) noexcept
{
    // TODO: more efficient solution?
    bool tmp = x;
    x		 = y;
    y		 = tmp;
}

// For C++11
template <>
inline void swap(int_vector_reference<bit_vector> x, bool& y) noexcept
{
    // TODO: more efficient solution?
    bool tmp = x;
    x		 = y;
    y		 = tmp;
}

template <class t_int_vector>
class int_vector_iterator_base : public std::iterator<std::random_access_iterator_tag,
                                                      typename t_int_vector::value_type,
                                                      typename t_int_vector::difference_type> {
public:
    typedef uint64_t size_type;

protected:
    uint8_t m_offset;
    uint8_t m_len;

public:
    int_vector_iterator_base(uint8_t offset, uint8_t len) : m_offset(offset), m_len(len) {}

    int_vector_iterator_base(const t_int_vector* v = nullptr, size_type idx = 0)
        : m_offset(idx & 0x3F), m_len(v == nullptr ? 0 : v->m_width)
    {
    }
};

template <class t_int_vector>
class int_vector_iterator : public int_vector_iterator_base<t_int_vector> {
public:
    typedef int_vector_reference<t_int_vector>	 reference;
    typedef uint64_t							   value_type;
    typedef int_vector_iterator					   iterator;
    typedef reference*							   pointer;
    typedef typename t_int_vector::size_type	   size_type;
    typedef typename t_int_vector::difference_type difference_type;

    friend class int_vector_const_iterator<t_int_vector>;

private:
    using int_vector_iterator_base<t_int_vector>::m_offset; // make m_offset easy usable
    using int_vector_iterator_base<t_int_vector>::m_len;	// make m_len easy usable

    typename t_int_vector::value_type* m_word;

public:
    int_vector_iterator(t_int_vector* v = nullptr, size_type idx = 0)
        : int_vector_iterator_base<t_int_vector>(v, idx)
        , m_word((v != nullptr) ? v->m_data + (idx >> 6) : nullptr)
    {
    }

    int_vector_iterator(const int_vector_iterator<t_int_vector>& it)
        : int_vector_iterator_base<t_int_vector>(it), m_word(it.m_word)
    {
        m_offset = it.m_offset;
        m_len	= it.m_len;
    }

    reference operator*() const { return reference(m_word, m_offset, m_len); }

    //! Prefix increment of the Iterator
    iterator& operator++()
    {
        m_offset += m_len;
        if (m_offset >= 64) {
            m_offset &= 0x3F;
            ++m_word;
        }
        return *this;
    }

    //! Postfix increment of the Iterator
    iterator operator++(int)
    {
        int_vector_iterator it = *this;
        ++(*this);
        return it;
    }

    //! Prefix decrement of the Iterator
    iterator& operator--()
    {
        m_offset -= m_len;
        if (m_offset >= 64) {
            m_offset &= 0x3F;
            --m_word;
        }
        return *this;
    }

    //! Postfix decrement of the Iterator
    iterator operator--(int)
    {
        int_vector_iterator it = *this;
        --(*this);
        return it;
    }

    iterator& operator+=(difference_type i)
    {
        if (i < 0) return *this -= (-i);
        difference_type t = i * m_len;
        m_word += (t >> 6);
        if ((m_offset += (t & 0x3F)) & ~0x3F) { // if new offset is >= 64
            ++m_word;							// add one to the word
            m_offset &= 0x3F;					// offset = offset mod 64
        }
        return *this;
    }

    iterator& operator-=(difference_type i)
    {
        if (i < 0) return *this += (-i);
        difference_type t = i * m_len;
        m_word -= (t >> 6);
        if ((m_offset -= (t & 0x3F)) & ~0x3F) { // if new offset is < 0
            --m_word;
            m_offset &= 0x3F;
        }
        return *this;
    }

    iterator& operator=(const int_vector_iterator<t_int_vector>& it)
    {
        if (this != &it) {
            m_word   = it.m_word;
            m_offset = it.m_offset;
            m_len	= it.m_len;
        }
        return *this;
    }

    iterator operator+(difference_type i) const
    {
        iterator it = *this;
        return it += i;
    }

    iterator operator-(difference_type i) const
    {
        iterator it = *this;
        return it -= i;
    }

    reference operator[](difference_type i) const { return *(*this + i); }

    bool operator==(const int_vector_iterator& it) const noexcept
    {
        return it.m_word == m_word && it.m_offset == m_offset;
    }

    bool operator!=(const int_vector_iterator& it) const  noexcept{ return !(*this == it); }

    bool operator<(const int_vector_iterator& it) const noexcept
    {
        if (m_word == it.m_word) return m_offset < it.m_offset;
        return m_word < it.m_word;
    }

    bool operator>(const int_vector_iterator& it) const noexcept
    {
        if (m_word == it.m_word) return m_offset > it.m_offset;
        return m_word > it.m_word;
    }

    bool operator>=(const int_vector_iterator& it) const noexcept { return !(*this < it); }

    bool operator<=(const int_vector_iterator& it) const noexcept { return !(*this > it); }
    inline difference_type operator-(const int_vector_iterator& it) const noexcept
    {
        return (((m_word - it.m_word) << 6) + m_offset - it.m_offset) / m_len;
    }
};

//template<class t_int_vector>
//void swap(const int_vector_iterator<t_int_vector> &x, const int_vector_iterator<t_int_vector> &y){
//  x->swap(*y);
//}

template <class t_int_vector>
inline int_vector_iterator<t_int_vector>
operator+(typename int_vector_iterator<t_int_vector>::difference_type n,
          const int_vector_iterator<t_int_vector>&					  it)
{
    return it + n;
}

template <class t_int_vector>
class int_vector_const_iterator : public int_vector_iterator_base<t_int_vector> {
public:
    typedef typename t_int_vector::value_type		 const_reference;
    typedef const typename t_int_vector::value_type* pointer;
    typedef int_vector_const_iterator				 const_iterator;
    typedef typename t_int_vector::size_type		 size_type;
    typedef typename t_int_vector::difference_type   difference_type;

    template <class X>
    friend typename int_vector_const_iterator<X>::difference_type
    operator-(const int_vector_const_iterator<X>& x, const int_vector_const_iterator<X>& y);
    friend class int_vector_iterator<t_int_vector>;
    friend class int_vector_iterator_base<t_int_vector>;

private:
    using int_vector_iterator_base<t_int_vector>::m_offset; // make m_offset easy usable
    using int_vector_iterator_base<t_int_vector>::m_len;	// make m_len easy usable

    const typename t_int_vector::value_type* m_word;

public:
    int_vector_const_iterator(const t_int_vector* v = nullptr, size_type idx = 0)
        : int_vector_iterator_base<t_int_vector>(v, idx)
        , m_word((v != nullptr) ? v->m_data + (idx >> 6) : nullptr)
    {
    }

    int_vector_const_iterator(const int_vector_const_iterator& it)
        : int_vector_iterator_base<t_int_vector>(it), m_word(it.m_word)
    {
        m_offset = it.m_offset;
        m_len	= it.m_len;
    }

    int_vector_const_iterator(const int_vector_iterator<t_int_vector>& it) : m_word(it.m_word)
    {
        m_offset = it.m_offset;
        m_len	= it.m_len;
    }

    const_reference operator*() const
    {
        if (m_offset + m_len <= 64) {
            return ((*m_word) >> m_offset) & bits::lo_set[m_len];
        }
        return ((*m_word) >> m_offset) |
            ((*(m_word + 1) & bits::lo_set[(m_offset + m_len) & 0x3F]) << (64 - m_offset));
    }

    //! Prefix increment of the Iterator
    const_iterator& operator++()
    {
        m_offset += m_len;
        if (m_offset >= 64) {
            m_offset &= 0x3F;
            ++m_word;
        }
        return *this;
    }

    //! Postfix increment of the Iterator
    const_iterator operator++(int)
    {
        int_vector_const_iterator it = *this;
        ++(*this);
        return it;
    }

    //! Prefix decrement of the Iterator
    const_iterator& operator--()
    {
        m_offset -= m_len;
        if (m_offset >= 64) {
            m_offset &= 0x3F;
            --m_word;
        }
        return *this;
    }

    //! Postfix decrement of the Iterator
    const_iterator operator--(int)
    {
        int_vector_const_iterator it = *this;
        --(*this);
        return it;
    }

    const_iterator& operator+=(difference_type i)
    {
        if (i < 0) return *this -= (-i);
        difference_type t = i * m_len;
        m_word += (t >> 6);
        if ((m_offset += (t & 0x3F)) & ~0x3F) { // if new offset >= 64
            ++m_word;							// add one to the word
            m_offset &= 0x3F;					// offset = offset mod 64
        }
        return *this;
    }

    const_iterator& operator-=(difference_type i)
    {
        if (i < 0) return *this += (-i);
        difference_type t = i * m_len;
        m_word -= (t >> 6);
        if ((m_offset -= (t & 0x3F)) & ~0x3F) { // if new offset is < 0
            --m_word;
            m_offset &= 0x3F;
        }
        return *this;
    }

    const_iterator operator+(difference_type i) const
    {
        const_iterator it = *this;
        return it += i;
    }

    const_iterator operator-(difference_type i) const
    {
        const_iterator it = *this;
        return it -= i;
    }

    const_reference operator[](difference_type i) const { return *(*this + i); }

    bool operator==(const int_vector_const_iterator& it) const noexcept
    {
        return it.m_word == m_word && it.m_offset == m_offset;
    }

    bool operator!=(const int_vector_const_iterator& it) const noexcept { return !(*this == it); }

    bool operator<(const int_vector_const_iterator& it) const noexcept
    {
        if (m_word == it.m_word) return m_offset < it.m_offset;
        return m_word < it.m_word;
    }

    bool operator>(const int_vector_const_iterator& it) const noexcept
    {
        if (m_word == it.m_word) return m_offset > it.m_offset;
        return m_word > it.m_word;
    }

    bool operator>=(const int_vector_const_iterator& it) const noexcept { return !(*this < it); }

    bool operator<=(const int_vector_const_iterator& it) const noexcept { return !(*this > it); }
};

template <class t_int_vector>
inline typename int_vector_const_iterator<t_int_vector>::difference_type
operator-(const int_vector_const_iterator<t_int_vector>& x,
          const int_vector_const_iterator<t_int_vector>& y)
{
    return (((x.m_word - y.m_word) << 6) + x.m_offset - y.m_offset) / x.m_len;
}

template <class t_int_vector>
inline int_vector_const_iterator<t_int_vector>
operator+(typename int_vector_const_iterator<t_int_vector>::difference_type n,
          const int_vector_const_iterator<t_int_vector>&					it)
{
    return it + n;
}

template <class t_bv>
inline typename std::enable_if<std::is_same<typename t_bv::index_category, bv_tag>::value,
                               std::ostream&>::type
operator<<(std::ostream& os, const t_bv& bv)
{
    for (auto b : bv) {
        os << b;
    }
    return os;
}

// ==== int_vector implementation  ====

template <uint8_t t_width>
inline int_vector<t_width>::int_vector(size_type size, value_type default_value, uint8_t int_width)
    : m_size(0), m_capacity(0), m_data(nullptr), m_width(t_width)
{
    width(int_width);
    assign(size, default_value);
}

template <uint8_t t_width>
inline int_vector<t_width>::int_vector(int_vector&& v)
    : m_size(v.m_size), m_capacity(v.m_capacity), m_data(v.m_data), m_width(v.m_width)
{
    v.m_data = nullptr; // ownership of v.m_data now transfered
    v.m_size = 0;
    v.m_capacity = 0;
}

template <uint8_t t_width>
inline int_vector<t_width>::int_vector(const int_vector& v)
    : m_size(0), m_capacity(0), m_data(nullptr), m_width(v.m_width)
{
    width(v.m_width);
    resize(v.size());
    if (v.m_size > 0) {
        if (memcpy(m_data, v.data(), bit_data_size() << 3) == nullptr) {
            throw std::bad_alloc(); // LCOV_EXCL_LINE
        }
    }
}

template <uint8_t	t_width>
int_vector<t_width>& int_vector<t_width>::operator=(const int_vector& v)
{
    if (this != &v) { // if v is not the same object
        int_vector<t_width> tmp(v);
        *this = std::move(tmp);
    }
    return *this;
}

template <uint8_t	t_width>
int_vector<t_width>& int_vector<t_width>::operator=(int_vector&& v)
{
    if (this != &v) { // if v is not the same object
        memory_manager::clear(*this); // clear allocated memory
        m_size     = v.m_size;
        m_data     = v.m_data; // assign new memory
        m_width    = v.m_width;
        m_capacity = v.m_capacity;
        v.m_data     = nullptr;
        v.m_size     = 0;
        v.m_capacity = 0;
    }
    return *this;
}

// Destructor
template <uint8_t t_width>
int_vector<t_width>::~int_vector()
{
    memory_manager::clear(*this);
}

// sdsl::swap (to fulfill the container concept)
template <uint8_t t_width>
void swap(int_vector<t_width>& v1, int_vector<t_width>& v2) noexcept { std::swap(v1, v2); }

template <uint8_t t_width>
void int_vector<t_width>::bit_resize(const size_type size)
{
    if (size > m_capacity || m_data == nullptr) {
        memory_manager::resize(*this, size);
    }
    m_size = size;
}

template <uint8_t t_width>
void int_vector<t_width>::bit_resize(const size_type size, const value_type value)
{
    size_type old_size = m_size;
    bit_resize(size);
    auto it = begin() + old_size / m_width;
    util::set_to_value(*this, value, it);
}

template <uint8_t t_width>
auto int_vector<t_width>::get_int(size_type idx, const uint8_t len) const -> value_type
{
#ifdef SDSL_DEBUG
    if (idx + len > m_size) {
		throw std::out_of_range(
		"OUT_OF_RANGE_ERROR: int_vector::get_int(size_type, uint8_t); idx+len > size()!");
	}
	if (len > 64) {
		throw std::out_of_range(
		"OUT_OF_RANGE_ERROR: int_vector::get_int(size_type, uint8_t); len>64!");
	}
#endif
    return bits::read_int(m_data + (idx >> 6), idx & 0x3F, len);
}

template <uint8_t t_width>
inline void int_vector<t_width>::set_int(size_type idx, value_type x, const uint8_t len)
{
#ifdef SDSL_DEBUG
    if (idx + len > m_size) {
		throw std::out_of_range(
		"OUT_OF_RANGE_ERROR: int_vector::set_int(size_type, uint8_t); idx+len > size()!");
	}
	if (len > 64) {
		throw std::out_of_range(
		"OUT_OF_RANGE_ERROR: int_vector::set_int(size_type, uint8_t); len>64!");
	}
#endif
    bits::write_int(m_data + (idx >> 6), x, idx & 0x3F, len);
}

template <uint8_t t_width>
inline typename int_vector<t_width>::size_type int_vector<t_width>::size() const noexcept {
    return m_size / m_width;
}

// specialized size method for 64-bit integer vector
template <>
inline typename int_vector<64>::size_type int_vector<64>::size() const noexcept {
    return m_size>>6;
}

// specialized size method for 32-bit integer vector
template <>
inline typename int_vector<32>::size_type int_vector<32>::size() const noexcept {
    return m_size>>5;
}

// specialized size method for 64-bit integer vector
template <>
inline typename int_vector<16>::size_type int_vector<16>::size() const noexcept {
    return m_size>>4;
}

// specialized size method for 64-bit integer vector
template <>
inline typename int_vector<8>::size_type int_vector<8>::size() const noexcept {
    return m_size>>3;
}

// specialized size method for bit_vector
template <>
inline typename int_vector<1>::size_type int_vector<1>::size() const noexcept {
    return m_size;
}

template <uint8_t t_width>
inline typename int_vector<t_width>::size_type int_vector<t_width>::capacity() const noexcept {
    return m_capacity / m_width;
}

// specialized capacity method for 64-bit integer vector
template <>
inline typename int_vector<64>::size_type int_vector<64>::capacity() const noexcept {
    return m_capacity>>6;
}

// specialized capacity method for 32-bit integer vector
template <>
inline typename int_vector<32>::size_type int_vector<32>::capacity() const noexcept {
    return m_capacity>>5;
}

// specialized capacity method for 64-bit integer vector
template <>
inline typename int_vector<16>::size_type int_vector<16>::capacity() const noexcept {
    return m_capacity>>4;
}

// specialized capacity method for 64-bit integer vector
template <>
inline typename int_vector<8>::size_type int_vector<8>::capacity() const noexcept {
    return m_capacity>>3;
}

// specialized capacity method for bit_vector
template <>
inline typename int_vector<1>::size_type int_vector<1>::capacity() const noexcept {
    return m_capacity;
}

template <uint8_t t_width>
inline auto int_vector<t_width>::operator[](const size_type& idx) noexcept -> reference
{
    assert(idx < this->size());
    size_type i = idx * m_width;
    return reference(this->m_data + (i >> 6), i & 0x3F, m_width);
}

// specialized [] operator for 64 bit access.
template <>
inline auto int_vector<64>::operator[](const size_type& idx) noexcept -> reference
{
    assert(idx < this->size());
    return *(this->m_data + idx);
}

// specialized [] operator for 32 bit access.
template <>
inline auto int_vector<32>::operator[](const size_type& idx) noexcept -> reference
{
    assert(idx < this->size());
    return *(((uint32_t*)(this->m_data)) + idx);
}

// specialized [] operator for 16 bit access.
template <>
inline auto int_vector<16>::operator[](const size_type& idx) noexcept -> reference
{
    assert(idx < this->size());
    return *(((uint16_t*)(this->m_data)) + idx);
}

// specialized [] operator for 8 bit access.
template <>
inline auto int_vector<8>::operator[](const size_type& idx) noexcept -> reference
{
    assert(idx < this->size());
    return *(((uint8_t*)(this->m_data)) + idx);
}

template <uint8_t t_width>
inline auto int_vector<t_width>::operator[](const size_type& idx) const noexcept -> const_reference
{
    assert(idx < this->size());
    return get_int(idx * t_width, t_width);
}

template <>
inline auto int_vector<0>::operator[](const size_type& idx) const noexcept -> const_reference
{
    assert(idx < this->size());
    return get_int(idx * m_width, m_width);
}

template <>
inline auto int_vector<64>::operator[](const size_type& idx) const noexcept -> const_reference
{
    assert(idx < this->size());
    return *(this->m_data + idx);
}

template <>
inline auto int_vector<32>::operator[](const size_type& idx) const noexcept -> const_reference
{
    assert(idx < this->size());
    return *(((uint32_t*)this->m_data) + idx);
}

template <>
inline auto int_vector<16>::operator[](const size_type& idx) const noexcept -> const_reference
{
    assert(idx < this->size());
    return *(((uint16_t*)this->m_data) + idx);
}

template <>
inline auto int_vector<8>::operator[](const size_type& idx) const noexcept -> const_reference
{
    assert(idx < this->size());
    return *(((uint8_t*)this->m_data) + idx);
}

template <>
inline auto int_vector<1>::operator[](const size_type& idx) const noexcept -> const_reference
{
    assert(idx < this->size());
    return ((*(m_data + (idx >> 6))) >> (idx & 0x3F)) & 1;
}

template <uint8_t t_width>
bool int_vector<t_width>::operator<(const int_vector& v) const noexcept
{
    size_type min_size				  = size();
    if (min_size > v.size()) min_size = v.size();
    for (auto it = begin(), end = begin() + min_size, it_v = v.begin(); it != end; ++it, ++it_v) {
        if (*it == *it_v)
            continue;
        else
            return *it < *it_v;
    }
    return size() < v.size();
}

template <uint8_t t_width>
bool int_vector<t_width>::operator>(const int_vector& v) const noexcept
{
    size_type min_size				  = size();
    if (min_size > v.size()) min_size = v.size();
    for (auto it = begin(), end = begin() + min_size, it_v = v.begin(); it != end; ++it, ++it_v) {
        if (*it == *it_v)
            continue;
        else
            return *it > *it_v;
    }
    return size() > v.size();
}

template <uint8_t t_width>
bool int_vector<t_width>::operator<=(const int_vector& v) const noexcept
{
    return *this == v or *this < v;
}

template <uint8_t t_width>
bool int_vector<t_width>::operator>=(const int_vector& v) const noexcept
{
    return *this == v or *this > v;
}

template <uint8_t	t_width>
int_vector<t_width>& int_vector<t_width>::operator&=(const int_vector& v)
{
    assert(v.bit_size() == bit_size());
    for (uint64_t i = 0; i < bit_data_size(); ++i)
        m_data[i] &= v.m_data[i];
    return *this;
}

template <uint8_t	t_width>
int_vector<t_width>& int_vector<t_width>::operator|=(const int_vector& v)
{
    assert(bit_size() == v.bit_size());
    for (uint64_t i = 0; i < bit_data_size(); ++i)
        m_data[i] |= v.m_data[i];
    return *this;
}

template <uint8_t	t_width>
int_vector<t_width>& int_vector<t_width>::operator^=(const int_vector& v)
{
    assert(bit_size() == v.bit_size());
    for (uint64_t i = 0; i < bit_data_size(); ++i)
        m_data[i] ^= v.m_data[i];
    return *this;
}

template <uint8_t						t_width>
typename int_vector<t_width>::size_type int_vector<t_width>::write_data(std::ostream& out) const
{
    size_type written_bytes = 0;
    uint64_t* p				= m_data;
    size_type idx			= 0;
    while (idx + conf::SDSL_BLOCK_SIZE < bit_data_size()) {
        out.write((char*)p, conf::SDSL_BLOCK_SIZE * sizeof(uint64_t));
        written_bytes += conf::SDSL_BLOCK_SIZE * sizeof(uint64_t);
        p += conf::SDSL_BLOCK_SIZE;
        idx += conf::SDSL_BLOCK_SIZE;
    }
    out.write((char*)p, (bit_data_size() - idx) * sizeof(uint64_t));
    written_bytes += (bit_data_size() - idx) * sizeof(uint64_t);
    return written_bytes;
}

template <uint8_t t_width>
typename int_vector<t_width>::size_type
int_vector<t_width>::serialize(std::ostream& out, structure_tree_node* v, std::string name) const
{
    structure_tree_node* child = structure_tree::add_child(v, name, util::class_name(*this));
    size_type			 written_bytes = int_vector<t_width>::write_header(m_size, m_width, out);
    written_bytes += write_data(out);
    structure_tree::add_size(child, written_bytes);
    return written_bytes;
}

template <uint8_t t_width>
void int_vector<t_width>::load(std::istream& in)
{
    size_type size;
    int_vector<t_width>::read_header(size, m_width, in);

    bit_resize(size);
    uint64_t* p   = m_data;
    size_type idx = 0;
    while (idx + conf::SDSL_BLOCK_SIZE < bit_data_size()) {
        in.read((char*)p, conf::SDSL_BLOCK_SIZE * sizeof(uint64_t));
        p += conf::SDSL_BLOCK_SIZE;
        idx += conf::SDSL_BLOCK_SIZE;
    }
    in.read((char*)p, (bit_data_size() - idx) * sizeof(uint64_t));
}

template <uint8_t t_width>
template <typename archive_t> inline
typename std::enable_if<cereal::traits::is_output_serializable<cereal::BinaryData<int_vector<t_width>>, archive_t>::value, void>::type
int_vector<t_width>::CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const
{
    ar(CEREAL_NVP(cereal::make_size_tag(static_cast<int_width_type>(m_width))));
    ar(CEREAL_NVP(growth_factor));
    ar(CEREAL_NVP(cereal::make_size_tag(static_cast<size_type>(m_size))));
    ar(cereal::make_nvp("data", cereal::binary_data(m_data, bit_data_size() * sizeof(uint64_t))));
}

template <uint8_t t_width>
template <typename archive_t> inline
typename std::enable_if<!cereal::traits::is_output_serializable<cereal::BinaryData<int_vector<t_width>>, archive_t>::value, void>::type
int_vector<t_width>::CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const
{
    ar(CEREAL_NVP(m_width));
    ar(CEREAL_NVP(growth_factor));
    ar(CEREAL_NVP(m_size));
    for(value_type const & v : *this)
        ar(v);
}

template <uint8_t t_width>
template <typename archive_t> inline
typename std::enable_if<cereal::traits::is_input_serializable<cereal::BinaryData<int_vector<t_width>>, archive_t>::value, void>::type
int_vector<t_width>::CEREAL_LOAD_FUNCTION_NAME(archive_t & ar)
{
    ar(CEREAL_NVP(cereal::make_size_tag(m_width)));
    ar(CEREAL_NVP(growth_factor));
    ar(CEREAL_NVP(cereal::make_size_tag(m_size)));
    resize(size());
    ar(cereal::make_nvp("data", cereal::binary_data(m_data, bit_data_size() * sizeof(uint64_t))));
}

template <uint8_t t_width>
template <typename archive_t> inline
typename std::enable_if<!cereal::traits::is_input_serializable<cereal::BinaryData<int_vector<t_width>>, archive_t>::value, void>::type
int_vector<t_width>::CEREAL_LOAD_FUNCTION_NAME(archive_t & ar)
{
    ar(CEREAL_NVP(m_width));
    width(width());
    ar(CEREAL_NVP(growth_factor));
    ar(CEREAL_NVP(m_size));
    resize(size());

    for (size_t i = 0; i<size(); ++i)
    {
        value_type tmp;
        ar(tmp);
        operator[](i) = tmp;
    }
}

} // end namespace sdsl

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file int_vector_buffer.hpp
    \brief int_vector_buffer.hpp contains the sdsl::int_vector_buffer class.
    \author Maike Zwerger, Timo Beller and Simon Gog
*/
#ifndef INCLUDED_INT_VECTOR_BUFFER
#define INCLUDED_INT_VECTOR_BUFFER

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file iterators.hpp
    \brief iterators.hpp contains an generic iterator for random access containers.
	\author Simon Gog
*/
#ifndef INCLUDED_SDSL_ITERATORS
#define INCLUDED_SDSL_ITERATORS

#include <iterator>

namespace sdsl {

//! Generic iterator for a random access container
/*! \tparam t_rac Type of random access container.
 */
template <class t_rac>
class random_access_const_iterator : public std::iterator<std::random_access_iterator_tag,
                                                          typename t_rac::value_type,
                                                          typename t_rac::difference_type> {
public:
    typedef const typename t_rac::value_type	const_reference;
    typedef typename t_rac::size_type			size_type;
    typedef random_access_const_iterator<t_rac> iterator;
    typedef typename t_rac::difference_type		difference_type;

private:
    const t_rac*			  m_rac; // pointer to the random access container
    typename t_rac::size_type m_idx;

    template <class t_RAC>
    friend typename random_access_const_iterator<t_RAC>::difference_type
    operator-(const random_access_const_iterator<t_RAC>& x,
              const random_access_const_iterator<t_RAC>& y);

public:
    //! Constructor
    random_access_const_iterator(const t_rac* rac, size_type idx = 0) : m_rac(rac), m_idx(idx) {}

    //! Dereference operator for the Iterator.
    const_reference operator*() const { return (*m_rac)[m_idx]; }

    //! Prefix increment of the Iterator.
    iterator& operator++()
    {
        ++m_idx;
        return *this;
    }

    //! Postfix increment of the Iterator.
    iterator operator++(int)
    {
        random_access_const_iterator it = *this;
        ++(*this);
        return it;
    }

    //! Prefix decrement of the Iterator.
    iterator& operator--()
    {
        --m_idx;
        return *this;
    }

    //! Postfix decrement of the Iterator.
    iterator operator--(int)
    {
        random_access_const_iterator it = *this;
        --(*this);
        return it;
    }

    iterator& operator+=(difference_type i)
    {
        if (i < 0) return *this -= (-i);
        m_idx += i;
        return *this;
    }

    iterator& operator-=(difference_type i)
    {
        if (i < 0) return *this += (-i);
        m_idx -= i;
        return *this;
    }

    iterator operator+(difference_type i) const
    {
        iterator it = *this;
        return it += i;
    }

    iterator operator-(difference_type i) const
    {
        iterator it = *this;
        return it -= i;
    }

    const_reference operator[](difference_type i) const { return *(*this + i); }

    bool operator==(const iterator& it) const { return it.m_rac == m_rac && it.m_idx == m_idx; }

    bool operator!=(const iterator& it) const { return !(*this == it); }

    bool operator<(const iterator& it) const { return m_idx < it.m_idx; }

    bool operator>(const iterator& it) const { return m_idx > it.m_idx; }

    bool operator>=(const iterator& it) const { return !(*this < it); }

    bool operator<=(const iterator& it) const { return !(*this > it); }
};

template <class t_rac>
inline typename random_access_const_iterator<t_rac>::difference_type
operator-(const random_access_const_iterator<t_rac>& x,
          const random_access_const_iterator<t_rac>& y)
{
    return (typename random_access_const_iterator<t_rac>::difference_type)x.m_idx -
        (typename random_access_const_iterator<t_rac>::difference_type)y.m_idx;
}

template <class t_rac>
inline random_access_const_iterator<t_rac>
operator+(typename random_access_const_iterator<t_rac>::difference_type n,
          const random_access_const_iterator<t_rac>&					it)
{
    return it + n;
}

template <typename t_F>
struct random_access_container {
    typedef int_vector<>::size_type								  size_type;
    typedef int_vector<>::difference_type						  difference_type;
    typedef typename std::result_of<t_F(size_type)>::type		  value_type;
    typedef random_access_const_iterator<random_access_container> iterator_type;

    t_F		  f;
    size_type m_size;

    random_access_container(){};
    random_access_container(t_F ff, size_type size) : f(ff), m_size(size) {}

    value_type operator[](size_type i) const { return f(i); }

    size_type size() const { return m_size; }

    iterator_type begin() const { return iterator_type(this, 0); }

    iterator_type end() const { return iterator_type(this, size()); }
};

} // end namespace sdsl
#endif

#include <cassert>
#include <fstream>
#include <iostream>
#include <stdio.h>
#include <string>

namespace sdsl {

template <uint8_t t_width = 0>
class int_vector_buffer {
public:
    class iterator;
    typedef typename int_vector<t_width>::difference_type difference_type;
    typedef typename int_vector<t_width>::value_type	  value_type;

private:
    static_assert(t_width <= 64, "int_vector_buffer: width must be at most 64 bits.");
    sdsl::isfstream		m_ifile;
    sdsl::osfstream		m_ofile;
    std::string			m_filename;
    int_vector<t_width> m_buffer;
    bool				m_need_to_write = false;
    // length of int_vector header in bytes: 0 for plain, 8 for int_vector<t_width> (0 < t_width), 9 for int_vector<0>
    uint64_t m_offset	 = 0;
    uint64_t m_buffersize = 8; // in elements! m_buffersize*width() must be a multiple of 8!
    uint64_t m_size		  = 0; // size of int_vector_buffer
    uint64_t m_begin	  = 0; // number in elements

    //! Read block containing element at index idx.
    void read_block(const uint64_t idx)
    {
        m_begin = (idx / m_buffersize) * m_buffersize;
        if (m_begin >= m_size) {
            util::set_to_value(m_buffer, 0);
        } else {
            m_ifile.seekg(m_offset + (m_begin * width()) / 8);
            assert(m_ifile.good());
            m_ifile.read((char*)m_buffer.data(), (m_buffersize * width()) / 8);
            if ((uint64_t)m_ifile.gcount() < (m_buffersize * width()) / 8) {
                m_ifile.clear();
            }
            assert(m_ifile.good());
            for (uint64_t i = m_size - m_begin; i < m_buffersize; ++i) {
                m_buffer[i] = 0;
            }
        }
    }

    //! Write current block to file.
    void write_block()
    {
        if (m_need_to_write) {
            m_ofile.seekp(m_offset + (m_begin * width()) / 8);
            assert(m_ofile.good());
            if (m_begin + m_buffersize >= m_size) {
                //last block in file
                uint64_t wb = ((m_size - m_begin) * width() + 7) / 8;
                m_ofile.write((char*)m_buffer.data(), wb);
            } else {
                m_ofile.write((char*)m_buffer.data(), (m_buffersize * width()) / 8);
            }
            m_ofile.flush();
            assert(m_ofile.good());
            m_need_to_write = false;
        }
    }

    //! Read value from idx.
    uint64_t read(const uint64_t idx)
    {
        assert(is_open());
        assert(idx < m_size);
        if (idx < m_begin or m_begin + m_buffersize <= idx) {
            write_block();
            read_block(idx);
        }
        return m_buffer[idx - m_begin];
    }

    //! Write value to idx.
    void write(const uint64_t idx, const uint64_t value)
    {
        assert(is_open());
        // If idx is not in current block, write current block and load needed block
        if (idx < m_begin or m_begin + m_buffersize <= idx) {
            write_block();
            read_block(idx);
        }
        if (m_size <= idx) {
            m_size = idx + 1;
        }
        m_need_to_write			= true;
        m_buffer[idx - m_begin] = value;
    }

public:
    //! Constructor.
    int_vector_buffer() { m_buffer = int_vector<t_width>(); }

    //! Constructor for int_vector_buffer.
    /*! \param filename   File that contains the data read from / written to.
         *  \param mode       Openmode:
         *                    std::ios::in opens an existing file (that must exist already),
         *                    std::ios::out creates a new file (that may exist already).
         *  \param buffersize Buffersize in bytes. This has to be a multiple of 8, if not the next multiple of 8 will be taken
         *  \param int_width  The width of each integer.
         *  \param is_plain   If false (default) the file will be interpreted as int_vector.
         *                    If true the file will be interpreted as plain array with t_width bits per integer.
         *                    In second case (is_plain==true), t_width must be 8, 16, 32 or 64.
         */
    int_vector_buffer(const std::string  filename,
                      std::ios::openmode mode		 = std::ios::in,
                      const uint64_t	 buffer_size = 1024 * 1024,
                      const uint8_t		 int_width   = t_width,
                      const bool		 is_plain	= false)
    {
        m_filename = filename;
        assert(!(mode & std::ios::app));
        mode &= ~std::ios::app;
        m_buffer.width(int_width);
        if (is_plain) {
            m_offset = 0;
            // is_plain is only allowed with width() in {8, 16, 32, 64}
            assert(8 == width() or 16 == width() or 32 == width() or 64 == width());
        } else {
            m_offset = 8; // TODO: make this dependent on header size of int_vector<t_width>
        }

        // Open file for IO
        m_ofile.open(m_filename, mode | std::ios::out | std::ios::binary);
        assert(m_ofile.good());
        m_ifile.open(m_filename, std::ios::in | std::ios::binary);
        assert(m_ifile.good());
        if (mode & std::ios::in) {
            uint64_t size = 0;
            if (is_plain) {
                m_ifile.seekg(0, std::ios_base::end);
                size = m_ifile.tellg() * 8;
            } else {
                uint8_t width = 0;
                int_vector<t_width>::read_header(size, width, m_ifile);
                m_buffer.width(width);
            }
            assert(m_ifile.good());
            m_size = size / width();
        }
        buffersize(buffer_size);
    }

    //! Move constructor.
    int_vector_buffer(int_vector_buffer&& ivb)
        : m_filename(std::move(ivb.m_filename))
        , m_buffer(std::move(ivb.m_buffer))
        , m_need_to_write(ivb.m_need_to_write)
        , m_offset(ivb.m_offset)
        , m_buffersize(ivb.m_buffersize)
        , m_size(ivb.m_size)
        , m_begin(ivb.m_begin)
    {
        ivb.m_ifile.close();
        ivb.m_ofile.close();
        m_ifile.open(m_filename, std::ios::in | std::ios::binary);
        m_ofile.open(m_filename, std::ios::in | std::ios::out | std::ios::binary);
        assert(m_ifile.good());
        assert(m_ofile.good());
        // set ivb to default-constructor state
        ivb.m_filename		= "";
        ivb.m_buffer		= int_vector<t_width>();
        ivb.m_need_to_write = false;
        ivb.m_offset		= 0;
        ivb.m_buffersize	= 8;
        ivb.m_size			= 0;
        ivb.m_begin			= 0;
    }

    //! Destructor.
    ~int_vector_buffer() { close(); }

    //! Move assignment operator.
    int_vector_buffer<t_width>& operator=(int_vector_buffer&& ivb)
    {
        close();
        ivb.m_ifile.close();
        ivb.m_ofile.close();
        m_filename = ivb.m_filename;
        m_ifile.open(m_filename, std::ios::in | std::ios::binary);
        m_ofile.open(m_filename, std::ios::in | std::ios::out | std::ios::binary);
        assert(m_ifile.good());
        assert(m_ofile.good());
        // assign the values of ivb to this
        m_buffer		= (int_vector<t_width> &&)ivb.m_buffer;
        m_need_to_write = ivb.m_need_to_write;
        m_offset		= ivb.m_offset;
        m_buffersize	= ivb.m_buffersize;
        m_size			= ivb.m_size;
        m_begin			= ivb.m_begin;
        // set ivb to default-constructor state
        ivb.m_filename		= "";
        ivb.m_buffer		= int_vector<t_width>();
        ivb.m_need_to_write = false;
        ivb.m_offset		= 0;
        ivb.m_buffersize	= 8;
        ivb.m_size			= 0;
        ivb.m_begin			= 0;
        return *this;
    }

    //! Returns the width of the integers which are accessed via the [] operator.
    uint8_t width() const { return m_buffer.width(); }

    //! Returns the number of elements currently stored.
    uint64_t size() const { return m_size; }

    //! Returns the filename.
    std::string filename() const { return m_filename; }

    //! Returns the buffersize in bytes
    uint64_t buffersize() const
    {
        assert(m_buffersize * width() % 8 == 0);
        return (m_buffersize * width()) / 8;
    }

    //! Set the buffersize in bytes
    void buffersize(uint64_t buffersize)
    {
        if (0ULL == buffersize) buffersize = 8;
        write_block();
        if (0 == (buffersize * 8) % width()) {
            m_buffersize =
                buffersize * 8 /
                    width(); // m_buffersize might not be multiple of 8, but m_buffersize*width() is.
        } else {
            uint64_t element_buffersize =
                (buffersize * 8) / width() +
                    1; // one more element than fits into given buffersize in byte
            m_buffersize =
                element_buffersize + 7 - (element_buffersize + 7) % 8; // take next multiple of 8
        }
        m_buffer = int_vector<t_width>(m_buffersize, 0, width());
        if (0 != m_buffersize) read_block(0);
    }

    //! Returns whether state of underlying streams are good
    bool good() { return m_ifile.good() and m_ofile.good(); }

    //! Returns whether underlying streams are currently associated to a file
    bool is_open()
    {
        return m_ifile.is_open() and m_ofile.is_open();
        ;
    }

    //! Delete all content and set size to 0
    void reset()
    {
        // reset file
        assert(m_ifile.good());
        assert(m_ofile.good());
        m_ifile.close();
        m_ofile.close();
        m_ofile.open(m_filename, std::ios::out | std::ios::binary);
        assert(m_ofile.good());
        m_ifile.open(m_filename, std::ios::in | std::ios::binary);
        assert(m_ifile.good());
        assert(m_ofile.good());
        // reset member variables
        m_need_to_write = false;
        m_size			= 0;
        // reset buffer
        read_block(0);
    }

    // Forward declaration
    class reference;

    //! [] operator
    /*! \param i Index the i-th integer of length width().
         *  \return A reference to the i-th integer of length width().
         */
    reference operator[](uint64_t idx) { return reference(this, idx); }

    //! Appends the given element value to the end of the int_vector_buffer
    void push_back(const uint64_t value) { write(m_size, value); }

    //! Close the int_vector_buffer.
    /*! It is not possible to read from / write into the int_vector_buffer after calling this method
         *  \param remove_file If true, the underlying file will be removed on closing.
         */
    void close(bool remove_file = false)
    {
        if (is_open()) {
            if (!remove_file) {
                write_block();
                if (0 < m_offset) { // in case of int_vector, write header and trailing zeros
                    uint64_t size = m_size * width();
                    m_ofile.seekp(0, std::ios::beg);
                    int_vector<t_width>::write_header(size, width(), m_ofile);
                    assert(m_ofile.good());
                    uint64_t wb = (size + 7) / 8;
                    if (wb % 8) {
                        m_ofile.seekp(m_offset + wb);
                        assert(m_ofile.good());
                        m_ofile.write("\0\0\0\0\0\0\0\0", 8 - wb % 8);
                        assert(m_ofile.good());
                    }
                }
            }
            m_ifile.close();
            assert(m_ifile.good());
            m_ofile.close();
            assert(m_ofile.good());
            if (remove_file) {
                sdsl::remove(m_filename);
            }
        }
    }

    iterator begin() { return iterator(*this, 0); }

    iterator end() { return iterator(*this, size()); }

    class reference {
        friend class int_vector_buffer<t_width>;

    private:
        int_vector_buffer<t_width>* const m_int_vector_buffer = nullptr;
        uint64_t						  m_idx				  = 0;

        reference() {}

        reference(int_vector_buffer<t_width>* _int_vector_buffer, uint64_t _idx)
            : m_int_vector_buffer(_int_vector_buffer), m_idx(_idx)
        {
        }

    public:
        //! Conversion to int for read operations
        operator uint64_t() const { return m_int_vector_buffer->read(m_idx); }

        //! Assignment operator for write operations
        reference& operator=(const uint64_t& val)
        {
            m_int_vector_buffer->write(m_idx, val);
            return *this;
        }

        //! Assignment operator
        reference& operator=(reference& x) { return *this = (uint64_t)(x); };

        //! Prefix increment of the proxy object
        reference& operator++()
        {
            uint64_t x = m_int_vector_buffer->read(m_idx);
            m_int_vector_buffer->write(m_idx, x + 1);
            return *this;
        }

        //! Postfix increment of the proxy object
        uint64_t operator++(int)
        {
            uint64_t val = (uint64_t) * this;
            ++(*this);
            return val;
        }

        //! Prefix decrement of the proxy object
        reference& operator--()
        {
            uint64_t x = m_int_vector_buffer->read(m_idx);
            m_int_vector_buffer->write(m_idx, x - 1);
            return *this;
        }

        //! Postfix decrement of the proxy object
        uint64_t operator--(int)
        {
            uint64_t val = (uint64_t) * this;
            --(*this);
            return val;
        }

        //! Add assign from the proxy object
        reference& operator+=(const uint64_t x)
        {
            uint64_t w = m_int_vector_buffer->read(m_idx);
            m_int_vector_buffer->write(m_idx, w + x);
            return *this;
        }

        //! Subtract assign from the proxy object
        reference& operator-=(const uint64_t x)
        {
            uint64_t w = m_int_vector_buffer->read(m_idx);
            m_int_vector_buffer->write(m_idx, w - x);
            return *this;
        }

        bool operator==(const reference& x) const { return (uint64_t) * this == (uint64_t)x; }

        bool operator<(const reference& x) const { return (uint64_t) * this < (uint64_t)x; }
    };

    class iterator : public std::iterator<std::random_access_iterator_tag,
                                          value_type,
                                          difference_type,
                                          value_type*,
                                          reference> {
    private:
        int_vector_buffer<t_width>& m_ivb;
        uint64_t					m_idx = 0;

    public:
        iterator() = delete;
        iterator(int_vector_buffer<t_width>& ivb, uint64_t idx = 0) : m_ivb(ivb), m_idx(idx) {}

        iterator& operator++()
        {
            ++m_idx;
            return *this;
        }

        iterator operator++(int)
        {
            iterator it = *this;
            ++(*this);
            return it;
        }

        iterator& operator--()
        {
            --m_idx;
            return *this;
        }

        iterator operator--(int)
        {
            iterator it = *this;
            --(*this);
            return it;
        }

        reference operator*() const { return m_ivb[m_idx]; }

        iterator& operator+=(difference_type i)
        {
            if (i < 0) return *this -= (-i);
            m_idx += i;
            return *this;
        }

        iterator& operator-=(difference_type i)
        {
            if (i < 0) return *this += (-i);
            m_idx -= i;
            return *this;
        }

        iterator operator+(difference_type i) const
        {
            iterator it = *this;
            return it += i;
        }

        iterator operator-(difference_type i) const
        {
            iterator it = *this;
            return it -= i;
        }

        bool operator==(const iterator& it) const
        {
            return &m_ivb == &(it.m_ivb) and m_idx == it.m_idx;
        }

        bool operator!=(const iterator& it) const { return !(*this == it); }
        inline difference_type operator-(const iterator& it) { return (m_idx - it.m_idx); }
    };
};

} // end of namespace

#endif // include guard

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
#ifndef SDSL_INT_VECTOR_MAPPER
#define SDSL_INT_VECTOR_MAPPER

#include <inttypes.h>
#include <cstdio>
#include <ios>

namespace sdsl {

template <uint8_t				  t_width = 0,
    std::ios_base::openmode t_mode  = std::ios_base::out | std::ios_base::in>
class int_vector_mapper {
    static_assert(t_width <= 64, "int_vector_mapper: width must be at most 64 bits.");

public:
    typedef typename int_vector<t_width>::difference_type difference_type;
    typedef typename int_vector<t_width>::value_type	  value_type;
    typedef typename int_vector<t_width>::size_type		  size_type;
    typedef typename int_vector<t_width>::int_width_type  width_type;
    static constexpr uint8_t							  fixed_int_width = t_width;

public:
    const size_type append_block_size = 1000000;

private:
    uint8_t*			m_mapped_data	 = nullptr;
    uint64_t			m_file_size_bytes = 0;
    off_t				m_data_offset	 = 0;
    int					m_fd			  = -1;
    int_vector<t_width> m_wrapper;
    std::string			m_file_name;
    bool				m_delete_on_close;

public:
    int_vector_mapper()							= delete;
    int_vector_mapper(const int_vector_mapper&) = delete;
    int_vector_mapper& operator=(const int_vector_mapper&) = delete;

public:
    ~int_vector_mapper()
    {
        if (m_mapped_data) {
            auto ret = memory_manager::mem_unmap(m_fd, m_mapped_data, m_file_size_bytes);
            if (ret != 0) {
                std::cerr << "int_vector_mapper: error unmapping file mapping'" << m_file_name
                          << "': " << ret << std::endl;
            }

            if (t_mode & std::ios_base::out) { // write was possible
                if (m_data_offset) {		   // if the file is not a plain file
                    // set std::ios::in to not truncate the file
                    osfstream out(m_file_name, std::ios::in);
                    if (out) {
                        out.seekp(0, std::ios::beg);
                        int_vector<t_width>::write_header(m_wrapper.m_size, m_wrapper.m_width, out);

                        //    out.seekp(0, std::ios::end);
                    } else {
                        std::cerr << "int_vector_mapper: could not open file for header update" << std::endl;
/*
						throw std::runtime_error("int_vector_mapper: \
                                    could not open file for header update");
*/
                    }
                }
            }

            if (t_mode & std::ios_base::out) {
                // do we have to truncate?
                size_type current_bit_size   = m_wrapper.m_size;
                size_type data_size_in_bytes = ((current_bit_size + 63) >> 6) << 3;
                if (m_file_size_bytes != data_size_in_bytes + m_data_offset) {
                    int tret =
                        memory_manager::truncate_file_mmap(m_fd, data_size_in_bytes + m_data_offset);
                    if (tret == -1) {
                        std::string truncate_error =
                            std::string("int_vector_mapper: truncate error. ") +
                                std::string(util::str_from_errno());
                        std::cerr << truncate_error;
                    }
                }
            }
        }
        if (m_fd != -1) {
            auto ret = memory_manager::close_file_for_mmap(m_fd);
            if (ret != 0) {
                std::cerr << "int_vector_mapper: error closing file mapping'" << m_file_name
                          << "': " << ret << std::endl;
            }
            if (m_delete_on_close) {
                int ret_code = sdsl::remove(m_file_name);
                if (ret_code != 0) {
                    std::cerr << "int_vector_mapper: error deleting file '" << m_file_name
                              << "': " << ret_code << std::endl;
                }
            }
        }
        m_wrapper.m_data = nullptr;
        m_wrapper.m_size = 0;
    }

    int_vector_mapper(int_vector_mapper&& ivm)
    {
        m_wrapper.m_data = ivm.m_wrapper.m_data;
        m_wrapper.m_size = ivm.m_wrapper.m_size;
        m_wrapper.width(ivm.m_wrapper.width());
        m_file_name			 = ivm.m_file_name;
        m_delete_on_close	= ivm.m_delete_on_close;
        ivm.m_wrapper.m_data = nullptr;
        ivm.m_wrapper.m_size = 0;
        ivm.m_mapped_data	= nullptr;
        ivm.m_fd			 = -1;
    }

    int_vector_mapper& operator=(int_vector_mapper&& ivm)
    {
        m_wrapper.m_data = ivm.m_wrapper.m_data;
        m_wrapper.m_size = ivm.m_wrapper.m_size;
        m_wrapper.width(ivm.m_wrapper.width());
        m_file_name			 = ivm.m_file_name;
        m_delete_on_close	= ivm.m_delete_on_close;
        ivm.m_wrapper.m_data = nullptr;
        ivm.m_wrapper.m_size = 0;
        ivm.m_mapped_data	= nullptr;
        ivm.m_fd			 = -1;
        return (*this);
    }

    int_vector_mapper(const std::string& key, const cache_config& config)
        : int_vector_mapper(cache_file_name(key, config))
    {
    }

    int_vector_mapper(const std::string filename,
                      bool				is_plain		= false,
                      bool				delete_on_close = false)
        : m_data_offset(0), m_file_name(filename), m_delete_on_close(delete_on_close)
    {
        size_type size_in_bits = 0;
        uint8_t   int_width	= t_width;
        {
            isfstream f(filename, std::ifstream::binary);
            if (!f.is_open()) {
                throw std::runtime_error("int_vector_mapper: file " + m_file_name +
                    " does not exist.");
            }
            if (!is_plain) {
                m_data_offset = int_vector<t_width>::read_header(size_in_bits, int_width, f);
            }
        }

        m_file_size_bytes = util::file_size(m_file_name);

        if (is_plain) {
            if (8 != t_width and 16 != t_width and 32 != t_width and 64 != t_width) {
                throw std::runtime_error("int_vector_mapper: plain vector can "
                                         "only be of width 8, 16, 32, 64.");
            } else {
                uint8_t byte_width = t_width / 8;
                // if( m_file_size_bytes % (t_width/8) != 0)
                if ((m_file_size_bytes & bits::lo_set[bits::cnt(byte_width - 1)]) != 0) {
                    throw std::runtime_error(
                        "int_vector_mapper: plain vector not a multiple of byte: " +
                            std::to_string(m_file_size_bytes) + " mod " + std::to_string(byte_width) +
                            " != 0");
                }
            }
            size_in_bits = m_file_size_bytes * 8;
        }

        // open backend file depending on mode
        m_fd = memory_manager::open_file_for_mmap(m_file_name, t_mode);
        if (m_fd == -1) {
            std::string open_error = std::string("int_vector_mapper: open file error.") +
                std::string(util::str_from_errno());
            throw std::runtime_error(open_error);
        }

        // prepare for mmap
        m_wrapper.width(int_width);
        // mmap data
        m_mapped_data = (uint8_t*)memory_manager::mmap_file(m_fd, m_file_size_bytes, t_mode);
        if (m_mapped_data == nullptr) {
            std::string mmap_error =
                std::string("int_vector_mapper: mmap error. ") + std::string(util::str_from_errno());
            throw std::runtime_error(mmap_error);
        }

        m_wrapper.m_size = size_in_bits;
        free(m_wrapper.m_data);
        m_wrapper.m_data = (uint64_t*)(m_mapped_data + m_data_offset);
    }

    std::string file_name() const { return m_file_name; }
    width_type  width() const { return m_wrapper.width(); }
    void width(const uint8_t new_int_width)
    {
        static_assert(t_mode & std::ios_base::out,
                      "int_vector_mapper: must be opened in in+out mode for 'width'");
        m_wrapper.width(new_int_width);
    }
    size_type size() const { return m_wrapper.size(); }
    void bit_resize(const size_type bit_size)
    {
        static_assert(t_mode & std::ios_base::out,
                      "int_vector_mapper: must be opened in in+out mode for 'bit_resize'");
        size_type new_size_in_bytes = ((bit_size + 63) >> 6) << 3;
        if (m_file_size_bytes != new_size_in_bytes + m_data_offset) {
            if (m_mapped_data) {
                auto ret = memory_manager::mem_unmap(m_fd, m_mapped_data, m_file_size_bytes);
                if (ret != 0) {
                    std::cerr << "int_vector_mapper: error unmapping file mapping'" << m_file_name
                              << "': " << ret << std::endl;
                }
            }
            int tret = memory_manager::truncate_file_mmap(m_fd, new_size_in_bytes + m_data_offset);
            if (tret == -1) {
                std::string truncate_error = std::string("int_vector_mapper: truncate error. ") +
                    std::string(util::str_from_errno());
                throw std::runtime_error(truncate_error);
            }
            m_file_size_bytes = new_size_in_bytes + m_data_offset;

            // perform the actual mapping
            m_mapped_data = (uint8_t*)memory_manager::mmap_file(m_fd, m_file_size_bytes, t_mode);
            if (m_mapped_data == nullptr) {
                std::string mmap_error = std::string("int_vector_mapper: mmap error. ") +
                    std::string(util::str_from_errno());
                throw std::runtime_error(mmap_error);
            }

            // update wrapper
            m_wrapper.m_data = (uint64_t*)(m_mapped_data + m_data_offset);
        }
        m_wrapper.m_size = bit_size;
    }

    void resize(const size_type size)
    {
        static_assert(t_mode & std::ios_base::out,
                      "int_vector_mapper: must be opened in in+out mode for 'resize'");
        size_type size_in_bits = size * width();
        bit_resize(size_in_bits);
    }

    auto begin() -> typename int_vector<t_width>::iterator
    {
        static_assert(t_mode & std::ios_base::out,
                      "int_vector_mapper: must be opened in in+out mode for 'begin'");
        return m_wrapper.begin();
    }
    auto end() -> typename int_vector<t_width>::iterator
    {
        static_assert(t_mode & std::ios_base::out,
                      "int_vector_mapper: must be opened in in+out mode for 'end'");
        return m_wrapper.end();
    }
    auto begin() const -> typename int_vector<t_width>::const_iterator { return m_wrapper.begin(); }
    auto end() const -> typename int_vector<t_width>::const_iterator { return m_wrapper.end(); }
    auto cbegin() const -> typename int_vector<t_width>::const_iterator
    {
        return m_wrapper.begin();
    }
    auto cend() const -> typename int_vector<t_width>::const_iterator { return m_wrapper.end(); }
    auto operator[](const size_type& idx) const -> typename int_vector<t_width>::const_reference
    {
        return m_wrapper[idx];
    }
    auto operator[](const size_type& idx) -> typename int_vector<t_width>::reference
    {
        static_assert(t_mode & std::ios_base::out,
                      "int_vector_mapper: must be opened in in+out mode for 'operator[]'");
        return m_wrapper[idx];
    }
    const uint64_t* data() const { return m_wrapper.data(); }
    uint64_t*		data()
    {
        static_assert(t_mode & std::ios_base::out,
                      "int_vector_mapper: must be opened in in+out mode for 'data'");
        return m_wrapper.data();
    }
    value_type get_int(size_type idx, const uint8_t len = 64) const
    {
        return m_wrapper.get_int(idx, len);
    }
    void set_int(size_type idx, value_type x, const uint8_t len = 64)
    {
        static_assert(t_mode & std::ios_base::out,
                      "int_vector_mapper: must be opened in in+out mode for 'set_int'");
        m_wrapper.set_int(idx, x, len);
    }
    void push_back(value_type x)
    {
        static_assert(t_mode & std::ios_base::out,
                      "int_vector_mapper: must be opened in in+out mode for 'push_back'");
        if (capacity() < size() + 1) {
            size_type old_size	 = m_wrapper.m_size;
            size_type size_in_bits = (size() + append_block_size) * width();
            bit_resize(size_in_bits);
            m_wrapper.m_size = old_size;
        }
        // update size in wrapper only
        m_wrapper.m_size += width();
        m_wrapper[size() - 1] = x;
    }
    size_type capacity() const
    {
        size_t data_size_in_bits = 8 * (m_file_size_bytes - m_data_offset);
        return data_size_in_bits / width();
    }
    size_type bit_size() const { return m_wrapper.bit_size(); }
    template <class container>
    bool operator==(const container& v) const
    {
        return std::equal(begin(), end(), v.begin());
    }
    bool operator==(const int_vector<t_width>& v) const { return m_wrapper == v; }
    bool operator==(const int_vector_mapper& v) const { return m_wrapper == v.m_wrapper; }
    template <class container>
    bool operator!=(const container& v) const
    {
        return !(*this == v);
    }
    void flip()
    {
        static_assert(t_mode & std::ios_base::out,
                      "int_vector_mapper: must be opened in in+out mode for 'flip'");
        m_wrapper.flip();
    }
    bool empty() const { return m_wrapper.empty(); }
};

template <uint8_t t_width = 0>
class temp_file_buffer {
private:
    static std::string tmp_file(const std::string& dir)
    {
        char tmp_file_name[1024] = {0};
#ifdef _WIN32
        auto ret = GetTempFileName(dir.c_str(), "tmp_mapper_file_", 0, tmp_file_name);
		if (ret == 0) {
			throw std::runtime_error("could not create temporary file.");
		}
#else
        sprintf(tmp_file_name, "%s/tmp_mapper_file_%" PRIu64 "_XXXXXX.sdsl", dir.c_str(), util::pid());
        int fd = mkstemps(tmp_file_name, 5);
        if (fd == -1) {
            throw std::runtime_error("could not create temporary file.");
        }
        close(fd);
#endif
        return std::string(tmp_file_name, strlen(tmp_file_name));
    }

public:
    static int_vector_mapper<t_width> create()
    {
#ifdef MSVC_COMPILER
        char tmp_dir_name[1024] = {0};
		auto tmp_dir			= GetTempPath(1024, tmp_dir_name);
		auto file_name			= tmp_file(tmp_dir_name);
#else
        auto file_name = tmp_file("/tmp");
#endif
        return create(file_name);
    }
    static int_vector_mapper<t_width> create(const cache_config& config)
    {
        auto file_name = tmp_file(config.dir);
        return create(file_name);
    }
    static int_vector_mapper<t_width> create(const std::string& file_name)
    {
        //write empty int_vector to init the file
        int_vector<t_width> tmp_vector;
        store_to_file(tmp_vector, file_name);
        return int_vector_mapper<t_width, std::ios_base::out | std::ios_base::in>(
            file_name, false, true);
    }
};

// creates emtpy int_vector<> that will not be deleted
template <uint8_t t_width = 0>
class write_out_mapper {
public:
    static int_vector_mapper<t_width> create(const std::string& key, cache_config& config)
    {
        auto file_name = cache_file_name(key, config);
        auto tmp	   = create(file_name);
        register_cache_file(key, config);
        return std::move(tmp);
    }
    static int_vector_mapper<t_width> create(const std::string& file_name)
    {
        //write empty int_vector to init the file
        int_vector<t_width> tmp_vector;
        store_to_file(tmp_vector, file_name);
        return int_vector_mapper<t_width, std::ios_base::out | std::ios_base::in>(
            file_name, false, false);
    }
    static int_vector_mapper<t_width>
    create(const std::string& file_name, size_t size, uint8_t int_width = t_width)
    {
        //write empty int_vector to init the file
        int_vector<t_width> tmp_vector(0, 0, int_width);
        store_to_file(tmp_vector, file_name);
        int_vector_mapper<t_width, std::ios_base::out | std::ios_base::in> mapper(
            file_name, false, false);
        mapper.resize(size);
        return mapper;
    }
};

template <std::ios_base::openmode t_mode = std::ios_base::out | std::ios_base::in>
using bit_vector_mapper					 = int_vector_mapper<1, t_mode>;

template <uint8_t t_width = 0>
using read_only_mapper	= const int_vector_mapper<t_width, std::ios_base::in>;

} // end of namespace

#endif

#endif

// Copyright (c) 2016, the SDSL Project Authors and Jouni Siren.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*!\file sd_vector.hpp
   \brief sd_vector.hpp contains the sdsl::sd_vector class, and
          classes which support rank and select for sd_vector.
   \author Simon Gog, Jouni Siren
*/
#ifndef INCLUDED_SDSL_SD_VECTOR
#define INCLUDED_SDSL_SD_VECTOR

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file select_support_mcl.hpp
    \brief select_support_mcl.hpp contains classes that support a sdsl::bit_vector with constant time select information.
    \author Simon Gog
*/
#ifndef INCLUDED_SDSL_SELECT_SUPPORT_MCL
#define INCLUDED_SDSL_SELECT_SUPPORT_MCL

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file select_support.hpp
    \brief select_support.hpp contains classes that support a sdsl::bit_vector with constant time select information.
	\author Simon Gog
*/
#ifndef INCLUDED_SDSL_SELECT_SUPPORT
#define INCLUDED_SDSL_SELECT_SUPPORT

/** \defgroup select_support_group Select Support (SCS)
 * This group contains data structures which support an sdsl::bit_vector with the select method.
 */

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file rank_support.hpp
    \brief rank_support.hpp contains classes that support a sdsl::bit_vector with constant time rank information.
	\author Simon Gog
*/
#ifndef INCLUDED_SDSL_RANK_SUPPORT
#define INCLUDED_SDSL_RANK_SUPPORT

/** \defgroup rank_support_group Rank Support (RS)
 * This group contains data structures which support an sdsl::bit_vector with the rank method.
 */

//! Namespace for the succinct data structure library.
namespace sdsl {

//! The base class of classes supporting rank_queries for a sdsl::bit_vector in constant time.
/*!
*/
class rank_support {
protected:
    const bit_vector* m_v; //!< Pointer to the rank supported bit_vector
public:
    typedef bit_vector::size_type size_type;

    //! Constructor
    /*! \param v The supported bit_vector.
         */
    rank_support(const bit_vector* v = nullptr);
    //! Copy constructor
    rank_support(const rank_support&) = default;
    rank_support(rank_support&&)	  = default;
    rank_support& operator=(const rank_support&) = default;
    rank_support& operator=(rank_support&&) = default;
    //! Destructor
    virtual ~rank_support() {}

    //! Answers rank queries for the supported bit_vector.
    /*!	\param i Argument for the length of the prefix v[0..i-1].
        	\returns Number of 1-bits in the prefix [0..i-1] of the supported bit_vector.
        	\note Method init has to be called before the first call of rank.
        	\sa init
         */
    virtual size_type rank(size_type i) const = 0;
    //! Alias for rank(i)
    virtual size_type operator()(size_type idx) const = 0;
    //! Serializes rank_support.
    /*! \param out Out-Stream to serialize the data to.
        */
    virtual size_type
    serialize(std::ostream& out, structure_tree_node* v, std::string name) const = 0;
    //! Loads the rank_support.
    /*! \param in In-Stream to load the rank_support data from.
            \param v The supported bit_vector.
         */
    virtual void load(std::istream& in, const bit_vector* v = nullptr) = 0;
    //! Sets the supported bit_vector to the given pointer.
    /*! \param v The new bit_vector to support.
         *  \note Method init has to be called before the next call of rank.
         *  \sa init, rank
         */
    virtual void set_vector(const bit_vector* v = nullptr) = 0;
};

inline rank_support::rank_support(const bit_vector* v) { m_v = v; }

//----------------------------------------------------------------------

template <uint8_t bit_pattern, uint8_t pattern_len>
struct rank_support_trait {
    typedef rank_support::size_type size_type;

    static size_type args_in_the_word(uint64_t, uint64_t&) { return 0; }

    static uint32_t word_rank(const uint64_t*, size_type) { return 0; }

    static uint32_t full_word_rank(const uint64_t*, size_type) { return 0; }

    static uint64_t init_carry() { return 0; }
};

template <>
struct rank_support_trait<0, 1> {
    typedef rank_support::size_type size_type;

    static size_type args_in_the_word(uint64_t w, uint64_t&) { return bits::cnt(~w); }

    static uint32_t word_rank(const uint64_t* data, size_type idx)
    {
        return bits::cnt((~*(data + (idx >> 6))) & bits::lo_set[idx & 0x3F]);
    }

    static uint32_t full_word_rank(const uint64_t* data, size_type idx)
    {
        return bits::cnt((~*(data + (idx >> 6))));
    }

    static uint64_t init_carry() { return 0; }
};

template <>
struct rank_support_trait<1, 1> {
    typedef rank_support::size_type size_type;

    static size_type args_in_the_word(uint64_t w, uint64_t&) { return bits::cnt(w); }

    static uint32_t word_rank(const uint64_t* data, size_type idx)
    {
        return bits::cnt(*(data + (idx >> 6)) & bits::lo_set[idx & 0x3F]);
    }

    static uint32_t full_word_rank(const uint64_t* data, size_type idx)
    {
        return bits::cnt(*(data + (idx >> 6)));
    }

    static uint64_t init_carry() { return 0; }
};

template <>
struct rank_support_trait<10, 2> {
    typedef rank_support::size_type size_type;

    static size_type args_in_the_word(uint64_t w, uint64_t& carry) { return bits::cnt10(w, carry); }

    static uint32_t word_rank(const uint64_t* data, size_type idx)
    {
        data		   = data + (idx >> 6);
        uint64_t carry = (idx > 63) ? *(data - 1) >> 63 : 0;
        return bits::cnt(bits::map10(*data, carry) & bits::lo_set[idx & 0x3F]);
    }

    static uint32_t full_word_rank(const uint64_t* data, size_type idx)
    {
        data		   = data + (idx >> 6);
        uint64_t carry = (idx > 63) ? *(data - 1) >> 63 : 0;
        return bits::cnt(bits::map10(*data, carry));
    }

    static uint64_t init_carry() { return 0; }
};

template <>
struct rank_support_trait<01, 2> {
    typedef rank_support::size_type size_type;

    static size_type args_in_the_word(uint64_t w, uint64_t& carry) { return bits::cnt01(w, carry); }

    static uint32_t word_rank(const uint64_t* data, size_type idx)
    {
        data		   = data + (idx >> 6);
        uint64_t carry = (idx > 63) ? *(data - 1) >> 63 : 1;
        return bits::cnt(bits::map01(*data, carry) & bits::lo_set[idx & 0x3F]);
    }

    static uint32_t full_word_rank(const uint64_t* data, size_type idx)
    {
        data		   = data + (idx >> 6);
        uint64_t carry = (idx > 63) ? *(data - 1) >> 63 : 1;
        return bits::cnt(bits::map01(*data, carry));
    }

    static uint64_t init_carry() { return 1; }
};

template <>
struct rank_support_trait<00, 2> {
    typedef rank_support::size_type size_type;

    static size_type args_in_the_word(uint64_t w, uint64_t& carry)
    {
        size_type res = bits::cnt(~(w | (w << 1 | carry)));
        carry		  = (w >> 63);
        return res;
    }

    static uint32_t word_rank(const uint64_t* data, size_type idx)
    {
        data		   = data + (idx >> 6);
        uint64_t carry = (idx > 63) ? *(data - 1) >> 63 : 1;
        return bits::cnt((~(*data | ((*data) << 1 | carry))) & bits::lo_set[idx & 0x3F]);
    }

    static uint32_t full_word_rank(const uint64_t* data, size_type idx)
    {
        data		   = data + (idx >> 6);
        uint64_t carry = (idx > 63) ? *(data - 1) >> 63 : 1;
        return bits::cnt(~(*data | ((*data) << 1 | carry)));
    }

    static uint64_t init_carry() { return 1; }
};

template <>
struct rank_support_trait<11, 2> {
    typedef rank_support::size_type size_type;

    static size_type args_in_the_word(uint64_t w, uint64_t& carry)
    {
        size_type res = bits::cnt(w & (w << 1 | carry));
        carry		  = (w >> 63);
        return res;
    }

    static uint32_t word_rank(const uint64_t* data, size_type idx)
    {
        data		   = data + (idx >> 6);
        uint64_t carry = (idx > 63) ? *(data - 1) >> 63 : 0;
        return bits::cnt((*data & ((*data) << 1 | carry)) & bits::lo_set[idx & 0x3F]);
    }

    static uint32_t full_word_rank(const uint64_t* data, size_type idx)
    {
        data		   = data + (idx >> 6);
        uint64_t carry = (idx > 63) ? *(data - 1) >> 63 : 0;
        return bits::cnt(*data & ((*data) << 1 | carry));
    }

    static uint64_t init_carry() { return 0; }
};

} // end namespace sdsl

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file rank_support_v.hpp
    \brief rank_support_v.hpp contains rank_support_v.
	\author Simon Gog
*/
#ifndef INCLUDED_SDSL_RANK_SUPPORT_V
#define INCLUDED_SDSL_RANK_SUPPORT_V

//! Namespace for the succinct data structure library.
namespace sdsl {

//! A rank structure proposed by Sebastiano Vigna
/*! \par Space complexity
 *  \f$ 0.25n\f$ for a bit vector of length n bits.
 *
 * The superblock size is 512. Each superblock is subdivided into 512/64 = 8
 * blocks. So absolute counts for the superblock add 64/512 bits on top of each
 * supported bit. Since the first of the 8 relative count values is 0, we can
 * fit the remaining 7 (each of width log(512)=9) in a 64bit word. The relative
 * counts add another 64/512 bits on top of each supported bit.
 * In total this results in 128/512=25% overhead.
 *
 * \tparam t_b       Bit pattern `0`,`1`,`10`,`01` which should be ranked.
 * \tparam t_pat_len Length of the bit pattern.
 *
 * \par Reference
 *    Sebastiano Vigna:
 *    Broadword Implementation of Rank/Select Queries.
 *    WEA 2008: 154-168
 *
 * @ingroup rank_support_group
 */
template <uint8_t t_b = 1, uint8_t t_pat_len = 1>
class rank_support_v : public rank_support {
private:
    static_assert(t_b == 1u or t_b == 0u or t_b == 10u or t_b == 11,
                  "rank_support_v: bit pattern must be `0`,`1`,`10` or `01`");
    static_assert(t_pat_len == 1u or t_pat_len == 2u,
                  "rank_support_v: bit pattern length must be 1 or 2");

public:
    typedef bit_vector bit_vector_type;
    typedef rank_support_trait<t_b, t_pat_len> trait_type;
    enum { bit_pat = t_b };
    enum { bit_pat_len = t_pat_len };

private:
    // basic block for interleaved storage of superblockrank and blockrank
    int_vector<64> m_basic_block;

public:
    explicit rank_support_v(const bit_vector* v = nullptr)
    {
        set_vector(v);
        if (v == nullptr) {
            return;
        } else if (v->empty()) {
            m_basic_block = int_vector<64>(2, 0); // resize structure for basic_blocks
            return;
        }
        size_type basic_block_size = (((v->bit_size() + 63) >> 9) + 1) << 1;
        m_basic_block.resize(basic_block_size); // resize structure for basic_blocks
        if (m_basic_block.empty()) return;
        const uint64_t* data = m_v->data();
        size_type		i, j = 0;
        m_basic_block[0] = m_basic_block[1] = 0;

        uint64_t carry			  = trait_type::init_carry();
        uint64_t sum			  = trait_type::args_in_the_word(*data, carry);
        uint64_t second_level_cnt = 0;
        for (i = 1; i < ((m_v->bit_size() + 63) >> 6); ++i) {
            if (!(i & 0x7)) { // if i%8==0
                j += 2;
                m_basic_block[j - 1] = second_level_cnt;
                m_basic_block[j]	 = m_basic_block[j - 2] + sum;
                second_level_cnt = sum = 0;
            } else {
                second_level_cnt |= sum << (63 - 9 * (i & 0x7)); //  54, 45, 36, 27, 18, 9, 0
            }
            sum += trait_type::args_in_the_word(*(++data), carry);
        }
        if (i & 0x7) { // if i%8 != 0
            second_level_cnt |= sum << (63 - 9 * (i & 0x7));
            m_basic_block[j + 1] = second_level_cnt;
        } else { // if i%8 == 0
            j += 2;
            m_basic_block[j - 1] = second_level_cnt;
            m_basic_block[j]	 = m_basic_block[j - 2] + sum;
            m_basic_block[j + 1] = 0;
        }
    }

    rank_support_v(const rank_support_v&) = default;
    rank_support_v(rank_support_v&&)	  = default;
    rank_support_v& operator=(const rank_support_v&) = default;
    rank_support_v& operator=(rank_support_v&&) = default;

    size_type rank(size_type idx) const
    {
        assert(m_v != nullptr);
        assert(idx <= m_v->size());
        const uint64_t* p =
            m_basic_block.data() + ((idx >> 8) & 0xFFFFFFFFFFFFFFFEULL); // (idx/512)*2
        if (idx & 0x3F)												 // if (idx%64)!=0
            return *p + ((*(p + 1) >> (63 - 9 * ((idx & 0x1FF) >> 6))) & 0x1FF) +
                trait_type::word_rank(m_v->data(), idx);
        else
            return *p + ((*(p + 1) >> (63 - 9 * ((idx & 0x1FF) >> 6))) & 0x1FF);
    }

    inline size_type operator()(size_type idx) const { return rank(idx); }

    size_type size() const { return m_v->size(); }

    size_type
    serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const
    {
        size_type			 written_bytes = 0;
        structure_tree_node* child = structure_tree::add_child(v, name, util::class_name(*this));
        written_bytes += m_basic_block.serialize(out, child, "cumulative_counts");
        structure_tree::add_size(child, written_bytes);
        return written_bytes;
    }

    void load(std::istream& in, const int_vector<1>* v = nullptr)
    {
        set_vector(v);
        m_basic_block.load(in);
    }

    template <typename archive_t>
    void CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const
    {
        ar(CEREAL_NVP(m_basic_block));
    }

    template <typename archive_t>
    void CEREAL_LOAD_FUNCTION_NAME(archive_t & ar)
    {
        ar(CEREAL_NVP(m_basic_block));
    }

    bool operator==(const rank_support_v& other) const noexcept
    {
        return m_basic_block == other.m_basic_block;
    }

    bool operator!=(const rank_support_v& other) const noexcept
    {
        return !(*this == other);
    }

    void set_vector(const bit_vector* v = nullptr) { m_v = v; }
};

} // end namespace sds

#endif // end file

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file rank_support_v5.hpp
    \brief rank_support_v5.hpp contains rank_support_v5.5
    \author Simon Gog
*/
#ifndef INCLUDED_SDSL_RANK_SUPPORT_VFIVE
#define INCLUDED_SDSL_RANK_SUPPORT_VFIVE

//! Namespace for the succinct data structure library.
namespace sdsl {

template <uint8_t, uint8_t>
struct rank_support_trait;

//! A class supporting rank queries in constant time.
/*! \par Space complexity
 *  \f$ 0.0625n\f$ bits for a bit vector of length n bits.
 *
 * The superblock size is 2048. Each superblock is subdivided into
 * 2048/(6*64) = 5 blocks (with some bit remaining). So absolute counts for
 * the superblock add 64/2048 bits on top of each supported bit. Since the
 * first of the 6 relative count values is 0, we can fit the remaining 5
 * (each of width log(2048)=11) in a 64 bit word. The relative counts add
 * another 64/2048 bits bits on top of each supported bit. In total this
 * results in 128/2048= 6.25% overhead.
 *
 * \tparam t_b       Bit pattern `0`,`1`,`10`,`01` which should be ranked.
 * \tparam t_pat_len Length of the bit pattern.
 *
 * @ingroup rank_support_group
 */
template <uint8_t t_b = 1, uint8_t t_pat_len = 1>
class rank_support_v5 : public rank_support {
private:
    static_assert(t_b == 1u or t_b == 0u or t_b == 10u or t_b == 11u,
                  "rank_support_v5: bit pattern must be `0`,`1`,`10` or `01` or `11`");
    static_assert(t_pat_len == 1u or t_pat_len == 2u,
                  "rank_support_v5: bit pattern length must be 1 or 2");

public:
    typedef bit_vector bit_vector_type;
    typedef rank_support_trait<t_b, t_pat_len> trait_type;
    enum { bit_pat = t_b };
    enum { bit_pat_len = t_pat_len };

private:
    //      basic block for interleaved storage of superblockrank and blockrank
    int_vector<64> m_basic_block;

public:
    explicit rank_support_v5(const bit_vector* v = nullptr)
    {
        set_vector(v);
        if (v == nullptr) {
            return;
        } else if (v->empty()) {
            m_basic_block = int_vector<64>(2, 0);
            return;
        }
        size_type basic_block_size = (((v->bit_size() + 63) >> 11) + 1) << 1;
        m_basic_block.resize(basic_block_size); // resize structure for basic_blocks
        if (m_basic_block.empty()) return;
        const uint64_t* data = m_v->data();
        size_type		i, j = 0;
        m_basic_block[0] = m_basic_block[1] = 0;

        uint64_t carry			  = trait_type::init_carry();
        uint64_t sum			  = trait_type::args_in_the_word(*data, carry);
        uint64_t second_level_cnt = 0;
        uint64_t cnt_words		  = 1;
        for (i = 1; i < ((m_v->bit_size() + 63) >> 6); ++i, ++cnt_words) {
            if (cnt_words == 32) {
                j += 2;
                m_basic_block[j - 1] = second_level_cnt;
                m_basic_block[j]	 = m_basic_block[j - 2] + sum;
                second_level_cnt = sum = cnt_words = 0;
            } else if ((cnt_words % 6) == 0) {
                // pack the prefix sum for each 6x64bit block into the second_level_cnt
                second_level_cnt |= sum << (60 - 12 * (cnt_words / 6)); //  48, 36, 24, 12, 0
            }
            sum += trait_type::args_in_the_word(*(++data), carry);
        }

        if ((cnt_words % 6) == 0) {
            second_level_cnt |= sum << (60 - 12 * (cnt_words / 6));
        }
        if (cnt_words == 32) {
            j += 2;
            m_basic_block[j - 1] = second_level_cnt;
            m_basic_block[j]	 = m_basic_block[j - 2] + sum;
            m_basic_block[j + 1] = 0;
        } else {
            m_basic_block[j + 1] = second_level_cnt;
        }
    }

    rank_support_v5(const rank_support_v5&) = default;
    rank_support_v5(rank_support_v5&&)		= default;
    rank_support_v5& operator=(const rank_support_v5&) = default;
    rank_support_v5& operator=(rank_support_v5&&) = default;

    size_type rank(size_type idx) const
    {
        assert(m_v != nullptr);
        assert(idx <= m_v->size());
        const uint64_t* p =
            m_basic_block.data() + ((idx >> 10) & 0xFFFFFFFFFFFFFFFEULL); // (idx/2048)*2
        //                     ( prefix sum of the 6x64bit blocks | (idx%2048)/(64*6) )
        size_type result = *p + ((*(p + 1) >> (60 - 12 * ((idx & 0x7FF) / (64 * 6)))) & 0x7FFULL) +
            trait_type::word_rank(m_v->data(), idx);
        idx -= (idx & 0x3F);
        uint8_t to_do = ((idx >> 6) & 0x1FULL) % 6;
        --idx;
        while (to_do) {
            result += trait_type::full_word_rank(m_v->data(), idx);
            --to_do;
            idx -= 64;
        }
        return result;
    }

    inline size_type operator()(size_type idx) const { return rank(idx); }
    size_type							  size() const { return m_v->size(); }

    size_type
    serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const
    {
        size_type			 written_bytes = 0;
        structure_tree_node* child = structure_tree::add_child(v, name, util::class_name(*this));
        written_bytes += m_basic_block.serialize(out, child, "cumulative_counts");
        structure_tree::add_size(child, written_bytes);
        return written_bytes;
    }

    void load(std::istream& in, const bit_vector* v = nullptr)
    {
        set_vector(v);
        m_basic_block.load(in);
    }

    template <typename archive_t>
    void CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const
    {
        ar(CEREAL_NVP(m_basic_block));
    }

    template <typename archive_t>
    void CEREAL_LOAD_FUNCTION_NAME(archive_t & ar)
    {
        ar(CEREAL_NVP(m_basic_block));
    }

    bool operator==(const rank_support_v5& other) const noexcept
    {
        return m_basic_block == other.m_basic_block;
    }

    bool operator!=(const rank_support_v5& other) const noexcept
    {
        return !(*this == other);
    }

    void set_vector(const bit_vector* v = nullptr) { m_v = v; }
};

} // end namespace sds

#endif // end file

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file rank_support_scan.hpp
    \brief rank_support_scan.hpp contains rank_support_scan that support a sdsl::bit_vector with linear time rank information.
    \author Simon Gog
*/
#ifndef INCLUDED_SDSL_RANK_SUPPORT_SCAN
#define INCLUDED_SDSL_RANK_SUPPORT_SCAN

//! Namespace for the succinct data structure library.
namespace sdsl {

//! A class supporting rank queries in linear time.
/*! \par Space complexity
 *       Constant.
 *  \par Time complexity
 *       Linear in the size of the supported vector.
 *
 *  \tparam t_b       Bit pattern which should be supported. Either `0`,`1`,`10`,`01`.
 *  \tparam t_pat_len Length of the bit pattern.
 * @ingroup rank_support_group
 */
template <uint8_t t_b = 1, uint8_t t_pat_len = 1>
class rank_support_scan : public rank_support {
private:
    static_assert(t_b == 1u or t_b == 0u or t_b == 10u or t_b == 11u,
                  "rank_support_scan: bit pattern must be `0`,`1`,`10` or `01`");
    static_assert(t_pat_len == 1u or t_pat_len == 2u,
                  "rank_support_scan: bit pattern length must be 1 or 2");

public:
    typedef bit_vector bit_vector_type;
    enum { bit_pat = t_b };
    enum { bit_pat_len = t_pat_len };

public:
    explicit rank_support_scan(const bit_vector* v = nullptr) : rank_support(v){};
    rank_support_scan(const rank_support_scan& rs) = default;
    rank_support_scan(rank_support_scan&& rs)	  = default;
    rank_support_scan& operator=(const rank_support_scan& rs) = default;
    rank_support_scan& operator=(rank_support_scan&& rs) = default;
    size_type rank(size_type idx) const;
    size_type operator()(size_type idx) const { return rank(idx); };
    size_type					   size() const { return m_v->size(); };
    size_type
    serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const
    {
        return serialize_empty_object(out, v, name, this);
    }
    void load(std::istream&, const int_vector<1>* v = nullptr) { set_vector(v); }
    void set_vector(const bit_vector* v = nullptr) { m_v = v; }
    template <typename archive_t>
    void CEREAL_SAVE_FUNCTION_NAME(archive_t &) const {}
    template <typename archive_t>
    void CEREAL_LOAD_FUNCTION_NAME(archive_t &) {}

    //! Equality operator.
    bool operator==(rank_support_scan const & other) const noexcept
    {
        return (*m_v == *other.m_v);
    }

    //! Inequality operator.
    bool operator!=(rank_support_scan const & other) const noexcept
    {
        return !(*this == other);
    }
};

template <uint8_t t_b, uint8_t t_pat_len>
inline typename rank_support_scan<t_b, t_pat_len>::size_type
rank_support_scan<t_b, t_pat_len>::rank(size_type idx) const
{
    assert(m_v != nullptr);
    assert(idx <= m_v->size());
    const uint64_t* p	  = m_v->data();
    size_type		i	  = 0;
    size_type		result = 0;
    while (i + 64 <= idx) {
        result += rank_support_trait<t_b, t_pat_len>::full_word_rank(p, i);
        i += 64;
    }
    return result + rank_support_trait<t_b, t_pat_len>::word_rank(p, idx);
}

} // end namespace sds

#endif // end file

#endif // end file

//! Namespace for the succinct data structure library.
namespace sdsl {
//! The base class of classes supporting select queries for a sdsl::bit_vector in constant time.
/*! Abstract base class for classes supporting select queries.
 */
class select_support {
protected:
    const int_vector<1>* m_v; //!< Pointer to the select supported sdsl::bit_vector.
public:
    typedef int_vector<1>::size_type size_type;
    const bit_vector*				 vv;

    //! Constructor of select_support.
    /*! \param v The bit_vector to support rank queries.
         */
    select_support(const int_vector<1>* f_v = nullptr) : vv(f_v) { m_v = f_v; }
    //! Copy constructor
    /*! Copy the whole select_support including the  pointer
         *  to the supported bit_vector.
         */
    select_support(const select_support& f_v);
    //! Destructor of select_support.
    virtual ~select_support(){};

    //! Select returns the index of the i-th 1-bit in the supported bit_vector.
    /*!	\param i Argument to calculate the index of the i-th 1-bit in the supported bit_vector.
        	\return The index \f$\in [0..v.size()-1]\f$ of the i-th 1-bit in the supported bit_vector.
        	Call init or load to initialize the data structure before the first call of this method.
         	\sa init, load.
         */
    virtual size_type select(size_type i) const = 0;

    //! Alias for select
    virtual size_type operator()(size_type i) const = 0;
    //! Serialize the select_support to an out file stream.
    virtual size_type
    serialize(std::ostream& out, structure_tree_node* v, std::string name) const = 0;
    //! Load the select_support from an in file stream.
    /*!	Load an previously serialized select_support from a std::istream.
        	\param in The std::istream to load the select_support.
        	\param v The bit_vector to be supported.
        	\sa init, select.
         */
    virtual void load(std::istream& in, const int_vector<1>* v = nullptr) = 0;

    //! This method sets the supported bit_vector
    virtual void set_vector(const int_vector<1>* v = nullptr) = 0;
};

template <uint8_t bit_pattern, uint8_t pattern_len>
struct select_support_trait {
    typedef select_support::size_type size_type;

    /* Count the number of arguments for the specific select support */
    static size_type arg_cnt(const bit_vector&) { return 0; }

    static size_type args_in_the_first_word(uint64_t, uint8_t, uint64_t) { return 0; }

    static size_type ith_arg_pos_in_the_first_word(uint64_t, size_type, uint8_t, uint64_t)
    {
        return 0;
    }

    static size_type args_in_the_word(uint64_t, uint64_t&) { return 0; }

    static size_type ith_arg_pos_in_the_word(uint64_t, size_type, uint64_t) { return 0; }

    static bool found_arg(size_type, const bit_vector&) { return 0; }

    static uint64_t init_carry(const uint64_t*, size_type) { return 0; }

    static uint64_t get_carry(uint64_t) { return 0; }
};

template <>
struct select_support_trait<0, 1> {
    typedef select_support::size_type size_type;

    static size_type arg_cnt(const bit_vector& v) { return v.bit_size() - util::cnt_one_bits(v); }
    static size_type args_in_the_first_word(uint64_t w, uint8_t offset, uint64_t)
    {
        return bits::cnt((~w) & bits::lo_unset[offset]);
    }
    static size_type
    ith_arg_pos_in_the_first_word(uint64_t w, size_type i, uint8_t offset, uint64_t)
    {
        return bits::sel(~w & bits::lo_unset[offset], (uint32_t)i);
    }
    static size_type args_in_the_word(uint64_t w, uint64_t&) { return bits::cnt(~w); }
    static size_type ith_arg_pos_in_the_word(uint64_t w, size_type i, uint64_t)
    {
        return bits::sel(~w, (uint32_t)i);
    }
    static bool found_arg(size_type i, const bit_vector& v) { return !v[i]; }
    static uint64_t init_carry(const uint64_t*, size_type) { return 0; }
    static uint64_t get_carry(uint64_t) { return 0; }
};

template <>
struct select_support_trait<1, 1> {
    typedef select_support::size_type size_type;

    static size_type arg_cnt(const bit_vector& v) { return util::cnt_one_bits(v); }
    static size_type args_in_the_first_word(uint64_t w, uint8_t offset, uint64_t)
    {
        return bits::cnt(w & bits::lo_unset[offset]);
    }
    static size_type
    ith_arg_pos_in_the_first_word(uint64_t w, size_type i, uint8_t offset, uint64_t)
    {
        return bits::sel(w & bits::lo_unset[offset], (uint32_t)i);
    }
    static size_type args_in_the_word(uint64_t w, uint64_t&) { return bits::cnt(w); }
    static size_type ith_arg_pos_in_the_word(uint64_t w, size_type i, uint64_t)
    {
        return bits::sel(w, (uint32_t)i);
    }
    static bool found_arg(size_type i, const bit_vector& v) { return v[i] == 1; }
    static uint64_t init_carry(const uint64_t*, size_type) { return 0; }
    static uint64_t get_carry(uint64_t) { return 0; }
};

template <>
struct select_support_trait<10, 2> {
    typedef select_support::size_type size_type;

    static size_type arg_cnt(const bit_vector& v) { return util::cnt_onezero_bits(v); }
    static size_type args_in_the_first_word(uint64_t w, uint8_t offset, uint64_t carry)
    {
        return bits::cnt(bits::map10(w, carry) & bits::lo_unset[offset]);
    }
    static size_type
    ith_arg_pos_in_the_first_word(uint64_t w, size_type i, uint8_t offset, uint64_t carry)
    {
        return bits::sel(bits::map10(w, carry) & bits::lo_unset[offset], (uint32_t)i);
    }
    static size_type args_in_the_word(uint64_t w, uint64_t& carry) { return bits::cnt10(w, carry); }
    static size_type ith_arg_pos_in_the_word(uint64_t w, size_type i, uint64_t carry)
    {
        return bits::sel(bits::map10(w, carry), (uint32_t)i);
    }
    static bool found_arg(size_type i, const bit_vector& v)
    {
        if (i > 0 and v[i - 1] and !v[i]) return true;
        return false;
    }
    static uint64_t init_carry(const uint64_t* data, size_type word_pos)
    {
        return word_pos ? (*(data - 1) >> 63) : 0;
    }
    static uint64_t get_carry(uint64_t w) { return w >> 63; }
};

template <>
struct select_support_trait<01, 2> {
    typedef select_support::size_type size_type;

    static size_type arg_cnt(const bit_vector& v) { return util::cnt_zeroone_bits(v); }
    static size_type args_in_the_first_word(uint64_t w, uint8_t offset, uint64_t carry)
    {
        return bits::cnt(bits::map01(w, carry) & bits::lo_unset[offset]);
    }
    static size_type
    ith_arg_pos_in_the_first_word(uint64_t w, size_type i, uint8_t offset, uint64_t carry)
    {
        return bits::sel(bits::map01(w, carry) & bits::lo_unset[offset], (uint32_t)i);
    }
    static size_type args_in_the_word(uint64_t w, uint64_t& carry) { return bits::cnt01(w, carry); }
    static size_type ith_arg_pos_in_the_word(uint64_t w, size_type i, uint64_t carry)
    {
        return bits::sel(bits::map01(w, carry), (uint32_t)i);
    }
    static bool found_arg(size_type i, const bit_vector& v)
    {
        if (i > 0 and !v[i - 1] and v[i]) return true;
        return false;
    }
    static uint64_t init_carry(const uint64_t* data, size_type word_pos)
    {
        return word_pos ? (*(data - 1) >> 63) : 1;
    }
    static uint64_t get_carry(uint64_t w) { return w >> 63; }
};

template <>
struct select_support_trait<00, 2> {
    typedef select_support::size_type size_type;

    static size_type arg_cnt(const bit_vector& v)
    {
        const uint64_t* data = v.data();
        if (v.empty()) return 0;
        uint64_t  carry  = rank_support_trait<00, 2>::init_carry();
        size_type result = 0;
        for (auto end = v.data() + (v.size() >> 6); data < end; ++data) {
            result += rank_support_trait<00, 2>::args_in_the_word(*data, carry);
        }
        if (v.bit_size() &
            0x3F) { // if bit_size is not a multiple of 64, add count of the last word
            result += rank_support_trait<00, 2>::args_in_the_word(
                (*data) | bits::lo_unset[v.bit_size() & 0x3F], carry);
        }
        return result;
    }

    static size_type args_in_the_first_word(uint64_t w, uint8_t offset, uint64_t carry)
    {
        size_type res = 0;
        if (offset == 0)
            res = rank_support_trait<00, 2>::args_in_the_word(w, carry);
        else {
            res = bits::cnt((~(w | (w << 1))) & bits::lo_unset[offset]);
        }
        return res;
    }

    static size_type
    ith_arg_pos_in_the_first_word(uint64_t w, size_type i, uint8_t offset, uint64_t carry)
    {
        return bits::sel((~(((w << 1) | carry) | w)) & bits::lo_unset[offset], i);
    }
    static size_type args_in_the_word(uint64_t w, uint64_t& carry)
    {
        return rank_support_trait<00, 2>::args_in_the_word(w, carry);
    }
    static size_type ith_arg_pos_in_the_word(uint64_t w, size_type i, uint64_t carry)
    {
        return bits::sel(~(((w << 1) | carry) | w), i);
    }
    static bool found_arg(size_type i, const bit_vector& v)
    {
        return i > 0 and !v[i - 1] and !v[i];
    }
    static uint64_t init_carry(const uint64_t* data, size_type word_pos)
    {
        return word_pos ? (*(data - 1) >> 63) : 1;
    }
    static uint64_t get_carry(uint64_t w) { return w >> 63; }
};

template <>
struct select_support_trait<11, 2> {
    typedef select_support::size_type size_type;

    static size_type arg_cnt(const bit_vector& v)
    {
        const uint64_t* data = v.data();
        if (v.empty()) return 0;
        uint64_t  carry  = rank_support_trait<11, 2>::init_carry();
        size_type result = 0;
        for (auto end = v.data() + (v.size() >> 6); data < end; ++data) {
            result += rank_support_trait<11, 2>::args_in_the_word(*data, carry);
        }
        if (v.bit_size() &
            0x3F) { // if bit_size is not a multiple of 64, add count of the last word
            result += rank_support_trait<11, 2>::args_in_the_word(
                (*data) & bits::lo_set[v.bit_size() & 0x3F], carry);
        }
        return result;
    }

    static size_type args_in_the_first_word(uint64_t w, uint8_t offset, uint64_t carry)
    {
        size_type res = 0;
        if (offset == 0)
            res = rank_support_trait<11, 2>::args_in_the_word(w, carry);
        else {
            res = bits::cnt((w >> (offset - 1)) & (w >> offset));
        }
        return res;
    }

    static size_type
    ith_arg_pos_in_the_first_word(uint64_t w, size_type i, uint8_t offset, uint64_t carry)
    {
        return bits::sel((((w << 1) | carry) & w) & bits::lo_unset[offset], i);
    }
    static size_type args_in_the_word(uint64_t w, uint64_t& carry)
    {
        return rank_support_trait<11, 2>::args_in_the_word(w, carry);
    }
    static size_type ith_arg_pos_in_the_word(uint64_t w, size_type i, uint64_t carry)
    {
        return bits::sel(((w << 1) | carry) & w, i);
    }
    static bool found_arg(size_type i, const bit_vector& v)
    {
        if (i > 0 and v[i - 1] and v[i]) return true;
        return false;
    }
    static uint64_t init_carry(const uint64_t* data, size_type word_pos)
    {
        return word_pos ? (*(data - 1) >> 63) : 0;
    }
    static uint64_t get_carry(uint64_t w) { return w >> 63; }
};

} // end namespace sdsl

// Copyright (c) 2016, the SDSL Project Authors.  All rights reserved.
// Please see the AUTHORS file for details.  Use of this source code is governed
// by a BSD license that can be found in the LICENSE file.
/*! \file select_support_scan.hpp
    \brief select_support_scan.hpp contains classes that support a sdsl::bit_vector with linear time select.
    \author Simon Gog
*/
#ifndef INCLUDED_SDSL_SELECT_SUPPORT_SCAN
#define INCLUDED_SDSL_SELECT_SUPPORT_SCAN

//! Namespace for the succinct data structure library.
namespace sdsl {

//! A class supporting linear time select queries.
/*! \par Space complexity
 *       Constant.
 *  \par Time complexity
 *       Linear in the size of the supported vector.
 *
 *  \tparam t_b       Bit pattern which should be supported. Either `0`,`1`,`10`,`01`.
 *  \tparam t_pat_len Length of the bit pattern.
 * @ingroup select_support_group
 */
template <uint8_t t_b = 1, uint8_t t_pat_len = 1>
class select_support_scan : public select_support {
private:
    static_assert(t_b == 1u or t_b == 0u or t_b == 10u,
                  "select_support_scan: bit pattern must be `0`,`1`,`10` or `01`");
    static_assert(t_pat_len == 1u or t_pat_len == 2u,
                  "select_support_scan: bit pattern length must be 1 or 2");

public:
    typedef bit_vector bit_vector_type;
    enum { bit_pat = t_b };

public:
    explicit select_support_scan(const bit_vector* v = nullptr) : select_support(v) {}
    select_support_scan(const select_support_scan<t_b, t_pat_len>& ss) : select_support(ss.m_v) {}

    inline size_type select(size_type i) const;
    inline size_type operator()(size_type i) const { return select(i); }
    size_type
    serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const
    {
        return serialize_empty_object(out, v, name, this);
    }
    void load(std::istream&, SDSL_UNUSED const bit_vector* v = nullptr) { set_vector(v); }
    //!\brief Serialise (save) via cereal
    template <typename archive_t>
    void CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const;
    //!\brief Serialise (load) via cereal
    template <typename archive_t>
    void CEREAL_LOAD_FUNCTION_NAME(archive_t & ar);
    void set_vector(const bit_vector* v = nullptr) { m_v = v; }
    select_support_scan<t_b, t_pat_len>& operator=(const select_support_scan& ss)
    {
        set_vector(ss.m_v);
        return *this;
    }

    //! Equality operator.
    bool operator==(select_support_scan const & other) const noexcept
    {
        return (*m_v == *other.m_v);
    }

    //! Inequality operator.
    bool operator!=(select_support_scan const & other) const noexcept
    {
        return !(*this == other);
    }
};

template <uint8_t t_b, uint8_t t_pat_len>
template <typename archive_t>
void select_support_scan<t_b, t_pat_len>::CEREAL_SAVE_FUNCTION_NAME(archive_t &) const {}

template <uint8_t t_b, uint8_t t_pat_len>
template <typename archive_t>
void select_support_scan<t_b, t_pat_len>::CEREAL_LOAD_FUNCTION_NAME(archive_t &) {}

template <uint8_t t_b, uint8_t t_pat_len>
inline typename select_support_scan<t_b, t_pat_len>::size_type
select_support_scan<t_b, t_pat_len>::select(size_type i) const
{
    const uint64_t* data	 = m_v->data();
    size_type		word_pos = 0;
    size_type		word_off = 0;
    uint64_t		carry	= select_support_trait<t_b, t_pat_len>::init_carry(data, word_pos);
    size_type		args =
        select_support_trait<t_b, t_pat_len>::args_in_the_first_word(*data, word_off, carry);
    if (args >= i) {
        return (word_pos << 6) +
            select_support_trait<t_b, t_pat_len>::ith_arg_pos_in_the_first_word(
                *data, i, word_off, carry);
    }
    word_pos += 1;
    size_type sum_args = args;
    carry			   = select_support_trait<t_b, t_pat_len>::get_carry(*data);
    uint64_t old_carry = carry;
    args			   = select_support_trait<t_b, t_pat_len>::args_in_the_word(*(++data), carry);
    while (sum_args + args < i) {
        sum_args += args;
        assert(data + 1 < m_v->data() + (m_v->capacity() >> 6));
        old_carry = carry;
        args	  = select_support_trait<t_b, t_pat_len>::args_in_the_word(*(++data), carry);
        word_pos += 1;
    }
    return (word_pos << 6) + select_support_trait<t_b, t_pat_len>::ith_arg_pos_in_the_word(
        *data, i - sum_args, old_carry);
}

} // end namespace
#endif

#endif

//! Namespace for the succinct data structure library.
namespace sdsl {

//! A class supporting constant time select queries.
/*!
 * \par Space usage
 *      The space usage of the data structure depends on the number of \f$ m \f$ of ones in the
 *      original bitvector $b$. We store the position of every $4096$th set bit
 *      (called L1-sampled bits) of $b$.
 *      This takes in the worst case \f$\frac{m}{4096} \log{n} \leq \frac{n}{64}\f$ bits.
 *      Next,
 *      (1) if the distance of two adjacent L1-sampled bits $b[i]$ and $b[j]$
 *      is greater or equal than $\log^4 n$, then
 *      we store each of the 4096 positions of the set $b$ in [i..j-1] with
 *      $\log{n}$ bits. This results in at most
 *      \$ \frac{4096\cdot \log n}{\log^4 n}=\frac{4096}{\log^3 n}\$ bits per bit.
 *      For a bitvector of 4GB, i.e. \f$ \log n = 35 \f$ we get about 0.01 bits per bit.
 *      If the $j-i+1 < \log^4 n$ then
 *      (2) we store the relative position of every $64$th set bit (called L2-sampled bits)
 *      in b[i..j-1] in at most $4\log\log n$ bits per L2-sampled bits.
 *      An pessimistic upper bound for the space would be
 *      \f$ \frac{4\log\log n}{64} \leq \frac{24}{64} = 0.375\f$ bit per
 *      bit (since $\log\log n\leq 6$. It is very pessimistic, since we store
 *      the relative position in $\log\log(j-i+1)\leq \log\log n$ bits.
 *
 * \tparam t_b       Bit pattern `0`,`1`,`10`,`01` which should be ranked.
 * \tparam t_pat_len Length of the bit pattern.
 *
 * The implementation is a practical variant of the following reference:
 *
 * \par Reference
 *      David Clark:
 *      PhD Thesis: Compact Pat Trees
 *      University of Waterloo, 1996 (Section 2.2.2).
 *      http://www.nlc-bnc.ca/obj/s4/f2/dsk3/ftp04/nq21335.pdf
 *
 * @ingroup select_support_group
 */
template <uint8_t t_b = 1, uint8_t t_pat_len = 1>
class select_support_mcl : public select_support {
private:
    static_assert(t_b == 1u or t_b == 0u or t_b == 10u or t_b == 11u,
                  "select_support_mcl: bit pattern must be `0`,`1`,`10`, `01`, or `11`");
    static_assert(t_pat_len == 1u or t_pat_len == 2u,
                  "select_support_mcl: bit pattern length must be 1 or 2");

public:
    typedef bit_vector bit_vector_type;
    enum { bit_pat = t_b };
    enum { bit_pat_len = t_pat_len };

private:
    uint32_t m_logn = 0, // \f$ log(size) \f$
    m_logn2			= 0, // \f$ log^2(size) \f$
    m_logn4			= 0; // \f$ log^4(size) \f$
    // entry i of m_superblock equals the answer to select_1(B,i*4096)
    int_vector<0>  m_superblock;
    int_vector<0>* m_longsuperblock = nullptr;
    int_vector<0>* m_miniblock		= nullptr;
    size_type	  m_arg_cnt		= 0;
    void		   initData();
    void init_fast(const bit_vector* v = nullptr);

public:
    explicit select_support_mcl(const bit_vector* v = nullptr);
    select_support_mcl(const select_support_mcl<t_b, t_pat_len>& ss);
    select_support_mcl(select_support_mcl<t_b, t_pat_len>&& ss);
    ~select_support_mcl();

    void init_slow(const bit_vector* v = nullptr);
    //! Select function
    inline size_type select(size_type i) const;
    //! Alias for select(i).
    inline size_type operator()(size_type i) const;
    size_type
    serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const;
    void load(std::istream& in, const bit_vector* v = nullptr);
    void set_vector(const bit_vector* v = nullptr);
    //!\brief Serialise (save) via cereal
    template <typename archive_t>
    void CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const;
    //!\brief Serialise (load) via cereal
    template <typename archive_t>
    void CEREAL_LOAD_FUNCTION_NAME(archive_t & ar);
    select_support_mcl<t_b, t_pat_len>& operator=(const select_support_mcl& ss);
    select_support_mcl<t_b, t_pat_len>& operator=(select_support_mcl&&);
    bool operator==(const select_support_mcl& other) const noexcept;
    bool operator!=(const select_support_mcl& other) const noexcept;
};

template <uint8_t t_b, uint8_t t_pat_len>
select_support_mcl<t_b, t_pat_len>::select_support_mcl(const bit_vector* f_v) : select_support(f_v)
{
    if (t_pat_len > 1 or (vv != nullptr and vv->size() < 100000))
        init_slow(vv);
    else
        init_fast(vv);
    return;
}

template <uint8_t t_b, uint8_t t_pat_len>
select_support_mcl<t_b, t_pat_len>::select_support_mcl(const select_support_mcl& ss)
    : select_support(ss.m_v)
    , m_logn(ss.m_logn)
    , m_logn2(ss.m_logn2)
    , m_logn4(ss.m_logn4)
    , m_superblock(ss.m_superblock)
    , m_arg_cnt(ss.m_arg_cnt)
{
    size_type sb = (m_arg_cnt + 4095) >> 12;
    if (ss.m_longsuperblock != nullptr) {
        m_longsuperblock = new int_vector<0>[sb]; //copy longsuperblocks
        for (size_type i = 0; i < sb; ++i) {
            m_longsuperblock[i] = ss.m_longsuperblock[i];
        }
    }
    m_miniblock = nullptr;
    if (ss.m_miniblock != nullptr) {
        m_miniblock = new int_vector<0>[sb]; // copy miniblocks
        for (size_type i = 0; i < sb; ++i) {
            m_miniblock[i] = ss.m_miniblock[i];
        }
    }
}

template <uint8_t t_b, uint8_t t_pat_len>
select_support_mcl<t_b, t_pat_len>::select_support_mcl(select_support_mcl&& ss)
    : select_support(ss.m_v)
{
    *this = std::move(ss);
}

template <uint8_t t_b, uint8_t		t_pat_len>
select_support_mcl<t_b, t_pat_len>& select_support_mcl<t_b, t_pat_len>::
operator=(const select_support_mcl& ss)
{
    if (this != &ss) {
        select_support_mcl tmp(ss);
        *this = std::move(tmp);
    }
    return *this;
}

template <uint8_t t_b, uint8_t		t_pat_len>
select_support_mcl<t_b, t_pat_len>& select_support_mcl<t_b, t_pat_len>::
operator=(select_support_mcl&& ss)
{
    if (this != &ss) {
        m_logn		 = ss.m_logn;				   // copy log n
        m_logn2		 = ss.m_logn2;				   // copy (logn)^2
        m_logn4		 = ss.m_logn4;				   // copy (logn)^4
        m_superblock = std::move(ss.m_superblock); // move long superblock
        m_arg_cnt	= ss.m_arg_cnt;			   // copy count of 1-bits
        m_v			 = ss.m_v;					   // copy pointer to the supported bit vector

        delete[] m_longsuperblock;
        m_longsuperblock	= ss.m_longsuperblock;
        ss.m_longsuperblock = nullptr;

        delete[] m_miniblock;
        m_miniblock	= ss.m_miniblock;
        ss.m_miniblock = nullptr;
    }
    return *this;
}

template <uint8_t t_b, uint8_t t_pat_len>
select_support_mcl<t_b, t_pat_len>::~select_support_mcl()
{
    delete[] m_longsuperblock;
    delete[] m_miniblock;
}

template <uint8_t t_b, uint8_t t_pat_len>
void select_support_mcl<t_b, t_pat_len>::init_slow(const bit_vector* v)
{
    set_vector(v);
    initData();
    if (m_v == nullptr) return;
    // Count the number of arguments in the bit vector
    m_arg_cnt = select_support_trait<t_b, t_pat_len>::arg_cnt(*v);

    const size_type SUPER_BLOCK_SIZE = 4096;

    if (m_arg_cnt == 0) // if there are no arguments in the vector we are done...
        return;

    size_type sb = (m_arg_cnt + SUPER_BLOCK_SIZE - 1) / SUPER_BLOCK_SIZE; // number of superblocks
    delete[] m_miniblock;
    m_miniblock = new int_vector<0>[sb];

    m_superblock = int_vector<0>(sb, 0, m_logn);

    size_type arg_position[SUPER_BLOCK_SIZE], arg_cnt = 0;
    size_type sb_cnt = 0;
    for (size_type i = 0; i < v->size(); ++i) {
        if (select_support_trait<t_b, t_pat_len>::found_arg(i, *v)) {
            arg_position[arg_cnt % SUPER_BLOCK_SIZE] = i;
            assert(arg_position[arg_cnt % SUPER_BLOCK_SIZE] == i);
            ++arg_cnt;
            if (arg_cnt % SUPER_BLOCK_SIZE == 0 or arg_cnt == m_arg_cnt) { //
                assert(sb_cnt < sb);
                m_superblock[sb_cnt] = arg_position[0];

                size_type pos_diff =
                    arg_position[(arg_cnt - 1) % SUPER_BLOCK_SIZE] - arg_position[0];
                if (pos_diff > m_logn4) { // longblock
                    if (m_longsuperblock == nullptr)
                        m_longsuperblock = new int_vector<0>[sb]; // create longsuperblock
                    m_longsuperblock[sb_cnt] =
                        int_vector<0>(SUPER_BLOCK_SIZE,
                                      0,
                                      bits::hi(arg_position[(arg_cnt - 1) % SUPER_BLOCK_SIZE]) + 1);

                    for (size_type j = 0; j <= (arg_cnt - 1) % SUPER_BLOCK_SIZE; ++j)
                        m_longsuperblock[sb_cnt][j] =
                            arg_position[j]; // copy argument positions to longsuperblock
                } else {				 // short block
                    m_miniblock[sb_cnt] = int_vector<0>(64, 0, bits::hi(pos_diff) + 1);
                    for (size_type j = 0; j <= (arg_cnt - 1) % SUPER_BLOCK_SIZE; j += 64) {
                        m_miniblock[sb_cnt][j / 64] = arg_position[j] - arg_position[0];
                    }
                }
                ++sb_cnt;
            }
        }
    }
}

// TODO: find bug, detected by valgrind
template <uint8_t t_b, uint8_t t_pat_len>
void select_support_mcl<t_b, t_pat_len>::init_fast(const bit_vector* v)
{
    set_vector(v);
    initData();
    if (m_v == nullptr) return;
    // Count the number of arguments in the bit vector
    m_arg_cnt = select_support_trait<t_b, t_pat_len>::arg_cnt(*v);

    const size_type SUPER_BLOCK_SIZE = 64 * 64;

    if (m_arg_cnt == 0) // if there are no arguments in the vector we are done...
        return;

    //    size_type sb = (m_arg_cnt+63+SUPER_BLOCK_SIZE-1)/SUPER_BLOCK_SIZE; // number of superblocks, add 63 as the last block could contain 63 uninitialized bits
    size_type sb = (m_arg_cnt + SUPER_BLOCK_SIZE - 1) / SUPER_BLOCK_SIZE; // number of superblocks
    delete[] m_miniblock;
    m_miniblock = new int_vector<0>[sb];

    m_superblock = int_vector<0>(sb, 0, m_logn); // TODO: hier koennte man logn noch optimieren...s

    bit_vector::size_type arg_position[SUPER_BLOCK_SIZE];
    const uint64_t*		  data		= v->data();
    uint64_t			  carry_new = 0;
    size_type			  last_k64 = 1, sb_cnt = 0;
    for (size_type i = 0, cnt_old = 0, cnt_new = 0, last_k64_sum = 1; i < (((v->bit_size() + 63) >> 6) << 6);
         i += 64, ++data) {
        cnt_new += select_support_trait<t_b, t_pat_len>::args_in_the_word(*data, carry_new);
        if (cnt_new >= last_k64_sum) {
            arg_position[last_k64 - 1] =
                i + select_support_trait<t_b, t_pat_len>::ith_arg_pos_in_the_word(
                    *data, last_k64_sum - cnt_old, carry_new);
            last_k64 += 64;
            last_k64_sum += 64;

            if (last_k64 == SUPER_BLOCK_SIZE + 1) {
                m_superblock[sb_cnt]				   = arg_position[0];
                size_type pos_of_last_arg_in_the_block = arg_position[last_k64 - 65];

                for (size_type ii = arg_position[last_k64 - 65] + 1, j = last_k64 - 65;
                     ii < v->size() and j < SUPER_BLOCK_SIZE;
                     ++ii)
                    if (select_support_trait<t_b, t_pat_len>::found_arg(ii, *v)) {
                        pos_of_last_arg_in_the_block = ii;
                        ++j;
                    }
                size_type pos_diff = pos_of_last_arg_in_the_block - arg_position[0];
                if (pos_diff > m_logn4) { // long block
                    if (m_longsuperblock == nullptr)
                        m_longsuperblock = new int_vector<0>[sb + 1]; // create longsuperblock
                    // GEANDERT am 2010-07-17 +1 nach pos_of_last_arg..
                    m_longsuperblock[sb_cnt] =
                        int_vector<0>(SUPER_BLOCK_SIZE, 0, bits::hi(pos_of_last_arg_in_the_block) + 1);
                    for (size_type j = arg_position[0], k = 0;
                         k < SUPER_BLOCK_SIZE and j <= pos_of_last_arg_in_the_block;
                         ++j)
                        if (select_support_trait<t_b, t_pat_len>::found_arg(j, *v)) {
                            if (k >= SUPER_BLOCK_SIZE) {
                                for (size_type ii = 0; ii < SUPER_BLOCK_SIZE; ++ii) {
                                    std::cout << "(" << ii << "," << m_longsuperblock[sb_cnt][ii]
                                              << ") ";
                                }
                                std::cout << std::endl;
                                std::cout << "k=" << k << " SUPER_BLOCK_SIZE=" << SUPER_BLOCK_SIZE
                                          << std::endl;
                                std::cout << "pos_of_last_arg_in_the_block"
                                          << pos_of_last_arg_in_the_block << std::endl;
                                std::cout.flush();
                            }
                            m_longsuperblock[sb_cnt][k++] = j;
                        }
                } else {
                    m_miniblock[sb_cnt] = int_vector<0>(64, 0, bits::hi(pos_diff) + 1);
                    for (size_type j = 0; j < SUPER_BLOCK_SIZE; j += 64) {
                        m_miniblock[sb_cnt][j / 64] = arg_position[j] - arg_position[0];
                    }
                }
                ++sb_cnt;
                last_k64 = 1;
            }
        }
        cnt_old = cnt_new;
    }
    // handle last block: append long superblock
    if (last_k64 > 1) {
        if (m_longsuperblock == nullptr)
            m_longsuperblock	 = new int_vector<0>[sb + 1]; // create longsuperblock
        m_longsuperblock[sb_cnt] = int_vector<0>(SUPER_BLOCK_SIZE, 0, bits::hi(v->size() - 1) + 1);
        for (size_type i = arg_position[0], k = 0; i < v->size(); ++i) {
            if (select_support_trait<t_b, t_pat_len>::found_arg(i, *v)) {
                m_longsuperblock[sb_cnt][k++] = i;
            }
        }
        ++sb_cnt;
    }
}

template <uint8_t t_b, uint8_t t_pat_len>
inline auto select_support_mcl<t_b, t_pat_len>::select(size_type i) const -> size_type
{
    assert(i > 0 and i <= m_arg_cnt);

    i				 = i - 1;
    size_type sb_idx = i >> 12;   // i/4096
    size_type offset = i & 0xFFF; // i%4096
    if (m_longsuperblock != nullptr and !m_longsuperblock[sb_idx].empty()) {
        return m_longsuperblock[sb_idx][offset];
    } else {
        if ((offset & 0x3F) == 0) {
            assert(sb_idx < m_superblock.size());
            assert((offset >> 6) < m_miniblock[sb_idx].size());
            return m_superblock[sb_idx] + m_miniblock[sb_idx][offset >> 6 /*/64*/];
        } else {
            i = i - (sb_idx << 12) - ((offset >> 6) << 6);
            // now i > 0 and i <= 64
            assert(i > 0);
            size_type pos = m_superblock[sb_idx] + m_miniblock[sb_idx][offset >> 6] + 1;

            // now pos is the position from where we search for the ith argument
            size_type		word_pos = pos >> 6;
            size_type		word_off = pos & 0x3F;
            const uint64_t* data	 = m_v->data() + word_pos;
            uint64_t  carry = select_support_trait<t_b, t_pat_len>::init_carry(data, word_pos);
            size_type args =
                select_support_trait<t_b, t_pat_len>::args_in_the_first_word(*data, word_off, carry);

            if (args >= i) {
                return (word_pos << 6) +
                    select_support_trait<t_b, t_pat_len>::ith_arg_pos_in_the_first_word(
                        *data, i, word_off, carry);
            }
            word_pos += 1;
            size_type sum_args = args;
            carry			   = select_support_trait<t_b, t_pat_len>::get_carry(*data);
            uint64_t old_carry = carry;
            args = select_support_trait<t_b, t_pat_len>::args_in_the_word(*(++data), carry);
            while (sum_args + args < i) {
                sum_args += args;
                assert(data + 1 < m_v->data() + ((m_v->bit_size() + 63) >> 6));
                old_carry = carry;
                args = select_support_trait<t_b, t_pat_len>::args_in_the_word(*(++data), carry);
                word_pos += 1;
            }
            return (word_pos << 6) + select_support_trait<t_b, t_pat_len>::ith_arg_pos_in_the_word(
                *data, i - sum_args, old_carry);
        }
    }
}

template <uint8_t t_b, uint8_t t_pat_len>
inline auto select_support_mcl<t_b, t_pat_len>::operator()(size_type i) const -> size_type
{
    return select(i);
}

template <uint8_t t_b, uint8_t t_pat_len>
void select_support_mcl<t_b, t_pat_len>::initData()
{
    m_arg_cnt = 0;
    if (nullptr == m_v) {
        m_logn = m_logn2 = m_logn4 = 0;
    } else {
        m_logn = bits::hi(((m_v->bit_size() + 63) >> 6) << 6) + 1; // TODO maybe it's better here to take a max(...,12)
        m_logn2 = m_logn * m_logn;
        m_logn4 = m_logn2 * m_logn2;
    }
    delete[] m_longsuperblock;
    m_longsuperblock = nullptr;
    delete[] m_miniblock;
    m_miniblock = nullptr;
}

template <uint8_t t_b, uint8_t t_pat_len>
void select_support_mcl<t_b, t_pat_len>::set_vector(const bit_vector* v)
{
    m_v = v;
}

template <uint8_t t_b, uint8_t t_pat_len>
auto select_support_mcl<t_b, t_pat_len>::serialize(std::ostream& out,
                                                   structure_tree_node* v,
                                                   std::string			name) const -> size_type
{
    structure_tree_node* child = structure_tree::add_child(v, name, util::class_name(*this));
    size_type			 written_bytes = 0;
    // write the number of 1-bits in the supported bit_vector
    out.write((char*)&m_arg_cnt, sizeof(size_type) / sizeof(char));
    written_bytes = sizeof(size_type) / sizeof(char);
    // number of superblocks in the data structure
    size_type sb = (m_arg_cnt + 4095) >> 12;

    if (m_arg_cnt) { // if there exists 1-bits to be supported
        written_bytes += m_superblock.serialize(out, child, "superblock"); // serialize superblocks
        bit_vector mini_or_long; // Helper vector: mini or long block?
        if (m_longsuperblock != nullptr) {
            mini_or_long.resize(sb); // resize indicator bit_vector to the number of superblocks
            for (size_type i	= 0; i < sb; ++i)
                mini_or_long[i] = !m_miniblock[i].empty();
        }
        written_bytes += mini_or_long.serialize(out, child, "mini_or_long");
        size_type written_bytes_long = 0;
        size_type written_bytes_mini = 0;
        for (size_type i = 0; i < sb; ++i)
            if (!mini_or_long.empty() and !mini_or_long[i]) {
                written_bytes_long += m_longsuperblock[i].serialize(out);
            } else {
                written_bytes_mini += m_miniblock[i].serialize(out);
            }
        written_bytes += written_bytes_long;
        written_bytes += written_bytes_mini;
        structure_tree_node* child_long =
            structure_tree::add_child(child, "longsuperblock", util::class_name(m_longsuperblock));
        structure_tree::add_size(child_long, written_bytes_long);
        structure_tree_node* child_mini =
            structure_tree::add_child(child, "minisuperblock", util::class_name(m_miniblock));
        structure_tree::add_size(child_mini, written_bytes_mini);
    }
    structure_tree::add_size(child, written_bytes);
    return written_bytes;
}

template <uint8_t t_b, uint8_t t_pat_len>
void select_support_mcl<t_b, t_pat_len>::load(std::istream& in, const bit_vector* v)
{
    set_vector(v);
    initData();
    // read the number of 1-bits in the supported bit_vector
    in.read((char*)&m_arg_cnt, sizeof(size_type) / sizeof(char));
    size_type sb = (m_arg_cnt + 4095) >> 12;

    if (m_arg_cnt) {		   // if there exists 1-bits to be supported
        m_superblock.load(in); // load superblocks

        delete[] m_miniblock;
        m_miniblock = nullptr;
        delete[] m_longsuperblock;
        m_longsuperblock = nullptr;

        bit_vector mini_or_long;			 // Helper vector: mini or long block?
        mini_or_long.load(in);				 // Load the helper vector
        m_miniblock = new int_vector<0>[sb]; // Create miniblock int_vector<0>
        if (!mini_or_long.empty())
            m_longsuperblock = new int_vector<0>[sb]; // Create longsuperblock int_vector<0>

        for (size_type i = 0; i < sb; ++i)
            if (!mini_or_long.empty() and not mini_or_long[i]) {
                m_longsuperblock[i].load(in);
            } else {
                m_miniblock[i].load(in);
            }
    }
}

template <uint8_t t_b, uint8_t t_pat_len>
template <typename archive_t>
void select_support_mcl<t_b, t_pat_len>::CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const
{
    ar(CEREAL_NVP(m_arg_cnt));
    ar(CEREAL_NVP(m_logn));
    ar(CEREAL_NVP(m_logn2));
    ar(CEREAL_NVP(m_logn4));
    size_type sb = (m_arg_cnt + 4095) >> 12;
    if (m_arg_cnt) {
        ar(CEREAL_NVP(m_superblock));
        bit_vector mini_or_long;
        if (m_longsuperblock != nullptr) {
            mini_or_long.resize(sb);
            for (size_type i	= 0; i < sb; ++i) {
                mini_or_long[i] = !m_miniblock[i].empty();
            }
        }
        ar(CEREAL_NVP(mini_or_long));
        for (size_type i = 0; i < sb; ++i) {
            if (!mini_or_long.empty() and !mini_or_long[i]) {
                ar(CEREAL_NVP(m_longsuperblock[i]));
            }
            else {
                ar(CEREAL_NVP(m_miniblock[i]));
            }
        }
    }
}

template <uint8_t t_b, uint8_t t_pat_len>
template <typename archive_t>
void select_support_mcl<t_b, t_pat_len>::CEREAL_LOAD_FUNCTION_NAME(archive_t & ar)
{
    delete[] m_longsuperblock;
    m_longsuperblock = nullptr;
    delete[] m_miniblock;
    m_miniblock = nullptr;

    ar(CEREAL_NVP(m_arg_cnt));
    ar(CEREAL_NVP(m_logn));
    ar(CEREAL_NVP(m_logn2));
    ar(CEREAL_NVP(m_logn4));

    size_type sb = (m_arg_cnt + 4095) >> 12;

    if (m_arg_cnt) {
        ar(CEREAL_NVP(m_superblock));

        delete[] m_miniblock;
        m_miniblock = nullptr;
        delete[] m_longsuperblock;
        m_longsuperblock = nullptr;

        bit_vector mini_or_long;
        ar(CEREAL_NVP(mini_or_long));
        m_miniblock = new int_vector<0>[sb];

        if (!mini_or_long.empty()) {
            m_longsuperblock = new int_vector<0>[sb];
        }

        for (size_type i = 0; i < sb; ++i) {
            if (!mini_or_long.empty() and !mini_or_long[i]) {
                ar(CEREAL_NVP(m_longsuperblock[i]));
            }
            else {
                ar(CEREAL_NVP(m_miniblock[i]));
            }
        }
    }
}

template <uint8_t t_b, uint8_t t_pat_len>
bool select_support_mcl<t_b, t_pat_len>::operator==(const select_support_mcl& other) const noexcept
{
    return (m_logn == other.m_logn) && (m_logn2 == other.m_logn2) && (m_logn4 == other.m_logn4) &&
        (m_superblock == other.m_superblock) && (m_arg_cnt == other.m_arg_cnt) &&
        ((m_longsuperblock == nullptr && other.m_longsuperblock == nullptr) ||
            (*m_longsuperblock == *other.m_longsuperblock)) &&
        ((m_miniblock == other.m_miniblock) || (*m_miniblock == *other.m_miniblock));
}

template <uint8_t t_b, uint8_t t_pat_len>
bool select_support_mcl<t_b, t_pat_len>::operator!=(const select_support_mcl& other) const noexcept
{
    return !(*this == other);
}
}

#endif

//! Namespace for the succinct data structure library
namespace sdsl {

// forward declaration needed for friend declaration
template <uint8_t t_b			= 1,
    class t_hi_bit_vector = bit_vector,
    class t_select_1		= typename t_hi_bit_vector::select_1_type,
    class t_select_0		= typename t_hi_bit_vector::select_0_type>
class rank_support_sd; // in sd_vector

// forward declaration needed for friend declaration
template <uint8_t t_b			= 1,
    class t_hi_bit_vector = bit_vector,
    class t_select_1		= typename t_hi_bit_vector::select_1_type,
    class t_select_0		= typename t_hi_bit_vector::select_0_type>
class select_support_sd; // in sd_vector

// forward declaration needed for friend declaration
template <typename, typename, typename>
class sd_vector; // in sd_vector

//! Class for in-place construction of sd_vector from a strictly increasing sequence
/*! \par Building an sd_vector will clear the builder.
 */
class sd_vector_builder {
    template <typename, typename, typename>
    friend class sd_vector;

public:
    typedef bit_vector::size_type size_type;

private:
    size_type m_size, m_capacity;
    size_type m_wl;
    size_type m_tail, m_items;
    size_type m_last_high, m_highpos;

    int_vector<> m_low;
    bit_vector   m_high;

public:
    sd_vector_builder();

    //! Constructor
    /*! \param n Vector size.
         *  \param m The number of 1-bits.
         */
    sd_vector_builder(size_type n, size_type m);

    inline size_type size() const { return m_size; }
    inline size_type capacity() const { return m_capacity; }
    inline size_type tail() const { return m_tail; }
    inline size_type items() const { return m_items; }

    //! Set a bit to 1.
    /*! \param i The position of the bit.
         *  \par The position must be strictly greater than for the previous call.
         */
    inline void set(size_type i)
    {
        assert(i >= m_tail && i < m_size);
        assert(m_items < m_capacity);

        size_type cur_high = i >> m_wl;
        m_highpos += (cur_high - m_last_high);
        m_last_high			= cur_high;
        m_low[m_items++]	= i; // int_vector truncates the most significant logm bits
        m_high[m_highpos++] = 1; // write 1 for the entry
        m_tail				= i + 1;
    }
};

//! A bit vector which compresses very sparse populated bit vectors by
// representing the positions of 1 by the Elias-Fano representation for non-decreasing sequences
/*!
 * \par Other implementations of this data structure:
 *  - the sdarray of Okanohara and Sadakane
 *  - Sebastiano Vigna implemented a elias_fano class in this sux library.
 *
 * \par References
 *  - P. Elias: ,,Efficient storage and retrieval by content and address of static files'',
 *              Journal of the ACM, 1974
 *  - R. Fano: ,,On the number of bits required to implement an associative memory''.
 *             Memorandum 61. Computer Structures Group, Project MAC, MIT, 1971
 *  - D. Okanohara, K. Sadakane: ,,Practical Entropy-Compressed Rank/Select Dictionary'',
 *             Proceedings of ALENEX 2007.
 *
 *  \tparam t_hi_bit_vector Type of the bitvector used for the unary decoded differences of
 *                          the high part of the positions of the 1s.
 *  \tparam t_select_1      Type of the select structure which is used to select ones in HI.
 *  \tparam t_select_0      Type of the select structure which is used to select zeros in HI.
 */
template <class t_hi_bit_vector = bit_vector,
    class t_select_1		= typename t_hi_bit_vector::select_1_type,
    class t_select_0		= typename t_hi_bit_vector::select_0_type>
class sd_vector {
public:
    typedef bit_vector::size_type					size_type;
    typedef size_type								value_type;
    typedef bit_vector::difference_type				difference_type;
    typedef random_access_const_iterator<sd_vector> iterator;
    typedef iterator								const_iterator;
    typedef bv_tag									index_category;
    typedef t_select_0								select_0_support_type;
    typedef t_select_1								select_1_support_type;

    typedef rank_support_sd<0, t_hi_bit_vector, select_1_support_type, select_0_support_type>
        rank_0_type;
    typedef rank_support_sd<1, t_hi_bit_vector, select_1_support_type, select_0_support_type>
        rank_1_type;
    typedef select_support_sd<0, t_hi_bit_vector, select_1_support_type, select_0_support_type>
        select_0_type;
    typedef select_support_sd<1, t_hi_bit_vector, select_1_support_type, select_0_support_type>
        select_1_type;

    typedef t_hi_bit_vector hi_bit_vector_type;

private:
    // we need this variables to represent the m ones of the original bit vector of size n
    size_type m_size = 0; // length of the original bit vector
    uint8_t   m_wl   = 0; // log n - log m, where n is the length of the original bit vector
    // and m is the number of ones in the bit vector, wl is the abbreviation
    // for ,,width (of) low (part)''

    int_vector<> m_low; // vector for the least significant bits of the positions of the m ones
    hi_bit_vector_type
        m_high; // bit vector that represents the most significant bit in permuted order
    select_1_support_type m_high_1_select; // select support for the ones in m_high
    select_0_support_type m_high_0_select; // select support for the zeros in m_high

public:
    const uint8_t&				 wl			   = m_wl;
    const hi_bit_vector_type&	high		   = m_high;
    const int_vector<>&			 low		   = m_low;
    const select_1_support_type& high_1_select = m_high_1_select;
    const select_0_support_type& high_0_select = m_high_0_select;

    sd_vector() {}

    sd_vector(const sd_vector& sd)
        : m_size(sd.m_size)
        , m_wl(sd.m_wl)
        , m_low(sd.m_low)
        , m_high(sd.m_high)
        , m_high_1_select(sd.m_high_1_select)
        , m_high_0_select(sd.m_high_0_select)
    {
        m_high_1_select.set_vector(&m_high);
        m_high_0_select.set_vector(&m_high);
    }

    sd_vector& operator=(const sd_vector& v)
    {
        if (this != &v) {
            sd_vector tmp(v);
            *this = std::move(tmp);
        }
        return *this;
    }

    sd_vector& operator=(sd_vector&& v)
    {
        if (this != &v) {
            m_size			= v.m_size;
            m_wl			= v.m_wl;
            m_low			= std::move(v.m_low);
            m_high			= std::move(v.m_high);
            m_high_1_select = std::move(v.m_high_1_select);
            m_high_1_select.set_vector(&m_high);
            m_high_0_select = std::move(v.m_high_0_select);
            m_high_0_select.set_vector(&m_high);
        }
        return *this;
    }

    sd_vector(sd_vector&& sd) { *this = std::move(sd); }

    sd_vector(const bit_vector& bv)
    {
        m_size = bv.size();
        size_type m	= util::cnt_one_bits(bv);
        std::pair<size_type, size_type> params = get_params(m_size, m);
        m_wl = params.first;
        m_low = int_vector<>(m, 0, params.first);
        bit_vector high = bit_vector(params.second, 0);

        const uint64_t* bvp  = bv.data();
        for (size_type i = 0, mm = 0, last_high = 0, highpos = 0; i < (bv.size() + 63) / 64;
             ++i, ++bvp) {
            size_type position = 64 * i;
            uint64_t  w		   = *bvp;
            while (w) { // process bit_vector word by word
                uint8_t offset = bits::lo(w);
                w >>= offset; // note:  w >>= (offset+1) can not be applied for offset=63!
                position += offset;
                if (position >=
                    bv.size()) // check that we have not reached the end of the bitvector
                    break;
                // (1) handle high part
                size_type cur_high = position >> m_wl;
                highpos += (cur_high - last_high); // write cur_high-last_high 0s
                last_high = cur_high;
                // (2) handle low part
                m_low[mm++]		= position; // int_vector truncates the most significant logm bits
                high[highpos++] = 1;		// write 1 for the entry
                position += 1;
                w >>= 1;
            }
        }
        m_high = std::move(high);
        util::init_support(m_high_1_select, &m_high);
        util::init_support(m_high_0_select, &m_high);
    }

    template <class t_itr>
    sd_vector(const t_itr begin, const t_itr end)
    {
        if (begin == end) {
            return;
        }
        size_type m = std::distance(begin, end);
        m_size = *(end - 1) + 1;
        std::pair<size_type, size_type> params = get_params(m_size, m);
        m_wl = params.first;
        m_low = int_vector<>(m, 0, params.first);
        bit_vector high = bit_vector(params.second, 0);

        auto	   itr  = begin;
        size_type  mm = 0, last_high = 0, highpos = 0;
        while (itr != end) {
            auto position = *itr;
            // (1) handle high part
            size_type cur_high = position >> m_wl;
            highpos += (cur_high - last_high); // write cur_high-last_high 0s
            last_high = cur_high;
            // (2) handle low part
            m_low[mm++]		= position; // int_vector truncates the most significant logm bits
            high[highpos++] = 1;		// write 1 for the entry
            ++itr;
        }

        m_high = std::move(high);
        util::init_support(m_high_1_select, &m_high);
        util::init_support(m_high_0_select, &m_high);
    }

    sd_vector(sd_vector_builder& builder)
    {
        if (builder.items() != builder.capacity()) {
            throw std::runtime_error("sd_vector: builder is not at full capacity.");
        }

        m_size = builder.m_size;
        m_wl   = builder.m_wl;
        m_low  = std::move(builder.m_low);
        m_high = std::move(builder.m_high);
        util::init_support(m_high_1_select, &(this->m_high));
        util::init_support(m_high_0_select, &(this->m_high));

        builder = sd_vector_builder();
    }

    // Returns `(low.width(), high.size())`.
    //
    // This is based on:
    //
    //   Ma, Puglisi, Raman, Zhukova:
    //   On Elias-Fano for Rank Queries in FM-Indexes.
    //   DCC 2021.
    //
    // Implementation credit: Jouni Siren, https://github.com/vgteam/sdsl-lite
    static std::pair<size_type, size_type> get_params(size_type universe, size_type ones)
    {
        size_type low_width = 1;
        // Multisets with too many ones will have width 1.
        if (ones > 0 && ones <= universe) {
            double ideal_width = std::log2((static_cast<double>(universe) * std::log(2.0)) / static_cast<double>(ones));
            low_width = std::round(std::max(ideal_width, 1.0));
        }
        size_type buckets = get_buckets(universe, low_width);
        return std::pair<size_type, size_type>(low_width, ones + buckets);
    }

    // Returns the number of buckets.
    static size_type get_buckets(size_type universe, size_type low_width)
    {
        size_type buckets = universe >> low_width;
        if ((universe & bits::lo_set[low_width]) != 0) {
            buckets++;
        }
        return buckets;
    }

    //! Accessing the i-th element of the original bit_vector
    /*! \param i An index i with \f$ 0 \leq i < size()  \f$.
        *   \return The i-th bit of the original bit_vector
        *   \par Time complexity
        *           \f$ \Order{t_{select0} + n/m} \f$, where m equals the number of zeros
        *    \par Remark
         *         The time complexity can be easily improved to
        *            \f$\Order{t_{select0}+\log(n/m)}\f$
        *        by using binary search in the second step.
        */
    value_type operator[](size_type i) const
    {
        size_type high_val = (i >> (m_wl));
        size_type sel_high = m_high_0_select(high_val + 1);
        size_type rank_low = sel_high - high_val;
        if (0 == rank_low) return 0;
        size_type val_low = i & bits::lo_set[m_wl]; // extract the low m_wl = log n -log m bits
        --sel_high;
        --rank_low;
        while (m_high[sel_high] and m_low[rank_low] > val_low) {
            if (sel_high > 0) {
                --sel_high;
                --rank_low;
            } else
                return 0;
        }
        return m_high[sel_high] and m_low[rank_low] == val_low;
    }

    //! Get the integer value of the binary string of length len starting at position idx.
    /*! \param idx Starting index of the binary representation of the integer.
         *  \param len Length of the binary representation of the integer. Default value is 64.
         *  \returns The integer value of the binary string of length len starting at position idx.
         *
         *  \pre idx+len-1 in [0..size()-1]
         *  \pre len in [1..64]
         */
    uint64_t get_int(size_type idx, const uint8_t len = 64) const
    {
        uint64_t i		  = idx + len - 1;
        uint64_t high_val = (i >> (m_wl));
        uint64_t sel_high = m_high_0_select(high_val + 1);
        uint64_t rank_low = sel_high - high_val;
        if (0 == rank_low) return 0;
        size_type val_low = i & bits::lo_set[m_wl]; // extract the low m_wl = log n -log m bits
        --sel_high;
        --rank_low;
        while (m_high[sel_high] and m_low[rank_low] > val_low) {
            if (sel_high > 0) {
                --sel_high;
                --rank_low;
            } else
                return 0;
        }
        uint64_t res = 0;
        while (true) {
            while (!m_high[sel_high]) {
                if (sel_high > 0 and (high_val << m_wl) >= idx) {
                    --sel_high;
                    --high_val;
                } else {
                    return res;
                }
            }
            while (m_high[sel_high]) {
                uint64_t val = (high_val << m_wl) + m_low[rank_low];
                if (val >= idx) {
                    res |= 1ULL << (val - idx);
                } else {
                    return res;
                }
                if (sel_high > 0) {
                    --sel_high;
                    --rank_low;
                } else {
                    return res;
                }
            }
        }
    }

    //! Returns the size of the original bit vector.
    size_type size() const { return m_size; }

    //! Serializes the data structure into the given ostream
    size_type
    serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const
    {
        structure_tree_node* child = structure_tree::add_child(v, name, util::class_name(*this));
        size_type			 written_bytes = 0;
        written_bytes += write_member(m_size, out, child, "size");
        written_bytes += write_member(m_wl, out, child, "wl");
        written_bytes += m_low.serialize(out, child, "low");
        written_bytes += m_high.serialize(out, child, "high");
        written_bytes += m_high_1_select.serialize(out, child, "high_1_select");
        written_bytes += m_high_0_select.serialize(out, child, "high_0_select");
        structure_tree::add_size(child, written_bytes);
        return written_bytes;
    }

    //! Loads the data structure from the given istream.
    void load(std::istream& in)
    {
        read_member(m_size, in);
        read_member(m_wl, in);
        m_low.load(in);
        m_high.load(in);
        m_high_1_select.load(in, &m_high);
        m_high_0_select.load(in, &m_high);
    }

    template <typename archive_t>
    void CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const
    {
        ar(CEREAL_NVP(m_size));
        ar(CEREAL_NVP(m_wl));
        ar(CEREAL_NVP(m_low));
        ar(CEREAL_NVP(m_high));
        ar(CEREAL_NVP(m_high_1_select));
        ar(CEREAL_NVP(m_high_0_select));
    }

    template <typename archive_t>
    void CEREAL_LOAD_FUNCTION_NAME(archive_t & ar)
    {
        ar(CEREAL_NVP(m_size));
        ar(CEREAL_NVP(m_wl));
        ar(CEREAL_NVP(m_low));
        ar(CEREAL_NVP(m_high));
        ar(CEREAL_NVP(m_high_1_select));
        m_high_1_select.set_vector(&m_high);
        ar(CEREAL_NVP(m_high_0_select));
        m_high_0_select.set_vector(&m_high);
    }

    iterator begin() const { return iterator(this, 0); }

    iterator end() const { return iterator(this, size()); }

    bool operator==(const sd_vector& v) const
    {
        return m_size == v.m_size && m_wl == v.m_wl && m_low == v.m_low && m_high == v.m_high;
    }

    bool operator!=(const sd_vector& v) const { return !(*this == v); }
};

//! Specialized constructor that is a bit more space-efficient than the default.
template <>
sd_vector<>::sd_vector(sd_vector_builder& builder);

template <uint8_t t_b>
struct rank_support_sd_trait {
    typedef bit_vector::size_type size_type;
    static size_type adjust_rank(size_type r, size_type) { return r; }
};

template <>
struct rank_support_sd_trait<0> {
    typedef bit_vector::size_type size_type;
    static size_type adjust_rank(size_type r, size_type n) { return n - r; }
};

//! Rank data structure for sd_vector
/*! \tparam t_b             Bit pattern.
 *  \tparam t_hi_bit_vector Type of the bitvector used for the unary decoded differences of
 *                          the high part of the positions of the 1s.
 *  \tparam t_select_1      Type of the select structure which is used to select ones in HI.
 *  \tparam t_select_0      Type of the select structure which is used to select zeros in HI.
 */
template <uint8_t t_b, class t_hi_bit_vector, class t_select_1, class t_select_0>
class rank_support_sd {
    static_assert(t_b == 1u or t_b == 0u, "rank_support_sd: bit pattern must be `0` or `1`");

public:
    typedef bit_vector::size_type size_type;
    typedef sd_vector<t_hi_bit_vector, t_select_1, t_select_0> bit_vector_type;
    enum { bit_pat = t_b };
    enum { bit_pat_len = (uint8_t)1 };

private:
    const bit_vector_type* m_v;

public:
    explicit rank_support_sd(const bit_vector_type* v = nullptr) { set_vector(v); }

    size_type rank(size_type i) const
    {
        assert(m_v != nullptr);
        assert(i <= m_v->size());
        // split problem in two parts:
        // (1) find  >=
        size_type high_val = (i >> (m_v->wl));
        size_type sel_high = m_v->high_0_select(high_val + 1);
        size_type rank_low = sel_high - high_val; //
        if (0 == rank_low) return rank_support_sd_trait<t_b>::adjust_rank(0, i);
        size_type val_low = i & bits::lo_set[m_v->wl];
        // now since rank_low > 0 => sel_high > 0
        do {
            if (!sel_high) return rank_support_sd_trait<t_b>::adjust_rank(0, i);
            --sel_high;
            --rank_low;
        } while (m_v->high[sel_high] and m_v->low[rank_low] >= val_low);
        return rank_support_sd_trait<t_b>::adjust_rank(rank_low + 1, i);
    }

    size_type operator()(size_type i) const { return rank(i); }

    size_type size() const { return m_v->size(); }

    void set_vector(const bit_vector_type* v = nullptr) { m_v = v; }

    void load(std::istream&, const bit_vector_type* v = nullptr) { set_vector(v); }

    size_type
    serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const
    {
        return serialize_empty_object(out, v, name, this);
    }

    template <typename archive_t>
    void CEREAL_SAVE_FUNCTION_NAME(archive_t &) const {}

    template <typename archive_t>
    void CEREAL_LOAD_FUNCTION_NAME(archive_t &) {}

    bool operator==(const rank_support_sd& other) const noexcept
    {
        return *m_v == *other.m_v;
    }

    bool operator!=(const rank_support_sd& other) const noexcept
    {
        return !(*this == other);
    }
};

template <uint8_t t_b, class t_sd_vec>
struct select_support_sd_trait {
    typedef bit_vector::size_type size_type;
    static size_type select(size_type i, const t_sd_vec* v)
    {
        return v->low[i - 1] +							   // lower part of the number
            ((v->high_1_select(i) + 1 - i) << (v->wl)); // upper part
        //^-number of 0 before the i-th 1-^    ^-shift by wl
    }
};

template <class t_sd_vec>
struct select_support_sd_trait<0, t_sd_vec> {
    typedef bit_vector::size_type size_type;
    static size_type select(size_type i, const t_sd_vec* v)
    {
        auto ones = v->low.size();
        assert(0 < i and i <= v->size() - ones);
        size_type lb = 1, rb = ones + 1;
        size_type r0  = 0;
        size_type pos = (size_type)-1;
        // rb exclusive
        // invariant: rank0(select_1(rb)) >= i
        while (lb < rb) {
            auto mid   = lb + (rb - lb) / 2;
            auto x	 = select_support_sd_trait<1, t_sd_vec>::select(mid, v);
            auto rank0 = x + 1 - mid;
            if (rank0 >= i) {
                rb = mid;
            } else {
                r0  = rank0;
                pos = x;
                lb  = mid + 1;
            }
        }
        return pos + i - r0;
    }
};

//! Select data structure for sd_vector
/*! \tparam t_b             Bit pattern.
 *  \tparam t_hi_bit_vector Type of the bitvector used for the unary decoded differences of
 *                          the high part of the positions of the 1s.
 *  \tparam t_select_1      Type of the select structure which is used to select ones in HI.
 *  \tparam t_select_0      Type of the select structure which is used to select zeros in HI.
 */
template <uint8_t t_b, class t_hi_bit_vector, class t_select_1, class t_select_0>
class select_support_sd {
public:
    typedef bit_vector::size_type size_type;
    typedef sd_vector<t_hi_bit_vector, t_select_1, t_select_0> bit_vector_type;
    enum { bit_pat = t_b };
    enum { bit_pat_len = (uint8_t)1 };

private:
    const bit_vector_type* m_v;

public:
    explicit select_support_sd(const bit_vector_type* v = nullptr) { set_vector(v); }

    //! Returns the position of the i-th occurrence in the bit vector.
    size_type select(size_type i) const
    {
        return select_support_sd_trait<t_b, bit_vector_type>::select(i, m_v);
    }

    size_type operator()(size_type i) const { return select(i); }

    size_type size() const { return m_v->size(); }

    void set_vector(const bit_vector_type* v = nullptr) { m_v = v; }

    void load(std::istream&, const bit_vector_type* v = nullptr) { set_vector(v); }

    size_type
    serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const
    {
        return serialize_empty_object(out, v, name, this);
    }

    template <typename archive_t>
    void CEREAL_SAVE_FUNCTION_NAME(archive_t &) const {}

    template <typename archive_t>
    void CEREAL_LOAD_FUNCTION_NAME(archive_t &) {}

    bool operator==(const select_support_sd& other) const noexcept
    {
        return *m_v == *other.m_v;
    }

    bool operator!=(const select_support_sd& other) const noexcept
    {
        return !(*this == other);
    }
};

//! Select_0 data structure for sd_vector
/*! \tparam t_sd_vector sd_vector type
 *  \tparam t_rank_1    Rank support for high part of sd_vector
 */
template <typename t_sd_vector = sd_vector<>>
class select_0_support_sd {
public:
    typedef bit_vector::size_type size_type;
    typedef t_sd_vector			  bit_vector_type;
    using rank_1	= typename t_sd_vector::rank_1_type;
    using sel0_type = typename t_sd_vector::select_0_type;
    typedef bit_vector y_high_type;
    enum { bit_pat = 0 };
    enum { bit_pat_len = (uint8_t)1 };

private:
    const bit_vector_type* m_v;
    int_vector<>		   m_pointer;
    int_vector<>		   m_rank1;

public:
    explicit select_0_support_sd(const bit_vector_type* v = nullptr)
    {
        set_vector(v);
        if (nullptr != m_v) {
            size_type		rank_0 = 0; // rank0 in H
            const size_type bs	 = 1ULL << (m_v->wl);
            size_type		z	  = 0;
            size_type		rank1  = 0;										 // rank1 in H
            size_type		zeros  = m_v->size() - rank_1(m_v)(m_v->size()); // zeros in B
            m_pointer = int_vector<>(zeros / (64 * bs) + 1, 0, bits::hi(m_v->high.size() / 64) + 1);
            m_rank1   = int_vector<>(m_pointer.size(), 0, bits::hi(m_v->high.size()) + 1);
            uint64_t w = 0;
            for (size_type i = 0, sel0 = 1; i < m_v->high.size(); i += 64) {
                size_type old_rank1 = rank1;
                w					= m_v->high.get_int(i, 64);
                rank1 += bits::cnt(w);
                rank_0 = (i + 64) - rank1;
                if (rank1 > 0 and (w >> 63) & 1) {
                    uint64_t pos =
                        rank_0 * bs + m_v->low[rank1 - 1]; // pos of last one (of previous block in B
                    z = pos + 1 - rank1;
                } else {
                    z = rank_0 * bs - rank1;
                }
                while (sel0 <= z and sel0 <= zeros) {
                    m_pointer[(sel0 - 1) / (64 * bs)] = i / 64;
                    m_rank1[(sel0 - 1) / (64 * bs)]   = old_rank1;
                    sel0 += 64 * bs;
                }
            }
        }
    }

    //! Returns the position of the i-th occurrence in the bit vector.
    size_type select(size_type i) const
    {
        const size_type bs	= 1ULL << (m_v->wl);
        size_type		j	 = m_pointer[(i - 1) / (64 * bs)] * 64; // index into m_high
        size_type		rank1 = m_rank1[(i - 1) / (64 * bs)];		 // rank_1(j*bs*64) in B
        size_type		pos   = 0;
        // size_type		rank0 = 0;

        if (rank1 > 0 and (m_v->high[j - 1]) & 1) {
            pos   = (j - rank1) * bs + m_v->low[rank1 - 1]; // starting position of current block
            // rank0 = pos + 1 - rank1;
        } else {
            pos   = (j - rank1) * bs; // starting position of current block
            // rank0 = pos - rank1;
        }
        uint64_t w = m_v->high.get_int(j, 64);
        do {
            uint64_t _rank1 = rank1 + bits::cnt(w);
            uint64_t _rank0 = 0;
            if (_rank1 > 0 and (w >> 63) & 1) {
                pos	= (j + 64 - _rank1) * bs + m_v->low[_rank1 - 1];
                _rank0 = pos + 1 - _rank1;
            } else {
                pos	= (j + 64 - _rank1) * bs;
                _rank0 = pos - _rank1;
            }
            if (_rank0 < i) {
                j += 64;
                w	 = m_v->high.get_int(j, 64);
                rank1 = _rank1;
            } else {
                break;
            }
        } while (true);
        // invariant i >zeros
        do {
            uint64_t _rank1 = rank1 + bits::lt_cnt[w & 0xFFULL];
            uint64_t _rank0 = 0;
            if (_rank1 > 0 and (w >> 7) & 1) {
                pos	= (j + 8 - _rank1) * bs + m_v->low[_rank1 - 1];
                _rank0 = pos + 1 - _rank1;
            } else {
                pos	= (j + 8 - _rank1) * bs;
                _rank0 = pos - _rank1;
            }
            if (_rank0 < i) {
                j += 8;
                w >>= 8;
                rank1 = _rank1;
            } else {
                break;
            }
        } while (true);

        do {
            bool b = w & 1ULL;
            w >>= 1; // zeros are shifted in
            ++j;
            if (0 == b) {
                pos				= (j - rank1) * bs;
                size_type zeros = pos - rank1;
                if (zeros >= i) {
                    pos = pos - (zeros - i) - 1;
                    break;
                }
            } else {
                pos				  = (j - 1 - rank1) * bs;
                size_type one_pos = pos + m_v->low[rank1];
                ++rank1;
                size_type zeros = one_pos + 1 - rank1;
                if (zeros >= i) {
                    pos = one_pos - (zeros - i) - 1;
                    break;
                }
            }
            if (j % 64 == 0) {
                w = m_v->high.get_int(j, 64);
            }
        } while (true);
        return pos;
    }

    size_type operator()(size_type i) const { return select(i); }

    size_type size() const { return m_v->size(); }

    void set_vector(const bit_vector_type* v = nullptr) { m_v = v; }

    void load(std::istream& in, const bit_vector_type* v = nullptr)
    {
        m_pointer.load(in);
        m_rank1.load(in);
        set_vector(v);
    }

    size_type
    serialize(std::ostream& out, structure_tree_node* v = nullptr, std::string name = "") const
    {
        structure_tree_node* child = structure_tree::add_child(v, name, util::class_name(*this));
        size_type			 written_bytes = 0;
        written_bytes += m_pointer.serialize(out, child, "pointer");
        written_bytes += m_rank1.serialize(out, child, "rank1");
        structure_tree::add_size(child, written_bytes);
        return written_bytes;
    }

    template <typename archive_t>
    void CEREAL_SAVE_FUNCTION_NAME(archive_t & ar) const
    {
        ar(CEREAL_NVP(m_pointer));
        ar(CEREAL_NVP(m_rank1));
    }

    template <typename archive_t>
    void CEREAL_LOAD_FUNCTION_NAME(archive_t & ar)
    {
        ar(CEREAL_NVP(m_pointer));
        ar(CEREAL_NVP(m_rank1));
    }

    bool operator==(const select_0_support_sd& other) const noexcept
    {
        return (m_pointer == other.m_pointer) && (m_rank1 == other.m_rank1);
    }

    bool operator!=(const select_0_support_sd& other) const noexcept
    {
        return !(*this == other);
    }
};

inline sd_vector_builder::sd_vector_builder()
    : m_size(0), m_capacity(0), m_wl(0), m_tail(0), m_items(0), m_last_high(0), m_highpos(0)
{
}

inline sd_vector_builder::sd_vector_builder(size_type n, size_type m)
    : m_size(n), m_capacity(m), m_wl(0), m_tail(0), m_items(0), m_last_high(0), m_highpos(0)
{
    if (m_capacity > m_size) {
        throw std::runtime_error(
            "sd_vector_builder: requested capacity is larger than vector size.");
    }

    std::pair<size_type, size_type> params = sd_vector<>::get_params(m_size, m_capacity);
    m_wl = params.first;
    m_low = int_vector<>(m_capacity, 0, params.first);
    m_high = bit_vector(params.second, 0);
}

template <>
inline sd_vector<>::sd_vector(sd_vector_builder& builder)
{
    if (builder.items() != builder.capacity()) {
        throw std::runtime_error("sd_vector: the builder is not full.");
    }

    m_size = builder.m_size;
    m_wl   = builder.m_wl;
    m_low  = std::move(builder.m_low);
    m_high = std::move(builder.m_high);
    util::init_support(m_high_1_select, &m_high);
    util::init_support(m_high_0_select, &m_high);

    builder = sd_vector_builder();
}

} // end namespace
#endif


==> anc/third_party/PGM-index/test/CMakeLists.txt <==
add_executable(tests main.cpp tests.cpp)
target_link_libraries(tests pgmindexlib)
add_test(NAME test_all COMMAND tests)

==> anc/third_party/PGM-index/test/catch.hpp <==
/*
 *  Catch v2.13.10
 *  Generated: 2022-10-16 11:01:23.452308
 *  ----------------------------------------------------------
 *  This file has been merged from multiple headers. Please don't edit it directly
 *  Copyright (c) 2022 Two Blue Cubes Ltd. All rights reserved.
 *
 *  Distributed under the Boost Software License, Version 1.0. (See accompanying
 *  file LICENSE_1_0.txt or copy at http://www.boost.org/LICENSE_1_0.txt)
 */
#ifndef TWOBLUECUBES_SINGLE_INCLUDE_CATCH_HPP_INCLUDED
#define TWOBLUECUBES_SINGLE_INCLUDE_CATCH_HPP_INCLUDED
// start catch.hpp


#define CATCH_VERSION_MAJOR 2
#define CATCH_VERSION_MINOR 13
#define CATCH_VERSION_PATCH 10

#ifdef __clang__
#    pragma clang system_header
#elif defined __GNUC__
#    pragma GCC system_header
#endif

// start catch_suppress_warnings.h

#ifdef __clang__
#   ifdef __ICC // icpc defines the __clang__ macro
#       pragma warning(push)
#       pragma warning(disable: 161 1682)
#   else // __ICC
#       pragma clang diagnostic push
#       pragma clang diagnostic ignored "-Wpadded"
#       pragma clang diagnostic ignored "-Wswitch-enum"
#       pragma clang diagnostic ignored "-Wcovered-switch-default"
#    endif
#elif defined __GNUC__
     // Because REQUIREs trigger GCC's -Wparentheses, and because still
     // supported version of g++ have only buggy support for _Pragmas,
     // Wparentheses have to be suppressed globally.
#    pragma GCC diagnostic ignored "-Wparentheses" // See #674 for details

#    pragma GCC diagnostic push
#    pragma GCC diagnostic ignored "-Wunused-variable"
#    pragma GCC diagnostic ignored "-Wpadded"
#endif
// end catch_suppress_warnings.h
#if defined(CATCH_CONFIG_MAIN) || defined(CATCH_CONFIG_RUNNER)
#  define CATCH_IMPL
#  define CATCH_CONFIG_ALL_PARTS
#endif

// In the impl file, we want to have access to all parts of the headers
// Can also be used to sanely support PCHs
#if defined(CATCH_CONFIG_ALL_PARTS)
#  define CATCH_CONFIG_EXTERNAL_INTERFACES
#  if defined(CATCH_CONFIG_DISABLE_MATCHERS)
#    undef CATCH_CONFIG_DISABLE_MATCHERS
#  endif
#  if !defined(CATCH_CONFIG_ENABLE_CHRONO_STRINGMAKER)
#    define CATCH_CONFIG_ENABLE_CHRONO_STRINGMAKER
#  endif
#endif

#if !defined(CATCH_CONFIG_IMPL_ONLY)
// start catch_platform.h

// See e.g.:
// https://opensource.apple.com/source/CarbonHeaders/CarbonHeaders-18.1/TargetConditionals.h.auto.html
#ifdef __APPLE__
#  include <TargetConditionals.h>
#  if (defined(TARGET_OS_OSX) && TARGET_OS_OSX == 1) || \
      (defined(TARGET_OS_MAC) && TARGET_OS_MAC == 1)
#    define CATCH_PLATFORM_MAC
#  elif (defined(TARGET_OS_IPHONE) && TARGET_OS_IPHONE == 1)
#    define CATCH_PLATFORM_IPHONE
#  endif

#elif defined(linux) || defined(__linux) || defined(__linux__)
#  define CATCH_PLATFORM_LINUX

#elif defined(WIN32) || defined(__WIN32__) || defined(_WIN32) || defined(_MSC_VER) || defined(__MINGW32__)
#  define CATCH_PLATFORM_WINDOWS
#endif

// end catch_platform.h

#ifdef CATCH_IMPL
#  ifndef CLARA_CONFIG_MAIN
#    define CLARA_CONFIG_MAIN_NOT_DEFINED
#    define CLARA_CONFIG_MAIN
#  endif
#endif

// start catch_user_interfaces.h

namespace Catch {
    unsigned int rngSeed();
}

// end catch_user_interfaces.h
// start catch_tag_alias_autoregistrar.h

// start catch_common.h

// start catch_compiler_capabilities.h

// Detect a number of compiler features - by compiler
// The following features are defined:
//
// CATCH_CONFIG_COUNTER : is the __COUNTER__ macro supported?
// CATCH_CONFIG_WINDOWS_SEH : is Windows SEH supported?
// CATCH_CONFIG_POSIX_SIGNALS : are POSIX signals supported?
// CATCH_CONFIG_DISABLE_EXCEPTIONS : Are exceptions enabled?
// ****************
// Note to maintainers: if new toggles are added please document them
// in configuration.md, too
// ****************

// In general each macro has a _NO_<feature name> form
// (e.g. CATCH_CONFIG_NO_POSIX_SIGNALS) which disables the feature.
// Many features, at point of detection, define an _INTERNAL_ macro, so they
// can be combined, en-mass, with the _NO_ forms later.

#ifdef __cplusplus

#  if (__cplusplus >= 201402L) || (defined(_MSVC_LANG) && _MSVC_LANG >= 201402L)
#    define CATCH_CPP14_OR_GREATER
#  endif

#  if (__cplusplus >= 201703L) || (defined(_MSVC_LANG) && _MSVC_LANG >= 201703L)
#    define CATCH_CPP17_OR_GREATER
#  endif

#endif

// Only GCC compiler should be used in this block, so other compilers trying to
// mask themselves as GCC should be ignored.
#if defined(__GNUC__) && !defined(__clang__) && !defined(__ICC) && !defined(__CUDACC__) && !defined(__LCC__)
#    define CATCH_INTERNAL_START_WARNINGS_SUPPRESSION _Pragma( "GCC diagnostic push" )
#    define CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION  _Pragma( "GCC diagnostic pop" )

#    define CATCH_INTERNAL_IGNORE_BUT_WARN(...) (void)__builtin_constant_p(__VA_ARGS__)

#endif

#if defined(__clang__)

#    define CATCH_INTERNAL_START_WARNINGS_SUPPRESSION _Pragma( "clang diagnostic push" )
#    define CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION  _Pragma( "clang diagnostic pop" )

// As of this writing, IBM XL's implementation of __builtin_constant_p has a bug
// which results in calls to destructors being emitted for each temporary,
// without a matching initialization. In practice, this can result in something
// like `std::string::~string` being called on an uninitialized value.
//
// For example, this code will likely segfault under IBM XL:
// ```
// REQUIRE(std::string("12") + "34" == "1234")
// ```
//
// Therefore, `CATCH_INTERNAL_IGNORE_BUT_WARN` is not implemented.
#  if !defined(__ibmxl__) && !defined(__CUDACC__)
#    define CATCH_INTERNAL_IGNORE_BUT_WARN(...) (void)__builtin_constant_p(__VA_ARGS__) /* NOLINT(cppcoreguidelines-pro-type-vararg, hicpp-vararg) */
#  endif

#    define CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
         _Pragma( "clang diagnostic ignored \"-Wexit-time-destructors\"" ) \
         _Pragma( "clang diagnostic ignored \"-Wglobal-constructors\"")

#    define CATCH_INTERNAL_SUPPRESS_PARENTHESES_WARNINGS \
         _Pragma( "clang diagnostic ignored \"-Wparentheses\"" )

#    define CATCH_INTERNAL_SUPPRESS_UNUSED_WARNINGS \
         _Pragma( "clang diagnostic ignored \"-Wunused-variable\"" )

#    define CATCH_INTERNAL_SUPPRESS_ZERO_VARIADIC_WARNINGS \
         _Pragma( "clang diagnostic ignored \"-Wgnu-zero-variadic-macro-arguments\"" )

#    define CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS \
         _Pragma( "clang diagnostic ignored \"-Wunused-template\"" )

#endif // __clang__

////////////////////////////////////////////////////////////////////////////////
// Assume that non-Windows platforms support posix signals by default
#if !defined(CATCH_PLATFORM_WINDOWS)
    #define CATCH_INTERNAL_CONFIG_POSIX_SIGNALS
#endif

////////////////////////////////////////////////////////////////////////////////
// We know some environments not to support full POSIX signals
#if defined(__CYGWIN__) || defined(__QNX__) || defined(__EMSCRIPTEN__) || defined(__DJGPP__)
    #define CATCH_INTERNAL_CONFIG_NO_POSIX_SIGNALS
#endif

#ifdef __OS400__
#       define CATCH_INTERNAL_CONFIG_NO_POSIX_SIGNALS
#       define CATCH_CONFIG_COLOUR_NONE
#endif

////////////////////////////////////////////////////////////////////////////////
// Android somehow still does not support std::to_string
#if defined(__ANDROID__)
#    define CATCH_INTERNAL_CONFIG_NO_CPP11_TO_STRING
#    define CATCH_INTERNAL_CONFIG_ANDROID_LOGWRITE
#endif

////////////////////////////////////////////////////////////////////////////////
// Not all Windows environments support SEH properly
#if defined(__MINGW32__)
#    define CATCH_INTERNAL_CONFIG_NO_WINDOWS_SEH
#endif

////////////////////////////////////////////////////////////////////////////////
// PS4
#if defined(__ORBIS__)
#    define CATCH_INTERNAL_CONFIG_NO_NEW_CAPTURE
#endif

////////////////////////////////////////////////////////////////////////////////
// Cygwin
#ifdef __CYGWIN__

// Required for some versions of Cygwin to declare gettimeofday
// see: http://stackoverflow.com/questions/36901803/gettimeofday-not-declared-in-this-scope-cygwin
#   define _BSD_SOURCE
// some versions of cygwin (most) do not support std::to_string. Use the libstd check.
// https://gcc.gnu.org/onlinedocs/gcc-4.8.2/libstdc++/api/a01053_source.html line 2812-2813
# if !((__cplusplus >= 201103L) && defined(_GLIBCXX_USE_C99) \
           && !defined(_GLIBCXX_HAVE_BROKEN_VSWPRINTF))

#    define CATCH_INTERNAL_CONFIG_NO_CPP11_TO_STRING

# endif
#endif // __CYGWIN__

////////////////////////////////////////////////////////////////////////////////
// Visual C++
#if defined(_MSC_VER)

// Universal Windows platform does not support SEH
// Or console colours (or console at all...)
#  if defined(WINAPI_FAMILY) && (WINAPI_FAMILY == WINAPI_FAMILY_APP)
#    define CATCH_CONFIG_COLOUR_NONE
#  else
#    define CATCH_INTERNAL_CONFIG_WINDOWS_SEH
#  endif

#  if !defined(__clang__) // Handle Clang masquerading for msvc

// MSVC traditional preprocessor needs some workaround for __VA_ARGS__
// _MSVC_TRADITIONAL == 0 means new conformant preprocessor
// _MSVC_TRADITIONAL == 1 means old traditional non-conformant preprocessor
#    if !defined(_MSVC_TRADITIONAL) || (defined(_MSVC_TRADITIONAL) && _MSVC_TRADITIONAL)
#      define CATCH_INTERNAL_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
#    endif // MSVC_TRADITIONAL

// Only do this if we're not using clang on Windows, which uses `diagnostic push` & `diagnostic pop`
#    define CATCH_INTERNAL_START_WARNINGS_SUPPRESSION __pragma( warning(push) )
#    define CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION  __pragma( warning(pop) )
#  endif // __clang__

#endif // _MSC_VER

#if defined(_REENTRANT) || defined(_MSC_VER)
// Enable async processing, as -pthread is specified or no additional linking is required
# define CATCH_INTERNAL_CONFIG_USE_ASYNC
#endif // _MSC_VER

////////////////////////////////////////////////////////////////////////////////
// Check if we are compiled with -fno-exceptions or equivalent
#if defined(__EXCEPTIONS) || defined(__cpp_exceptions) || defined(_CPPUNWIND)
#  define CATCH_INTERNAL_CONFIG_EXCEPTIONS_ENABLED
#endif

////////////////////////////////////////////////////////////////////////////////
// DJGPP
#ifdef __DJGPP__
#  define CATCH_INTERNAL_CONFIG_NO_WCHAR
#endif // __DJGPP__

////////////////////////////////////////////////////////////////////////////////
// Embarcadero C++Build
#if defined(__BORLANDC__)
    #define CATCH_INTERNAL_CONFIG_POLYFILL_ISNAN
#endif

////////////////////////////////////////////////////////////////////////////////

// Use of __COUNTER__ is suppressed during code analysis in
// CLion/AppCode 2017.2.x and former, because __COUNTER__ is not properly
// handled by it.
// Otherwise all supported compilers support COUNTER macro,
// but user still might want to turn it off
#if ( !defined(__JETBRAINS_IDE__) || __JETBRAINS_IDE__ >= 20170300L )
    #define CATCH_INTERNAL_CONFIG_COUNTER
#endif

////////////////////////////////////////////////////////////////////////////////

// RTX is a special version of Windows that is real time.
// This means that it is detected as Windows, but does not provide
// the same set of capabilities as real Windows does.
#if defined(UNDER_RTSS) || defined(RTX64_BUILD)
    #define CATCH_INTERNAL_CONFIG_NO_WINDOWS_SEH
    #define CATCH_INTERNAL_CONFIG_NO_ASYNC
    #define CATCH_CONFIG_COLOUR_NONE
#endif

#if !defined(_GLIBCXX_USE_C99_MATH_TR1)
#define CATCH_INTERNAL_CONFIG_GLOBAL_NEXTAFTER
#endif

// Various stdlib support checks that require __has_include
#if defined(__has_include)
  // Check if string_view is available and usable
  #if __has_include(<string_view>) && defined(CATCH_CPP17_OR_GREATER)
  #    define CATCH_INTERNAL_CONFIG_CPP17_STRING_VIEW
  #endif

  // Check if optional is available and usable
  #  if __has_include(<optional>) && defined(CATCH_CPP17_OR_GREATER)
  #    define CATCH_INTERNAL_CONFIG_CPP17_OPTIONAL
  #  endif // __has_include(<optional>) && defined(CATCH_CPP17_OR_GREATER)

  // Check if byte is available and usable
  #  if __has_include(<cstddef>) && defined(CATCH_CPP17_OR_GREATER)
  #    include <cstddef>
  #    if defined(__cpp_lib_byte) && (__cpp_lib_byte > 0)
  #      define CATCH_INTERNAL_CONFIG_CPP17_BYTE
  #    endif
  #  endif // __has_include(<cstddef>) && defined(CATCH_CPP17_OR_GREATER)

  // Check if variant is available and usable
  #  if __has_include(<variant>) && defined(CATCH_CPP17_OR_GREATER)
  #    if defined(__clang__) && (__clang_major__ < 8)
         // work around clang bug with libstdc++ https://bugs.llvm.org/show_bug.cgi?id=31852
         // fix should be in clang 8, workaround in libstdc++ 8.2
  #      include <ciso646>
  #      if defined(__GLIBCXX__) && defined(_GLIBCXX_RELEASE) && (_GLIBCXX_RELEASE < 9)
  #        define CATCH_CONFIG_NO_CPP17_VARIANT
  #      else
  #        define CATCH_INTERNAL_CONFIG_CPP17_VARIANT
  #      endif // defined(__GLIBCXX__) && defined(_GLIBCXX_RELEASE) && (_GLIBCXX_RELEASE < 9)
  #    else
  #      define CATCH_INTERNAL_CONFIG_CPP17_VARIANT
  #    endif // defined(__clang__) && (__clang_major__ < 8)
  #  endif // __has_include(<variant>) && defined(CATCH_CPP17_OR_GREATER)
#endif // defined(__has_include)

#if defined(CATCH_INTERNAL_CONFIG_COUNTER) && !defined(CATCH_CONFIG_NO_COUNTER) && !defined(CATCH_CONFIG_COUNTER)
#   define CATCH_CONFIG_COUNTER
#endif
#if defined(CATCH_INTERNAL_CONFIG_WINDOWS_SEH) && !defined(CATCH_CONFIG_NO_WINDOWS_SEH) && !defined(CATCH_CONFIG_WINDOWS_SEH) && !defined(CATCH_INTERNAL_CONFIG_NO_WINDOWS_SEH)
#   define CATCH_CONFIG_WINDOWS_SEH
#endif
// This is set by default, because we assume that unix compilers are posix-signal-compatible by default.
#if defined(CATCH_INTERNAL_CONFIG_POSIX_SIGNALS) && !defined(CATCH_INTERNAL_CONFIG_NO_POSIX_SIGNALS) && !defined(CATCH_CONFIG_NO_POSIX_SIGNALS) && !defined(CATCH_CONFIG_POSIX_SIGNALS)
#   define CATCH_CONFIG_POSIX_SIGNALS
#endif
// This is set by default, because we assume that compilers with no wchar_t support are just rare exceptions.
#if !defined(CATCH_INTERNAL_CONFIG_NO_WCHAR) && !defined(CATCH_CONFIG_NO_WCHAR) && !defined(CATCH_CONFIG_WCHAR)
#   define CATCH_CONFIG_WCHAR
#endif

#if !defined(CATCH_INTERNAL_CONFIG_NO_CPP11_TO_STRING) && !defined(CATCH_CONFIG_NO_CPP11_TO_STRING) && !defined(CATCH_CONFIG_CPP11_TO_STRING)
#    define CATCH_CONFIG_CPP11_TO_STRING
#endif

#if defined(CATCH_INTERNAL_CONFIG_CPP17_OPTIONAL) && !defined(CATCH_CONFIG_NO_CPP17_OPTIONAL) && !defined(CATCH_CONFIG_CPP17_OPTIONAL)
#  define CATCH_CONFIG_CPP17_OPTIONAL
#endif

#if defined(CATCH_INTERNAL_CONFIG_CPP17_STRING_VIEW) && !defined(CATCH_CONFIG_NO_CPP17_STRING_VIEW) && !defined(CATCH_CONFIG_CPP17_STRING_VIEW)
#  define CATCH_CONFIG_CPP17_STRING_VIEW
#endif

#if defined(CATCH_INTERNAL_CONFIG_CPP17_VARIANT) && !defined(CATCH_CONFIG_NO_CPP17_VARIANT) && !defined(CATCH_CONFIG_CPP17_VARIANT)
#  define CATCH_CONFIG_CPP17_VARIANT
#endif

#if defined(CATCH_INTERNAL_CONFIG_CPP17_BYTE) && !defined(CATCH_CONFIG_NO_CPP17_BYTE) && !defined(CATCH_CONFIG_CPP17_BYTE)
#  define CATCH_CONFIG_CPP17_BYTE
#endif

#if defined(CATCH_CONFIG_EXPERIMENTAL_REDIRECT)
#  define CATCH_INTERNAL_CONFIG_NEW_CAPTURE
#endif

#if defined(CATCH_INTERNAL_CONFIG_NEW_CAPTURE) && !defined(CATCH_INTERNAL_CONFIG_NO_NEW_CAPTURE) && !defined(CATCH_CONFIG_NO_NEW_CAPTURE) && !defined(CATCH_CONFIG_NEW_CAPTURE)
#  define CATCH_CONFIG_NEW_CAPTURE
#endif

#if !defined(CATCH_INTERNAL_CONFIG_EXCEPTIONS_ENABLED) && !defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
#  define CATCH_CONFIG_DISABLE_EXCEPTIONS
#endif

#if defined(CATCH_INTERNAL_CONFIG_POLYFILL_ISNAN) && !defined(CATCH_CONFIG_NO_POLYFILL_ISNAN) && !defined(CATCH_CONFIG_POLYFILL_ISNAN)
#  define CATCH_CONFIG_POLYFILL_ISNAN
#endif

#if defined(CATCH_INTERNAL_CONFIG_USE_ASYNC)  && !defined(CATCH_INTERNAL_CONFIG_NO_ASYNC) && !defined(CATCH_CONFIG_NO_USE_ASYNC) && !defined(CATCH_CONFIG_USE_ASYNC)
#  define CATCH_CONFIG_USE_ASYNC
#endif

#if defined(CATCH_INTERNAL_CONFIG_ANDROID_LOGWRITE) && !defined(CATCH_CONFIG_NO_ANDROID_LOGWRITE) && !defined(CATCH_CONFIG_ANDROID_LOGWRITE)
#  define CATCH_CONFIG_ANDROID_LOGWRITE
#endif

#if defined(CATCH_INTERNAL_CONFIG_GLOBAL_NEXTAFTER) && !defined(CATCH_CONFIG_NO_GLOBAL_NEXTAFTER) && !defined(CATCH_CONFIG_GLOBAL_NEXTAFTER)
#  define CATCH_CONFIG_GLOBAL_NEXTAFTER
#endif

// Even if we do not think the compiler has that warning, we still have
// to provide a macro that can be used by the code.
#if !defined(CATCH_INTERNAL_START_WARNINGS_SUPPRESSION)
#   define CATCH_INTERNAL_START_WARNINGS_SUPPRESSION
#endif
#if !defined(CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION)
#   define CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION
#endif
#if !defined(CATCH_INTERNAL_SUPPRESS_PARENTHESES_WARNINGS)
#   define CATCH_INTERNAL_SUPPRESS_PARENTHESES_WARNINGS
#endif
#if !defined(CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS)
#   define CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS
#endif
#if !defined(CATCH_INTERNAL_SUPPRESS_UNUSED_WARNINGS)
#   define CATCH_INTERNAL_SUPPRESS_UNUSED_WARNINGS
#endif
#if !defined(CATCH_INTERNAL_SUPPRESS_ZERO_VARIADIC_WARNINGS)
#   define CATCH_INTERNAL_SUPPRESS_ZERO_VARIADIC_WARNINGS
#endif

// The goal of this macro is to avoid evaluation of the arguments, but
// still have the compiler warn on problems inside...
#if !defined(CATCH_INTERNAL_IGNORE_BUT_WARN)
#   define CATCH_INTERNAL_IGNORE_BUT_WARN(...)
#endif

#if defined(__APPLE__) && defined(__apple_build_version__) && (__clang_major__ < 10)
#   undef CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS
#elif defined(__clang__) && (__clang_major__ < 5)
#   undef CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS
#endif

#if !defined(CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS)
#   define CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS
#endif

#if defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
#define CATCH_TRY if ((true))
#define CATCH_CATCH_ALL if ((false))
#define CATCH_CATCH_ANON(type) if ((false))
#else
#define CATCH_TRY try
#define CATCH_CATCH_ALL catch (...)
#define CATCH_CATCH_ANON(type) catch (type)
#endif

#if defined(CATCH_INTERNAL_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR) && !defined(CATCH_CONFIG_NO_TRADITIONAL_MSVC_PREPROCESSOR) && !defined(CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR)
#define CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
#endif

// end catch_compiler_capabilities.h
#define INTERNAL_CATCH_UNIQUE_NAME_LINE2( name, line ) name##line
#define INTERNAL_CATCH_UNIQUE_NAME_LINE( name, line ) INTERNAL_CATCH_UNIQUE_NAME_LINE2( name, line )
#ifdef CATCH_CONFIG_COUNTER
#  define INTERNAL_CATCH_UNIQUE_NAME( name ) INTERNAL_CATCH_UNIQUE_NAME_LINE( name, __COUNTER__ )
#else
#  define INTERNAL_CATCH_UNIQUE_NAME( name ) INTERNAL_CATCH_UNIQUE_NAME_LINE( name, __LINE__ )
#endif

#include <iosfwd>
#include <string>
#include <cstdint>

// We need a dummy global operator<< so we can bring it into Catch namespace later
struct Catch_global_namespace_dummy {};
std::ostream& operator<<(std::ostream&, Catch_global_namespace_dummy);

namespace Catch {

    struct CaseSensitive { enum Choice {
        Yes,
        No
    }; };

    class NonCopyable {
        NonCopyable( NonCopyable const& )              = delete;
        NonCopyable( NonCopyable && )                  = delete;
        NonCopyable& operator = ( NonCopyable const& ) = delete;
        NonCopyable& operator = ( NonCopyable && )     = delete;

    protected:
        NonCopyable();
        virtual ~NonCopyable();
    };

    struct SourceLineInfo {

        SourceLineInfo() = delete;
        SourceLineInfo( char const* _file, std::size_t _line ) noexcept
        :   file( _file ),
            line( _line )
        {}

        SourceLineInfo( SourceLineInfo const& other )            = default;
        SourceLineInfo& operator = ( SourceLineInfo const& )     = default;
        SourceLineInfo( SourceLineInfo&& )              noexcept = default;
        SourceLineInfo& operator = ( SourceLineInfo&& ) noexcept = default;

        bool empty() const noexcept { return file[0] == '\0'; }
        bool operator == ( SourceLineInfo const& other ) const noexcept;
        bool operator < ( SourceLineInfo const& other ) const noexcept;

        char const* file;
        std::size_t line;
    };

    std::ostream& operator << ( std::ostream& os, SourceLineInfo const& info );

    // Bring in operator<< from global namespace into Catch namespace
    // This is necessary because the overload of operator<< above makes
    // lookup stop at namespace Catch
    using ::operator<<;

    // Use this in variadic streaming macros to allow
    //    >> +StreamEndStop
    // as well as
    //    >> stuff +StreamEndStop
    struct StreamEndStop {
        std::string operator+() const;
    };
    template<typename T>
    T const& operator + ( T const& value, StreamEndStop ) {
        return value;
    }
}

#define CATCH_INTERNAL_LINEINFO \
    ::Catch::SourceLineInfo( __FILE__, static_cast<std::size_t>( __LINE__ ) )

// end catch_common.h
namespace Catch {

    struct RegistrarForTagAliases {
        RegistrarForTagAliases( char const* alias, char const* tag, SourceLineInfo const& lineInfo );
    };

} // end namespace Catch

#define CATCH_REGISTER_TAG_ALIAS( alias, spec ) \
    CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
    CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
    namespace{ Catch::RegistrarForTagAliases INTERNAL_CATCH_UNIQUE_NAME( AutoRegisterTagAlias )( alias, spec, CATCH_INTERNAL_LINEINFO ); } \
    CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION

// end catch_tag_alias_autoregistrar.h
// start catch_test_registry.h

// start catch_interfaces_testcase.h

#include <vector>

namespace Catch {

    class TestSpec;

    struct ITestInvoker {
        virtual void invoke () const = 0;
        virtual ~ITestInvoker();
    };

    class TestCase;
    struct IConfig;

    struct ITestCaseRegistry {
        virtual ~ITestCaseRegistry();
        virtual std::vector<TestCase> const& getAllTests() const = 0;
        virtual std::vector<TestCase> const& getAllTestsSorted( IConfig const& config ) const = 0;
    };

    bool isThrowSafe( TestCase const& testCase, IConfig const& config );
    bool matchTest( TestCase const& testCase, TestSpec const& testSpec, IConfig const& config );
    std::vector<TestCase> filterTests( std::vector<TestCase> const& testCases, TestSpec const& testSpec, IConfig const& config );
    std::vector<TestCase> const& getAllTestCasesSorted( IConfig const& config );

}

// end catch_interfaces_testcase.h
// start catch_stringref.h

#include <cstddef>
#include <string>
#include <iosfwd>
#include <cassert>

namespace Catch {

    /// A non-owning string class (similar to the forthcoming std::string_view)
    /// Note that, because a StringRef may be a substring of another string,
    /// it may not be null terminated.
    class StringRef {
    public:
        using size_type = std::size_t;
        using const_iterator = const char*;

    private:
        static constexpr char const* const s_empty = "";

        char const* m_start = s_empty;
        size_type m_size = 0;

    public: // construction
        constexpr StringRef() noexcept = default;

        StringRef( char const* rawChars ) noexcept;

        constexpr StringRef( char const* rawChars, size_type size ) noexcept
        :   m_start( rawChars ),
            m_size( size )
        {}

        StringRef( std::string const& stdString ) noexcept
        :   m_start( stdString.c_str() ),
            m_size( stdString.size() )
        {}

        explicit operator std::string() const {
            return std::string(m_start, m_size);
        }

    public: // operators
        auto operator == ( StringRef const& other ) const noexcept -> bool;
        auto operator != (StringRef const& other) const noexcept -> bool {
            return !(*this == other);
        }

        auto operator[] ( size_type index ) const noexcept -> char {
            assert(index < m_size);
            return m_start[index];
        }

    public: // named queries
        constexpr auto empty() const noexcept -> bool {
            return m_size == 0;
        }
        constexpr auto size() const noexcept -> size_type {
            return m_size;
        }

        // Returns the current start pointer. If the StringRef is not
        // null-terminated, throws std::domain_exception
        auto c_str() const -> char const*;

    public: // substrings and searches
        // Returns a substring of [start, start + length).
        // If start + length > size(), then the substring is [start, size()).
        // If start > size(), then the substring is empty.
        auto substr( size_type start, size_type length ) const noexcept -> StringRef;

        // Returns the current start pointer. May not be null-terminated.
        auto data() const noexcept -> char const*;

        constexpr auto isNullTerminated() const noexcept -> bool {
            return m_start[m_size] == '\0';
        }

    public: // iterators
        constexpr const_iterator begin() const { return m_start; }
        constexpr const_iterator end() const { return m_start + m_size; }
    };

    auto operator += ( std::string& lhs, StringRef const& sr ) -> std::string&;
    auto operator << ( std::ostream& os, StringRef const& sr ) -> std::ostream&;

    constexpr auto operator "" _sr( char const* rawChars, std::size_t size ) noexcept -> StringRef {
        return StringRef( rawChars, size );
    }
} // namespace Catch

constexpr auto operator "" _catch_sr( char const* rawChars, std::size_t size ) noexcept -> Catch::StringRef {
    return Catch::StringRef( rawChars, size );
}

// end catch_stringref.h
// start catch_preprocessor.hpp


#define CATCH_RECURSION_LEVEL0(...) __VA_ARGS__
#define CATCH_RECURSION_LEVEL1(...) CATCH_RECURSION_LEVEL0(CATCH_RECURSION_LEVEL0(CATCH_RECURSION_LEVEL0(__VA_ARGS__)))
#define CATCH_RECURSION_LEVEL2(...) CATCH_RECURSION_LEVEL1(CATCH_RECURSION_LEVEL1(CATCH_RECURSION_LEVEL1(__VA_ARGS__)))
#define CATCH_RECURSION_LEVEL3(...) CATCH_RECURSION_LEVEL2(CATCH_RECURSION_LEVEL2(CATCH_RECURSION_LEVEL2(__VA_ARGS__)))
#define CATCH_RECURSION_LEVEL4(...) CATCH_RECURSION_LEVEL3(CATCH_RECURSION_LEVEL3(CATCH_RECURSION_LEVEL3(__VA_ARGS__)))
#define CATCH_RECURSION_LEVEL5(...) CATCH_RECURSION_LEVEL4(CATCH_RECURSION_LEVEL4(CATCH_RECURSION_LEVEL4(__VA_ARGS__)))

#ifdef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
#define INTERNAL_CATCH_EXPAND_VARGS(...) __VA_ARGS__
// MSVC needs more evaluations
#define CATCH_RECURSION_LEVEL6(...) CATCH_RECURSION_LEVEL5(CATCH_RECURSION_LEVEL5(CATCH_RECURSION_LEVEL5(__VA_ARGS__)))
#define CATCH_RECURSE(...)  CATCH_RECURSION_LEVEL6(CATCH_RECURSION_LEVEL6(__VA_ARGS__))
#else
#define CATCH_RECURSE(...)  CATCH_RECURSION_LEVEL5(__VA_ARGS__)
#endif

#define CATCH_REC_END(...)
#define CATCH_REC_OUT

#define CATCH_EMPTY()
#define CATCH_DEFER(id) id CATCH_EMPTY()

#define CATCH_REC_GET_END2() 0, CATCH_REC_END
#define CATCH_REC_GET_END1(...) CATCH_REC_GET_END2
#define CATCH_REC_GET_END(...) CATCH_REC_GET_END1
#define CATCH_REC_NEXT0(test, next, ...) next CATCH_REC_OUT
#define CATCH_REC_NEXT1(test, next) CATCH_DEFER ( CATCH_REC_NEXT0 ) ( test, next, 0)
#define CATCH_REC_NEXT(test, next)  CATCH_REC_NEXT1(CATCH_REC_GET_END test, next)

#define CATCH_REC_LIST0(f, x, peek, ...) , f(x) CATCH_DEFER ( CATCH_REC_NEXT(peek, CATCH_REC_LIST1) ) ( f, peek, __VA_ARGS__ )
#define CATCH_REC_LIST1(f, x, peek, ...) , f(x) CATCH_DEFER ( CATCH_REC_NEXT(peek, CATCH_REC_LIST0) ) ( f, peek, __VA_ARGS__ )
#define CATCH_REC_LIST2(f, x, peek, ...)   f(x) CATCH_DEFER ( CATCH_REC_NEXT(peek, CATCH_REC_LIST1) ) ( f, peek, __VA_ARGS__ )

#define CATCH_REC_LIST0_UD(f, userdata, x, peek, ...) , f(userdata, x) CATCH_DEFER ( CATCH_REC_NEXT(peek, CATCH_REC_LIST1_UD) ) ( f, userdata, peek, __VA_ARGS__ )
#define CATCH_REC_LIST1_UD(f, userdata, x, peek, ...) , f(userdata, x) CATCH_DEFER ( CATCH_REC_NEXT(peek, CATCH_REC_LIST0_UD) ) ( f, userdata, peek, __VA_ARGS__ )
#define CATCH_REC_LIST2_UD(f, userdata, x, peek, ...)   f(userdata, x) CATCH_DEFER ( CATCH_REC_NEXT(peek, CATCH_REC_LIST1_UD) ) ( f, userdata, peek, __VA_ARGS__ )

// Applies the function macro `f` to each of the remaining parameters, inserts commas between the results,
// and passes userdata as the first parameter to each invocation,
// e.g. CATCH_REC_LIST_UD(f, x, a, b, c) evaluates to f(x, a), f(x, b), f(x, c)
#define CATCH_REC_LIST_UD(f, userdata, ...) CATCH_RECURSE(CATCH_REC_LIST2_UD(f, userdata, __VA_ARGS__, ()()(), ()()(), ()()(), 0))

#define CATCH_REC_LIST(f, ...) CATCH_RECURSE(CATCH_REC_LIST2(f, __VA_ARGS__, ()()(), ()()(), ()()(), 0))

#define INTERNAL_CATCH_EXPAND1(param) INTERNAL_CATCH_EXPAND2(param)
#define INTERNAL_CATCH_EXPAND2(...) INTERNAL_CATCH_NO## __VA_ARGS__
#define INTERNAL_CATCH_DEF(...) INTERNAL_CATCH_DEF __VA_ARGS__
#define INTERNAL_CATCH_NOINTERNAL_CATCH_DEF
#define INTERNAL_CATCH_STRINGIZE(...) INTERNAL_CATCH_STRINGIZE2(__VA_ARGS__)
#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
#define INTERNAL_CATCH_STRINGIZE2(...) #__VA_ARGS__
#define INTERNAL_CATCH_STRINGIZE_WITHOUT_PARENS(param) INTERNAL_CATCH_STRINGIZE(INTERNAL_CATCH_REMOVE_PARENS(param))
#else
// MSVC is adding extra space and needs another indirection to expand INTERNAL_CATCH_NOINTERNAL_CATCH_DEF
#define INTERNAL_CATCH_STRINGIZE2(...) INTERNAL_CATCH_STRINGIZE3(__VA_ARGS__)
#define INTERNAL_CATCH_STRINGIZE3(...) #__VA_ARGS__
#define INTERNAL_CATCH_STRINGIZE_WITHOUT_PARENS(param) (INTERNAL_CATCH_STRINGIZE(INTERNAL_CATCH_REMOVE_PARENS(param)) + 1)
#endif

#define INTERNAL_CATCH_MAKE_NAMESPACE2(...) ns_##__VA_ARGS__
#define INTERNAL_CATCH_MAKE_NAMESPACE(name) INTERNAL_CATCH_MAKE_NAMESPACE2(name)

#define INTERNAL_CATCH_REMOVE_PARENS(...) INTERNAL_CATCH_EXPAND1(INTERNAL_CATCH_DEF __VA_ARGS__)

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
#define INTERNAL_CATCH_MAKE_TYPE_LIST2(...) decltype(get_wrapper<INTERNAL_CATCH_REMOVE_PARENS_GEN(__VA_ARGS__)>())
#define INTERNAL_CATCH_MAKE_TYPE_LIST(...) INTERNAL_CATCH_MAKE_TYPE_LIST2(INTERNAL_CATCH_REMOVE_PARENS(__VA_ARGS__))
#else
#define INTERNAL_CATCH_MAKE_TYPE_LIST2(...) INTERNAL_CATCH_EXPAND_VARGS(decltype(get_wrapper<INTERNAL_CATCH_REMOVE_PARENS_GEN(__VA_ARGS__)>()))
#define INTERNAL_CATCH_MAKE_TYPE_LIST(...) INTERNAL_CATCH_EXPAND_VARGS(INTERNAL_CATCH_MAKE_TYPE_LIST2(INTERNAL_CATCH_REMOVE_PARENS(__VA_ARGS__)))
#endif

#define INTERNAL_CATCH_MAKE_TYPE_LISTS_FROM_TYPES(...)\
    CATCH_REC_LIST(INTERNAL_CATCH_MAKE_TYPE_LIST,__VA_ARGS__)

#define INTERNAL_CATCH_REMOVE_PARENS_1_ARG(_0) INTERNAL_CATCH_REMOVE_PARENS(_0)
#define INTERNAL_CATCH_REMOVE_PARENS_2_ARG(_0, _1) INTERNAL_CATCH_REMOVE_PARENS(_0), INTERNAL_CATCH_REMOVE_PARENS_1_ARG(_1)
#define INTERNAL_CATCH_REMOVE_PARENS_3_ARG(_0, _1, _2) INTERNAL_CATCH_REMOVE_PARENS(_0), INTERNAL_CATCH_REMOVE_PARENS_2_ARG(_1, _2)
#define INTERNAL_CATCH_REMOVE_PARENS_4_ARG(_0, _1, _2, _3) INTERNAL_CATCH_REMOVE_PARENS(_0), INTERNAL_CATCH_REMOVE_PARENS_3_ARG(_1, _2, _3)
#define INTERNAL_CATCH_REMOVE_PARENS_5_ARG(_0, _1, _2, _3, _4) INTERNAL_CATCH_REMOVE_PARENS(_0), INTERNAL_CATCH_REMOVE_PARENS_4_ARG(_1, _2, _3, _4)
#define INTERNAL_CATCH_REMOVE_PARENS_6_ARG(_0, _1, _2, _3, _4, _5) INTERNAL_CATCH_REMOVE_PARENS(_0), INTERNAL_CATCH_REMOVE_PARENS_5_ARG(_1, _2, _3, _4, _5)
#define INTERNAL_CATCH_REMOVE_PARENS_7_ARG(_0, _1, _2, _3, _4, _5, _6) INTERNAL_CATCH_REMOVE_PARENS(_0), INTERNAL_CATCH_REMOVE_PARENS_6_ARG(_1, _2, _3, _4, _5, _6)
#define INTERNAL_CATCH_REMOVE_PARENS_8_ARG(_0, _1, _2, _3, _4, _5, _6, _7) INTERNAL_CATCH_REMOVE_PARENS(_0), INTERNAL_CATCH_REMOVE_PARENS_7_ARG(_1, _2, _3, _4, _5, _6, _7)
#define INTERNAL_CATCH_REMOVE_PARENS_9_ARG(_0, _1, _2, _3, _4, _5, _6, _7, _8) INTERNAL_CATCH_REMOVE_PARENS(_0), INTERNAL_CATCH_REMOVE_PARENS_8_ARG(_1, _2, _3, _4, _5, _6, _7, _8)
#define INTERNAL_CATCH_REMOVE_PARENS_10_ARG(_0, _1, _2, _3, _4, _5, _6, _7, _8, _9) INTERNAL_CATCH_REMOVE_PARENS(_0), INTERNAL_CATCH_REMOVE_PARENS_9_ARG(_1, _2, _3, _4, _5, _6, _7, _8, _9)
#define INTERNAL_CATCH_REMOVE_PARENS_11_ARG(_0, _1, _2, _3, _4, _5, _6, _7, _8, _9, _10) INTERNAL_CATCH_REMOVE_PARENS(_0), INTERNAL_CATCH_REMOVE_PARENS_10_ARG(_1, _2, _3, _4, _5, _6, _7, _8, _9, _10)

#define INTERNAL_CATCH_VA_NARGS_IMPL(_0, _1, _2, _3, _4, _5, _6, _7, _8, _9, _10, N, ...) N

#define INTERNAL_CATCH_TYPE_GEN\
    template<typename...> struct TypeList {};\
    template<typename...Ts>\
    constexpr auto get_wrapper() noexcept -> TypeList<Ts...> { return {}; }\
    template<template<typename...> class...> struct TemplateTypeList{};\
    template<template<typename...> class...Cs>\
    constexpr auto get_wrapper() noexcept -> TemplateTypeList<Cs...> { return {}; }\
    template<typename...>\
    struct append;\
    template<typename...>\
    struct rewrap;\
    template<template<typename...> class, typename...>\
    struct create;\
    template<template<typename...> class, typename>\
    struct convert;\
    \
    template<typename T> \
    struct append<T> { using type = T; };\
    template< template<typename...> class L1, typename...E1, template<typename...> class L2, typename...E2, typename...Rest>\
    struct append<L1<E1...>, L2<E2...>, Rest...> { using type = typename append<L1<E1...,E2...>, Rest...>::type; };\
    template< template<typename...> class L1, typename...E1, typename...Rest>\
    struct append<L1<E1...>, TypeList<mpl_::na>, Rest...> { using type = L1<E1...>; };\
    \
    template< template<typename...> class Container, template<typename...> class List, typename...elems>\
    struct rewrap<TemplateTypeList<Container>, List<elems...>> { using type = TypeList<Container<elems...>>; };\
    template< template<typename...> class Container, template<typename...> class List, class...Elems, typename...Elements>\
    struct rewrap<TemplateTypeList<Container>, List<Elems...>, Elements...> { using type = typename append<TypeList<Container<Elems...>>, typename rewrap<TemplateTypeList<Container>, Elements...>::type>::type; };\
    \
    template<template <typename...> class Final, template< typename...> class...Containers, typename...Types>\
    struct create<Final, TemplateTypeList<Containers...>, TypeList<Types...>> { using type = typename append<Final<>, typename rewrap<TemplateTypeList<Containers>, Types...>::type...>::type; };\
    template<template <typename...> class Final, template <typename...> class List, typename...Ts>\
    struct convert<Final, List<Ts...>> { using type = typename append<Final<>,TypeList<Ts>...>::type; };

#define INTERNAL_CATCH_NTTP_1(signature, ...)\
    template<INTERNAL_CATCH_REMOVE_PARENS(signature)> struct Nttp{};\
    template<INTERNAL_CATCH_REMOVE_PARENS(signature)>\
    constexpr auto get_wrapper() noexcept -> Nttp<__VA_ARGS__> { return {}; } \
    template<template<INTERNAL_CATCH_REMOVE_PARENS(signature)> class...> struct NttpTemplateTypeList{};\
    template<template<INTERNAL_CATCH_REMOVE_PARENS(signature)> class...Cs>\
    constexpr auto get_wrapper() noexcept -> NttpTemplateTypeList<Cs...> { return {}; } \
    \
    template< template<INTERNAL_CATCH_REMOVE_PARENS(signature)> class Container, template<INTERNAL_CATCH_REMOVE_PARENS(signature)> class List, INTERNAL_CATCH_REMOVE_PARENS(signature)>\
    struct rewrap<NttpTemplateTypeList<Container>, List<__VA_ARGS__>> { using type = TypeList<Container<__VA_ARGS__>>; };\
    template< template<INTERNAL_CATCH_REMOVE_PARENS(signature)> class Container, template<INTERNAL_CATCH_REMOVE_PARENS(signature)> class List, INTERNAL_CATCH_REMOVE_PARENS(signature), typename...Elements>\
    struct rewrap<NttpTemplateTypeList<Container>, List<__VA_ARGS__>, Elements...> { using type = typename append<TypeList<Container<__VA_ARGS__>>, typename rewrap<NttpTemplateTypeList<Container>, Elements...>::type>::type; };\
    template<template <typename...> class Final, template<INTERNAL_CATCH_REMOVE_PARENS(signature)> class...Containers, typename...Types>\
    struct create<Final, NttpTemplateTypeList<Containers...>, TypeList<Types...>> { using type = typename append<Final<>, typename rewrap<NttpTemplateTypeList<Containers>, Types...>::type...>::type; };

#define INTERNAL_CATCH_DECLARE_SIG_TEST0(TestName)
#define INTERNAL_CATCH_DECLARE_SIG_TEST1(TestName, signature)\
    template<INTERNAL_CATCH_REMOVE_PARENS(signature)>\
    static void TestName()
#define INTERNAL_CATCH_DECLARE_SIG_TEST_X(TestName, signature, ...)\
    template<INTERNAL_CATCH_REMOVE_PARENS(signature)>\
    static void TestName()

#define INTERNAL_CATCH_DEFINE_SIG_TEST0(TestName)
#define INTERNAL_CATCH_DEFINE_SIG_TEST1(TestName, signature)\
    template<INTERNAL_CATCH_REMOVE_PARENS(signature)>\
    static void TestName()
#define INTERNAL_CATCH_DEFINE_SIG_TEST_X(TestName, signature,...)\
    template<INTERNAL_CATCH_REMOVE_PARENS(signature)>\
    static void TestName()

#define INTERNAL_CATCH_NTTP_REGISTER0(TestFunc, signature)\
    template<typename Type>\
    void reg_test(TypeList<Type>, Catch::NameAndTags nameAndTags)\
    {\
        Catch::AutoReg( Catch::makeTestInvoker(&TestFunc<Type>), CATCH_INTERNAL_LINEINFO, Catch::StringRef(), nameAndTags);\
    }

#define INTERNAL_CATCH_NTTP_REGISTER(TestFunc, signature, ...)\
    template<INTERNAL_CATCH_REMOVE_PARENS(signature)>\
    void reg_test(Nttp<__VA_ARGS__>, Catch::NameAndTags nameAndTags)\
    {\
        Catch::AutoReg( Catch::makeTestInvoker(&TestFunc<__VA_ARGS__>), CATCH_INTERNAL_LINEINFO, Catch::StringRef(), nameAndTags);\
    }

#define INTERNAL_CATCH_NTTP_REGISTER_METHOD0(TestName, signature, ...)\
    template<typename Type>\
    void reg_test(TypeList<Type>, Catch::StringRef className, Catch::NameAndTags nameAndTags)\
    {\
        Catch::AutoReg( Catch::makeTestInvoker(&TestName<Type>::test), CATCH_INTERNAL_LINEINFO, className, nameAndTags);\
    }

#define INTERNAL_CATCH_NTTP_REGISTER_METHOD(TestName, signature, ...)\
    template<INTERNAL_CATCH_REMOVE_PARENS(signature)>\
    void reg_test(Nttp<__VA_ARGS__>, Catch::StringRef className, Catch::NameAndTags nameAndTags)\
    {\
        Catch::AutoReg( Catch::makeTestInvoker(&TestName<__VA_ARGS__>::test), CATCH_INTERNAL_LINEINFO, className, nameAndTags);\
    }

#define INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD0(TestName, ClassName)
#define INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD1(TestName, ClassName, signature)\
    template<typename TestType> \
    struct TestName : INTERNAL_CATCH_REMOVE_PARENS(ClassName)<TestType> { \
        void test();\
    }

#define INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X(TestName, ClassName, signature, ...)\
    template<INTERNAL_CATCH_REMOVE_PARENS(signature)> \
    struct TestName : INTERNAL_CATCH_REMOVE_PARENS(ClassName)<__VA_ARGS__> { \
        void test();\
    }

#define INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD0(TestName)
#define INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD1(TestName, signature)\
    template<typename TestType> \
    void INTERNAL_CATCH_MAKE_NAMESPACE(TestName)::TestName<TestType>::test()
#define INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X(TestName, signature, ...)\
    template<INTERNAL_CATCH_REMOVE_PARENS(signature)> \
    void INTERNAL_CATCH_MAKE_NAMESPACE(TestName)::TestName<__VA_ARGS__>::test()

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
#define INTERNAL_CATCH_NTTP_0
#define INTERNAL_CATCH_NTTP_GEN(...) INTERNAL_CATCH_VA_NARGS_IMPL(__VA_ARGS__, INTERNAL_CATCH_NTTP_1(__VA_ARGS__), INTERNAL_CATCH_NTTP_1(__VA_ARGS__), INTERNAL_CATCH_NTTP_1(__VA_ARGS__), INTERNAL_CATCH_NTTP_1(__VA_ARGS__), INTERNAL_CATCH_NTTP_1(__VA_ARGS__), INTERNAL_CATCH_NTTP_1( __VA_ARGS__), INTERNAL_CATCH_NTTP_1( __VA_ARGS__), INTERNAL_CATCH_NTTP_1( __VA_ARGS__), INTERNAL_CATCH_NTTP_1( __VA_ARGS__),INTERNAL_CATCH_NTTP_1( __VA_ARGS__), INTERNAL_CATCH_NTTP_0)
#define INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD(TestName, ...) INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD1, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD0)(TestName, __VA_ARGS__)
#define INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD(TestName, ClassName, ...) INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD1, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD0)(TestName, ClassName, __VA_ARGS__)
#define INTERNAL_CATCH_NTTP_REG_METHOD_GEN(TestName, ...) INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD0, INTERNAL_CATCH_NTTP_REGISTER_METHOD0)(TestName, __VA_ARGS__)
#define INTERNAL_CATCH_NTTP_REG_GEN(TestFunc, ...) INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER0, INTERNAL_CATCH_NTTP_REGISTER0)(TestFunc, __VA_ARGS__)
#define INTERNAL_CATCH_DEFINE_SIG_TEST(TestName, ...) INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X,INTERNAL_CATCH_DEFINE_SIG_TEST_X,INTERNAL_CATCH_DEFINE_SIG_TEST1, INTERNAL_CATCH_DEFINE_SIG_TEST0)(TestName, __VA_ARGS__)
#define INTERNAL_CATCH_DECLARE_SIG_TEST(TestName, ...) INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_DECLARE_SIG_TEST_X,INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X,INTERNAL_CATCH_DECLARE_SIG_TEST_X,INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DECLARE_SIG_TEST1, INTERNAL_CATCH_DECLARE_SIG_TEST0)(TestName, __VA_ARGS__)
#define INTERNAL_CATCH_REMOVE_PARENS_GEN(...) INTERNAL_CATCH_VA_NARGS_IMPL(__VA_ARGS__, INTERNAL_CATCH_REMOVE_PARENS_11_ARG,INTERNAL_CATCH_REMOVE_PARENS_10_ARG,INTERNAL_CATCH_REMOVE_PARENS_9_ARG,INTERNAL_CATCH_REMOVE_PARENS_8_ARG,INTERNAL_CATCH_REMOVE_PARENS_7_ARG,INTERNAL_CATCH_REMOVE_PARENS_6_ARG,INTERNAL_CATCH_REMOVE_PARENS_5_ARG,INTERNAL_CATCH_REMOVE_PARENS_4_ARG,INTERNAL_CATCH_REMOVE_PARENS_3_ARG,INTERNAL_CATCH_REMOVE_PARENS_2_ARG,INTERNAL_CATCH_REMOVE_PARENS_1_ARG)(__VA_ARGS__)
#else
#define INTERNAL_CATCH_NTTP_0(signature)
#define INTERNAL_CATCH_NTTP_GEN(...) INTERNAL_CATCH_EXPAND_VARGS(INTERNAL_CATCH_VA_NARGS_IMPL(__VA_ARGS__, INTERNAL_CATCH_NTTP_1, INTERNAL_CATCH_NTTP_1, INTERNAL_CATCH_NTTP_1, INTERNAL_CATCH_NTTP_1, INTERNAL_CATCH_NTTP_1, INTERNAL_CATCH_NTTP_1, INTERNAL_CATCH_NTTP_1, INTERNAL_CATCH_NTTP_1, INTERNAL_CATCH_NTTP_1,INTERNAL_CATCH_NTTP_1, INTERNAL_CATCH_NTTP_0)( __VA_ARGS__))
#define INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD(TestName, ...) INTERNAL_CATCH_EXPAND_VARGS(INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD1, INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD0)(TestName, __VA_ARGS__))
#define INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD(TestName, ClassName, ...) INTERNAL_CATCH_EXPAND_VARGS(INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X,INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD_X, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD1, INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD0)(TestName, ClassName, __VA_ARGS__))
#define INTERNAL_CATCH_NTTP_REG_METHOD_GEN(TestName, ...) INTERNAL_CATCH_EXPAND_VARGS(INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD, INTERNAL_CATCH_NTTP_REGISTER_METHOD0, INTERNAL_CATCH_NTTP_REGISTER_METHOD0)(TestName, __VA_ARGS__))
#define INTERNAL_CATCH_NTTP_REG_GEN(TestFunc, ...) INTERNAL_CATCH_EXPAND_VARGS(INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER, INTERNAL_CATCH_NTTP_REGISTER0, INTERNAL_CATCH_NTTP_REGISTER0)(TestFunc, __VA_ARGS__))
#define INTERNAL_CATCH_DEFINE_SIG_TEST(TestName, ...) INTERNAL_CATCH_EXPAND_VARGS(INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X,INTERNAL_CATCH_DEFINE_SIG_TEST_X,INTERNAL_CATCH_DEFINE_SIG_TEST1, INTERNAL_CATCH_DEFINE_SIG_TEST0)(TestName, __VA_ARGS__))
#define INTERNAL_CATCH_DECLARE_SIG_TEST(TestName, ...) INTERNAL_CATCH_EXPAND_VARGS(INTERNAL_CATCH_VA_NARGS_IMPL( "dummy", __VA_ARGS__, INTERNAL_CATCH_DECLARE_SIG_TEST_X,INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DEFINE_SIG_TEST_X,INTERNAL_CATCH_DECLARE_SIG_TEST_X,INTERNAL_CATCH_DECLARE_SIG_TEST_X, INTERNAL_CATCH_DECLARE_SIG_TEST1, INTERNAL_CATCH_DECLARE_SIG_TEST0)(TestName, __VA_ARGS__))
#define INTERNAL_CATCH_REMOVE_PARENS_GEN(...) INTERNAL_CATCH_EXPAND_VARGS(INTERNAL_CATCH_VA_NARGS_IMPL(__VA_ARGS__, INTERNAL_CATCH_REMOVE_PARENS_11_ARG,INTERNAL_CATCH_REMOVE_PARENS_10_ARG,INTERNAL_CATCH_REMOVE_PARENS_9_ARG,INTERNAL_CATCH_REMOVE_PARENS_8_ARG,INTERNAL_CATCH_REMOVE_PARENS_7_ARG,INTERNAL_CATCH_REMOVE_PARENS_6_ARG,INTERNAL_CATCH_REMOVE_PARENS_5_ARG,INTERNAL_CATCH_REMOVE_PARENS_4_ARG,INTERNAL_CATCH_REMOVE_PARENS_3_ARG,INTERNAL_CATCH_REMOVE_PARENS_2_ARG,INTERNAL_CATCH_REMOVE_PARENS_1_ARG)(__VA_ARGS__))
#endif

// end catch_preprocessor.hpp
// start catch_meta.hpp


#include <type_traits>

namespace Catch {
    template<typename T>
    struct always_false : std::false_type {};

    template <typename> struct true_given : std::true_type {};
    struct is_callable_tester {
        template <typename Fun, typename... Args>
        true_given<decltype(std::declval<Fun>()(std::declval<Args>()...))> static test(int);
        template <typename...>
        std::false_type static test(...);
    };

    template <typename T>
    struct is_callable;

    template <typename Fun, typename... Args>
    struct is_callable<Fun(Args...)> : decltype(is_callable_tester::test<Fun, Args...>(0)) {};

#if defined(__cpp_lib_is_invocable) && __cpp_lib_is_invocable >= 201703
    // std::result_of is deprecated in C++17 and removed in C++20. Hence, it is
    // replaced with std::invoke_result here.
    template <typename Func, typename... U>
    using FunctionReturnType = std::remove_reference_t<std::remove_cv_t<std::invoke_result_t<Func, U...>>>;
#else
    // Keep ::type here because we still support C++11
    template <typename Func, typename... U>
    using FunctionReturnType = typename std::remove_reference<typename std::remove_cv<typename std::result_of<Func(U...)>::type>::type>::type;
#endif

} // namespace Catch

namespace mpl_{
    struct na;
}

// end catch_meta.hpp
namespace Catch {

template<typename C>
class TestInvokerAsMethod : public ITestInvoker {
    void (C::*m_testAsMethod)();
public:
    TestInvokerAsMethod( void (C::*testAsMethod)() ) noexcept : m_testAsMethod( testAsMethod ) {}

    void invoke() const override {
        C obj;
        (obj.*m_testAsMethod)();
    }
};

auto makeTestInvoker( void(*testAsFunction)() ) noexcept -> ITestInvoker*;

template<typename C>
auto makeTestInvoker( void (C::*testAsMethod)() ) noexcept -> ITestInvoker* {
    return new(std::nothrow) TestInvokerAsMethod<C>( testAsMethod );
}

struct NameAndTags {
    NameAndTags( StringRef const& name_ = StringRef(), StringRef const& tags_ = StringRef() ) noexcept;
    StringRef name;
    StringRef tags;
};

struct AutoReg : NonCopyable {
    AutoReg( ITestInvoker* invoker, SourceLineInfo const& lineInfo, StringRef const& classOrMethod, NameAndTags const& nameAndTags ) noexcept;
    ~AutoReg();
};

} // end namespace Catch

#if defined(CATCH_CONFIG_DISABLE)
    #define INTERNAL_CATCH_TESTCASE_NO_REGISTRATION( TestName, ... ) \
        static void TestName()
    #define INTERNAL_CATCH_TESTCASE_METHOD_NO_REGISTRATION( TestName, ClassName, ... ) \
        namespace{                        \
            struct TestName : INTERNAL_CATCH_REMOVE_PARENS(ClassName) { \
                void test();              \
            };                            \
        }                                 \
        void TestName::test()
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION_2( TestName, TestFunc, Name, Tags, Signature, ... )  \
        INTERNAL_CATCH_DEFINE_SIG_TEST(TestFunc, INTERNAL_CATCH_REMOVE_PARENS(Signature))
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION_2( TestNameClass, TestName, ClassName, Name, Tags, Signature, ... )    \
        namespace{                                                                                  \
            namespace INTERNAL_CATCH_MAKE_NAMESPACE(TestName) {                                      \
            INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD(TestName, ClassName, INTERNAL_CATCH_REMOVE_PARENS(Signature));\
        }                                                                                           \
        }                                                                                           \
        INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD(TestName, INTERNAL_CATCH_REMOVE_PARENS(Signature))

    #ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
        #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION(Name, Tags, ...) \
            INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, typename TestType, __VA_ARGS__ )
    #else
        #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION(Name, Tags, ...) \
            INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, typename TestType, __VA_ARGS__ ) )
    #endif

    #ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
        #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG_NO_REGISTRATION(Name, Tags, Signature, ...) \
            INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, Signature, __VA_ARGS__ )
    #else
        #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG_NO_REGISTRATION(Name, Tags, Signature, ...) \
            INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, Signature, __VA_ARGS__ ) )
    #endif

    #ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
        #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION( ClassName, Name, Tags,... ) \
            INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_C_L_A_S_S_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ) , ClassName, Name, Tags, typename T, __VA_ARGS__ )
    #else
        #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION( ClassName, Name, Tags,... ) \
            INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_C_L_A_S_S_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ) , ClassName, Name, Tags, typename T, __VA_ARGS__ ) )
    #endif

    #ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
        #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG_NO_REGISTRATION( ClassName, Name, Tags, Signature, ... ) \
            INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_C_L_A_S_S_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ) , ClassName, Name, Tags, Signature, __VA_ARGS__ )
    #else
        #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG_NO_REGISTRATION( ClassName, Name, Tags, Signature, ... ) \
            INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_C_L_A_S_S_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ) , ClassName, Name, Tags, Signature, __VA_ARGS__ ) )
    #endif
#endif

    ///////////////////////////////////////////////////////////////////////////////
    #define INTERNAL_CATCH_TESTCASE2( TestName, ... ) \
        static void TestName(); \
        CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
        CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
        namespace{ Catch::AutoReg INTERNAL_CATCH_UNIQUE_NAME( autoRegistrar )( Catch::makeTestInvoker( &TestName ), CATCH_INTERNAL_LINEINFO, Catch::StringRef(), Catch::NameAndTags{ __VA_ARGS__ } ); } /* NOLINT */ \
        CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION \
        static void TestName()
    #define INTERNAL_CATCH_TESTCASE( ... ) \
        INTERNAL_CATCH_TESTCASE2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ), __VA_ARGS__ )

    ///////////////////////////////////////////////////////////////////////////////
    #define INTERNAL_CATCH_METHOD_AS_TEST_CASE( QualifiedMethod, ... ) \
        CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
        CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
        namespace{ Catch::AutoReg INTERNAL_CATCH_UNIQUE_NAME( autoRegistrar )( Catch::makeTestInvoker( &QualifiedMethod ), CATCH_INTERNAL_LINEINFO, "&" #QualifiedMethod, Catch::NameAndTags{ __VA_ARGS__ } ); } /* NOLINT */ \
        CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION

    ///////////////////////////////////////////////////////////////////////////////
    #define INTERNAL_CATCH_TEST_CASE_METHOD2( TestName, ClassName, ... )\
        CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
        CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
        namespace{ \
            struct TestName : INTERNAL_CATCH_REMOVE_PARENS(ClassName) { \
                void test(); \
            }; \
            Catch::AutoReg INTERNAL_CATCH_UNIQUE_NAME( autoRegistrar ) ( Catch::makeTestInvoker( &TestName::test ), CATCH_INTERNAL_LINEINFO, #ClassName, Catch::NameAndTags{ __VA_ARGS__ } ); /* NOLINT */ \
        } \
        CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION \
        void TestName::test()
    #define INTERNAL_CATCH_TEST_CASE_METHOD( ClassName, ... ) \
        INTERNAL_CATCH_TEST_CASE_METHOD2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ), ClassName, __VA_ARGS__ )

    ///////////////////////////////////////////////////////////////////////////////
    #define INTERNAL_CATCH_REGISTER_TESTCASE( Function, ... ) \
        CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
        CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
        Catch::AutoReg INTERNAL_CATCH_UNIQUE_NAME( autoRegistrar )( Catch::makeTestInvoker( Function ), CATCH_INTERNAL_LINEINFO, Catch::StringRef(), Catch::NameAndTags{ __VA_ARGS__ } ); /* NOLINT */ \
        CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION

    ///////////////////////////////////////////////////////////////////////////////
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_2(TestName, TestFunc, Name, Tags, Signature, ... )\
        CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
        CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
        CATCH_INTERNAL_SUPPRESS_ZERO_VARIADIC_WARNINGS \
        CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS \
        INTERNAL_CATCH_DECLARE_SIG_TEST(TestFunc, INTERNAL_CATCH_REMOVE_PARENS(Signature));\
        namespace {\
        namespace INTERNAL_CATCH_MAKE_NAMESPACE(TestName){\
            INTERNAL_CATCH_TYPE_GEN\
            INTERNAL_CATCH_NTTP_GEN(INTERNAL_CATCH_REMOVE_PARENS(Signature))\
            INTERNAL_CATCH_NTTP_REG_GEN(TestFunc,INTERNAL_CATCH_REMOVE_PARENS(Signature))\
            template<typename...Types> \
            struct TestName{\
                TestName(){\
                    int index = 0;                                    \
                    constexpr char const* tmpl_types[] = {CATCH_REC_LIST(INTERNAL_CATCH_STRINGIZE_WITHOUT_PARENS, __VA_ARGS__)};\
                    using expander = int[];\
                    (void)expander{(reg_test(Types{}, Catch::NameAndTags{ Name " - " + std::string(tmpl_types[index]), Tags } ), index++)... };/* NOLINT */ \
                }\
            };\
            static int INTERNAL_CATCH_UNIQUE_NAME( globalRegistrar ) = [](){\
            TestName<INTERNAL_CATCH_MAKE_TYPE_LISTS_FROM_TYPES(__VA_ARGS__)>();\
            return 0;\
        }();\
        }\
        }\
        CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION \
        INTERNAL_CATCH_DEFINE_SIG_TEST(TestFunc,INTERNAL_CATCH_REMOVE_PARENS(Signature))

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE(Name, Tags, ...) \
        INTERNAL_CATCH_TEMPLATE_TEST_CASE_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, typename TestType, __VA_ARGS__ )
#else
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE(Name, Tags, ...) \
        INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, typename TestType, __VA_ARGS__ ) )
#endif

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG(Name, Tags, Signature, ...) \
        INTERNAL_CATCH_TEMPLATE_TEST_CASE_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, Signature, __VA_ARGS__ )
#else
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG(Name, Tags, Signature, ...) \
        INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, Signature, __VA_ARGS__ ) )
#endif

    #define INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE2(TestName, TestFuncName, Name, Tags, Signature, TmplTypes, TypesList) \
        CATCH_INTERNAL_START_WARNINGS_SUPPRESSION                      \
        CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS                      \
        CATCH_INTERNAL_SUPPRESS_ZERO_VARIADIC_WARNINGS                \
        CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS              \
        template<typename TestType> static void TestFuncName();       \
        namespace {\
        namespace INTERNAL_CATCH_MAKE_NAMESPACE(TestName) {                                     \
            INTERNAL_CATCH_TYPE_GEN                                                  \
            INTERNAL_CATCH_NTTP_GEN(INTERNAL_CATCH_REMOVE_PARENS(Signature))         \
            template<typename... Types>                               \
            struct TestName {                                         \
                void reg_tests() {                                          \
                    int index = 0;                                    \
                    using expander = int[];                           \
                    constexpr char const* tmpl_types[] = {CATCH_REC_LIST(INTERNAL_CATCH_STRINGIZE_WITHOUT_PARENS, INTERNAL_CATCH_REMOVE_PARENS(TmplTypes))};\
                    constexpr char const* types_list[] = {CATCH_REC_LIST(INTERNAL_CATCH_STRINGIZE_WITHOUT_PARENS, INTERNAL_CATCH_REMOVE_PARENS(TypesList))};\
                    constexpr auto num_types = sizeof(types_list) / sizeof(types_list[0]);\
                    (void)expander{(Catch::AutoReg( Catch::makeTestInvoker( &TestFuncName<Types> ), CATCH_INTERNAL_LINEINFO, Catch::StringRef(), Catch::NameAndTags{ Name " - " + std::string(tmpl_types[index / num_types]) + "<" + std::string(types_list[index % num_types]) + ">", Tags } ), index++)... };/* NOLINT */\
                }                                                     \
            };                                                        \
            static int INTERNAL_CATCH_UNIQUE_NAME( globalRegistrar ) = [](){ \
                using TestInit = typename create<TestName, decltype(get_wrapper<INTERNAL_CATCH_REMOVE_PARENS(TmplTypes)>()), TypeList<INTERNAL_CATCH_MAKE_TYPE_LISTS_FROM_TYPES(INTERNAL_CATCH_REMOVE_PARENS(TypesList))>>::type; \
                TestInit t;                                           \
                t.reg_tests();                                        \
                return 0;                                             \
            }();                                                      \
        }                                                             \
        }                                                             \
        CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION                       \
        template<typename TestType>                                   \
        static void TestFuncName()

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
    #define INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE(Name, Tags, ...)\
        INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE2(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, typename T,__VA_ARGS__)
#else
    #define INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE(Name, Tags, ...)\
        INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, typename T, __VA_ARGS__ ) )
#endif

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
    #define INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_SIG(Name, Tags, Signature, ...)\
        INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE2(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, Signature, __VA_ARGS__)
#else
    #define INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_SIG(Name, Tags, Signature, ...)\
        INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, Signature, __VA_ARGS__ ) )
#endif

    #define INTERNAL_CATCH_TEMPLATE_LIST_TEST_CASE_2(TestName, TestFunc, Name, Tags, TmplList)\
        CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
        CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
        CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS \
        template<typename TestType> static void TestFunc();       \
        namespace {\
        namespace INTERNAL_CATCH_MAKE_NAMESPACE(TestName){\
        INTERNAL_CATCH_TYPE_GEN\
        template<typename... Types>                               \
        struct TestName {                                         \
            void reg_tests() {                                          \
                int index = 0;                                    \
                using expander = int[];                           \
                (void)expander{(Catch::AutoReg( Catch::makeTestInvoker( &TestFunc<Types> ), CATCH_INTERNAL_LINEINFO, Catch::StringRef(), Catch::NameAndTags{ Name " - " + std::string(INTERNAL_CATCH_STRINGIZE(TmplList)) + " - " + std::to_string(index), Tags } ), index++)... };/* NOLINT */\
            }                                                     \
        };\
        static int INTERNAL_CATCH_UNIQUE_NAME( globalRegistrar ) = [](){ \
                using TestInit = typename convert<TestName, TmplList>::type; \
                TestInit t;                                           \
                t.reg_tests();                                        \
                return 0;                                             \
            }();                                                      \
        }}\
        CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION                       \
        template<typename TestType>                                   \
        static void TestFunc()

    #define INTERNAL_CATCH_TEMPLATE_LIST_TEST_CASE(Name, Tags, TmplList) \
        INTERNAL_CATCH_TEMPLATE_LIST_TEST_CASE_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), Name, Tags, TmplList )

    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_2( TestNameClass, TestName, ClassName, Name, Tags, Signature, ... ) \
        CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
        CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
        CATCH_INTERNAL_SUPPRESS_ZERO_VARIADIC_WARNINGS \
        CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS \
        namespace {\
        namespace INTERNAL_CATCH_MAKE_NAMESPACE(TestName){ \
            INTERNAL_CATCH_TYPE_GEN\
            INTERNAL_CATCH_NTTP_GEN(INTERNAL_CATCH_REMOVE_PARENS(Signature))\
            INTERNAL_CATCH_DECLARE_SIG_TEST_METHOD(TestName, ClassName, INTERNAL_CATCH_REMOVE_PARENS(Signature));\
            INTERNAL_CATCH_NTTP_REG_METHOD_GEN(TestName, INTERNAL_CATCH_REMOVE_PARENS(Signature))\
            template<typename...Types> \
            struct TestNameClass{\
                TestNameClass(){\
                    int index = 0;                                    \
                    constexpr char const* tmpl_types[] = {CATCH_REC_LIST(INTERNAL_CATCH_STRINGIZE_WITHOUT_PARENS, __VA_ARGS__)};\
                    using expander = int[];\
                    (void)expander{(reg_test(Types{}, #ClassName, Catch::NameAndTags{ Name " - " + std::string(tmpl_types[index]), Tags } ), index++)... };/* NOLINT */ \
                }\
            };\
            static int INTERNAL_CATCH_UNIQUE_NAME( globalRegistrar ) = [](){\
                TestNameClass<INTERNAL_CATCH_MAKE_TYPE_LISTS_FROM_TYPES(__VA_ARGS__)>();\
                return 0;\
        }();\
        }\
        }\
        CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION \
        INTERNAL_CATCH_DEFINE_SIG_TEST_METHOD(TestName, INTERNAL_CATCH_REMOVE_PARENS(Signature))

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD( ClassName, Name, Tags,... ) \
        INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_C_L_A_S_S_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ) , ClassName, Name, Tags, typename T, __VA_ARGS__ )
#else
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD( ClassName, Name, Tags,... ) \
        INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_C_L_A_S_S_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ) , ClassName, Name, Tags, typename T, __VA_ARGS__ ) )
#endif

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG( ClassName, Name, Tags, Signature, ... ) \
        INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_C_L_A_S_S_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ) , ClassName, Name, Tags, Signature, __VA_ARGS__ )
#else
    #define INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG( ClassName, Name, Tags, Signature, ... ) \
        INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_C_L_A_S_S_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ) , ClassName, Name, Tags, Signature, __VA_ARGS__ ) )
#endif

    #define INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_2(TestNameClass, TestName, ClassName, Name, Tags, Signature, TmplTypes, TypesList)\
        CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
        CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
        CATCH_INTERNAL_SUPPRESS_ZERO_VARIADIC_WARNINGS \
        CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS \
        template<typename TestType> \
            struct TestName : INTERNAL_CATCH_REMOVE_PARENS(ClassName <TestType>) { \
                void test();\
            };\
        namespace {\
        namespace INTERNAL_CATCH_MAKE_NAMESPACE(TestNameClass) {\
            INTERNAL_CATCH_TYPE_GEN                  \
            INTERNAL_CATCH_NTTP_GEN(INTERNAL_CATCH_REMOVE_PARENS(Signature))\
            template<typename...Types>\
            struct TestNameClass{\
                void reg_tests(){\
                    int index = 0;\
                    using expander = int[];\
                    constexpr char const* tmpl_types[] = {CATCH_REC_LIST(INTERNAL_CATCH_STRINGIZE_WITHOUT_PARENS, INTERNAL_CATCH_REMOVE_PARENS(TmplTypes))};\
                    constexpr char const* types_list[] = {CATCH_REC_LIST(INTERNAL_CATCH_STRINGIZE_WITHOUT_PARENS, INTERNAL_CATCH_REMOVE_PARENS(TypesList))};\
                    constexpr auto num_types = sizeof(types_list) / sizeof(types_list[0]);\
                    (void)expander{(Catch::AutoReg( Catch::makeTestInvoker( &TestName<Types>::test ), CATCH_INTERNAL_LINEINFO, #ClassName, Catch::NameAndTags{ Name " - " + std::string(tmpl_types[index / num_types]) + "<" + std::string(types_list[index % num_types]) + ">", Tags } ), index++)... };/* NOLINT */ \
                }\
            };\
            static int INTERNAL_CATCH_UNIQUE_NAME( globalRegistrar ) = [](){\
                using TestInit = typename create<TestNameClass, decltype(get_wrapper<INTERNAL_CATCH_REMOVE_PARENS(TmplTypes)>()), TypeList<INTERNAL_CATCH_MAKE_TYPE_LISTS_FROM_TYPES(INTERNAL_CATCH_REMOVE_PARENS(TypesList))>>::type;\
                TestInit t;\
                t.reg_tests();\
                return 0;\
            }(); \
        }\
        }\
        CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION \
        template<typename TestType> \
        void TestName<TestType>::test()

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
    #define INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD( ClassName, Name, Tags, ... )\
        INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), ClassName, Name, Tags, typename T, __VA_ARGS__ )
#else
    #define INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD( ClassName, Name, Tags, ... )\
        INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), ClassName, Name, Tags, typename T,__VA_ARGS__ ) )
#endif

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
    #define INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( ClassName, Name, Tags, Signature, ... )\
        INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), ClassName, Name, Tags, Signature, __VA_ARGS__ )
#else
    #define INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( ClassName, Name, Tags, Signature, ... )\
        INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), ClassName, Name, Tags, Signature,__VA_ARGS__ ) )
#endif

    #define INTERNAL_CATCH_TEMPLATE_LIST_TEST_CASE_METHOD_2( TestNameClass, TestName, ClassName, Name, Tags, TmplList) \
        CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
        CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
        CATCH_INTERNAL_SUPPRESS_UNUSED_TEMPLATE_WARNINGS \
        template<typename TestType> \
        struct TestName : INTERNAL_CATCH_REMOVE_PARENS(ClassName <TestType>) { \
            void test();\
        };\
        namespace {\
        namespace INTERNAL_CATCH_MAKE_NAMESPACE(TestName){ \
            INTERNAL_CATCH_TYPE_GEN\
            template<typename...Types>\
            struct TestNameClass{\
                void reg_tests(){\
                    int index = 0;\
                    using expander = int[];\
                    (void)expander{(Catch::AutoReg( Catch::makeTestInvoker( &TestName<Types>::test ), CATCH_INTERNAL_LINEINFO, #ClassName, Catch::NameAndTags{ Name " - " + std::string(INTERNAL_CATCH_STRINGIZE(TmplList)) + " - " + std::to_string(index), Tags } ), index++)... };/* NOLINT */ \
                }\
            };\
            static int INTERNAL_CATCH_UNIQUE_NAME( globalRegistrar ) = [](){\
                using TestInit = typename convert<TestNameClass, TmplList>::type;\
                TestInit t;\
                t.reg_tests();\
                return 0;\
            }(); \
        }}\
        CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION \
        template<typename TestType> \
        void TestName<TestType>::test()

#define INTERNAL_CATCH_TEMPLATE_LIST_TEST_CASE_METHOD(ClassName, Name, Tags, TmplList) \
        INTERNAL_CATCH_TEMPLATE_LIST_TEST_CASE_METHOD_2( INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_ ), INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_M_P_L_A_T_E_T_E_S_T_F_U_N_C_ ), ClassName, Name, Tags, TmplList )

// end catch_test_registry.h
// start catch_capture.hpp

// start catch_assertionhandler.h

// start catch_assertioninfo.h

// start catch_result_type.h

namespace Catch {

    // ResultWas::OfType enum
    struct ResultWas { enum OfType {
        Unknown = -1,
        Ok = 0,
        Info = 1,
        Warning = 2,

        FailureBit = 0x10,

        ExpressionFailed = FailureBit | 1,
        ExplicitFailure = FailureBit | 2,

        Exception = 0x100 | FailureBit,

        ThrewException = Exception | 1,
        DidntThrowException = Exception | 2,

        FatalErrorCondition = 0x200 | FailureBit

    }; };

    bool isOk( ResultWas::OfType resultType );
    bool isJustInfo( int flags );

    // ResultDisposition::Flags enum
    struct ResultDisposition { enum Flags {
        Normal = 0x01,

        ContinueOnFailure = 0x02,   // Failures fail test, but execution continues
        FalseTest = 0x04,           // Prefix expression with !
        SuppressFail = 0x08         // Failures are reported but do not fail the test
    }; };

    ResultDisposition::Flags operator | ( ResultDisposition::Flags lhs, ResultDisposition::Flags rhs );

    bool shouldContinueOnFailure( int flags );
    inline bool isFalseTest( int flags ) { return ( flags & ResultDisposition::FalseTest ) != 0; }
    bool shouldSuppressFailure( int flags );

} // end namespace Catch

// end catch_result_type.h
namespace Catch {

    struct AssertionInfo
    {
        StringRef macroName;
        SourceLineInfo lineInfo;
        StringRef capturedExpression;
        ResultDisposition::Flags resultDisposition;

        // We want to delete this constructor but a compiler bug in 4.8 means
        // the struct is then treated as non-aggregate
        //AssertionInfo() = delete;
    };

} // end namespace Catch

// end catch_assertioninfo.h
// start catch_decomposer.h

// start catch_tostring.h

#include <vector>
#include <cstddef>
#include <type_traits>
#include <string>
// start catch_stream.h

#include <iosfwd>
#include <cstddef>
#include <ostream>

namespace Catch {

    std::ostream& cout();
    std::ostream& cerr();
    std::ostream& clog();

    class StringRef;

    struct IStream {
        virtual ~IStream();
        virtual std::ostream& stream() const = 0;
    };

    auto makeStream( StringRef const &filename ) -> IStream const*;

    class ReusableStringStream : NonCopyable {
        std::size_t m_index;
        std::ostream* m_oss;
    public:
        ReusableStringStream();
        ~ReusableStringStream();

        auto str() const -> std::string;

        template<typename T>
        auto operator << ( T const& value ) -> ReusableStringStream& {
            *m_oss << value;
            return *this;
        }
        auto get() -> std::ostream& { return *m_oss; }
    };
}

// end catch_stream.h
// start catch_interfaces_enum_values_registry.h

#include <vector>

namespace Catch {

    namespace Detail {
        struct EnumInfo {
            StringRef m_name;
            std::vector<std::pair<int, StringRef>> m_values;

            ~EnumInfo();

            StringRef lookup( int value ) const;
        };
    } // namespace Detail

    struct IMutableEnumValuesRegistry {
        virtual ~IMutableEnumValuesRegistry();

        virtual Detail::EnumInfo const& registerEnum( StringRef enumName, StringRef allEnums, std::vector<int> const& values ) = 0;

        template<typename E>
        Detail::EnumInfo const& registerEnum( StringRef enumName, StringRef allEnums, std::initializer_list<E> values ) {
            static_assert(sizeof(int) >= sizeof(E), "Cannot serialize enum to int");
            std::vector<int> intValues;
            intValues.reserve( values.size() );
            for( auto enumValue : values )
                intValues.push_back( static_cast<int>( enumValue ) );
            return registerEnum( enumName, allEnums, intValues );
        }
    };

} // Catch

// end catch_interfaces_enum_values_registry.h

#ifdef CATCH_CONFIG_CPP17_STRING_VIEW
#include <string_view>
#endif

#ifdef __OBJC__
// start catch_objc_arc.hpp

#import <Foundation/Foundation.h>

#ifdef __has_feature
#define CATCH_ARC_ENABLED __has_feature(objc_arc)
#else
#define CATCH_ARC_ENABLED 0
#endif

void arcSafeRelease( NSObject* obj );
id performOptionalSelector( id obj, SEL sel );

#if !CATCH_ARC_ENABLED
inline void arcSafeRelease( NSObject* obj ) {
    [obj release];
}
inline id performOptionalSelector( id obj, SEL sel ) {
    if( [obj respondsToSelector: sel] )
        return [obj performSelector: sel];
    return nil;
}
#define CATCH_UNSAFE_UNRETAINED
#define CATCH_ARC_STRONG
#else
inline void arcSafeRelease( NSObject* ){}
inline id performOptionalSelector( id obj, SEL sel ) {
#ifdef __clang__
#pragma clang diagnostic push
#pragma clang diagnostic ignored "-Warc-performSelector-leaks"
#endif
    if( [obj respondsToSelector: sel] )
        return [obj performSelector: sel];
#ifdef __clang__
#pragma clang diagnostic pop
#endif
    return nil;
}
#define CATCH_UNSAFE_UNRETAINED __unsafe_unretained
#define CATCH_ARC_STRONG __strong
#endif

// end catch_objc_arc.hpp
#endif

#ifdef _MSC_VER
#pragma warning(push)
#pragma warning(disable:4180) // We attempt to stream a function (address) by const&, which MSVC complains about but is harmless
#endif

namespace Catch {
    namespace Detail {

        extern const std::string unprintableString;

        std::string rawMemoryToString( const void *object, std::size_t size );

        template<typename T>
        std::string rawMemoryToString( const T& object ) {
          return rawMemoryToString( &object, sizeof(object) );
        }

        template<typename T>
        class IsStreamInsertable {
            template<typename Stream, typename U>
            static auto test(int)
                -> decltype(std::declval<Stream&>() << std::declval<U>(), std::true_type());

            template<typename, typename>
            static auto test(...)->std::false_type;

        public:
            static const bool value = decltype(test<std::ostream, const T&>(0))::value;
        };

        template<typename E>
        std::string convertUnknownEnumToString( E e );

        template<typename T>
        typename std::enable_if<
            !std::is_enum<T>::value && !std::is_base_of<std::exception, T>::value,
        std::string>::type convertUnstreamable( T const& ) {
            return Detail::unprintableString;
        }
        template<typename T>
        typename std::enable_if<
            !std::is_enum<T>::value && std::is_base_of<std::exception, T>::value,
         std::string>::type convertUnstreamable(T const& ex) {
            return ex.what();
        }

        template<typename T>
        typename std::enable_if<
            std::is_enum<T>::value
        , std::string>::type convertUnstreamable( T const& value ) {
            return convertUnknownEnumToString( value );
        }

#if defined(_MANAGED)
        //! Convert a CLR string to a utf8 std::string
        template<typename T>
        std::string clrReferenceToString( T^ ref ) {
            if (ref == nullptr)
                return std::string("null");
            auto bytes = System::Text::Encoding::UTF8->GetBytes(ref->ToString());
            cli::pin_ptr<System::Byte> p = &bytes[0];
            return std::string(reinterpret_cast<char const *>(p), bytes->Length);
        }
#endif

    } // namespace Detail

    // If we decide for C++14, change these to enable_if_ts
    template <typename T, typename = void>
    struct StringMaker {
        template <typename Fake = T>
        static
        typename std::enable_if<::Catch::Detail::IsStreamInsertable<Fake>::value, std::string>::type
            convert(const Fake& value) {
                ReusableStringStream rss;
                // NB: call using the function-like syntax to avoid ambiguity with
                // user-defined templated operator<< under clang.
                rss.operator<<(value);
                return rss.str();
        }

        template <typename Fake = T>
        static
        typename std::enable_if<!::Catch::Detail::IsStreamInsertable<Fake>::value, std::string>::type
            convert( const Fake& value ) {
#if !defined(CATCH_CONFIG_FALLBACK_STRINGIFIER)
            return Detail::convertUnstreamable(value);
#else
            return CATCH_CONFIG_FALLBACK_STRINGIFIER(value);
#endif
        }
    };

    namespace Detail {

        // This function dispatches all stringification requests inside of Catch.
        // Should be preferably called fully qualified, like ::Catch::Detail::stringify
        template <typename T>
        std::string stringify(const T& e) {
            return ::Catch::StringMaker<typename std::remove_cv<typename std::remove_reference<T>::type>::type>::convert(e);
        }

        template<typename E>
        std::string convertUnknownEnumToString( E e ) {
            return ::Catch::Detail::stringify(static_cast<typename std::underlying_type<E>::type>(e));
        }

#if defined(_MANAGED)
        template <typename T>
        std::string stringify( T^ e ) {
            return ::Catch::StringMaker<T^>::convert(e);
        }
#endif

    } // namespace Detail

    // Some predefined specializations

    template<>
    struct StringMaker<std::string> {
        static std::string convert(const std::string& str);
    };

#ifdef CATCH_CONFIG_CPP17_STRING_VIEW
    template<>
    struct StringMaker<std::string_view> {
        static std::string convert(std::string_view str);
    };
#endif

    template<>
    struct StringMaker<char const *> {
        static std::string convert(char const * str);
    };
    template<>
    struct StringMaker<char *> {
        static std::string convert(char * str);
    };

#ifdef CATCH_CONFIG_WCHAR
    template<>
    struct StringMaker<std::wstring> {
        static std::string convert(const std::wstring& wstr);
    };

# ifdef CATCH_CONFIG_CPP17_STRING_VIEW
    template<>
    struct StringMaker<std::wstring_view> {
        static std::string convert(std::wstring_view str);
    };
# endif

    template<>
    struct StringMaker<wchar_t const *> {
        static std::string convert(wchar_t const * str);
    };
    template<>
    struct StringMaker<wchar_t *> {
        static std::string convert(wchar_t * str);
    };
#endif

    // TBD: Should we use `strnlen` to ensure that we don't go out of the buffer,
    //      while keeping string semantics?
    template<int SZ>
    struct StringMaker<char[SZ]> {
        static std::string convert(char const* str) {
            return ::Catch::Detail::stringify(std::string{ str });
        }
    };
    template<int SZ>
    struct StringMaker<signed char[SZ]> {
        static std::string convert(signed char const* str) {
            return ::Catch::Detail::stringify(std::string{ reinterpret_cast<char const *>(str) });
        }
    };
    template<int SZ>
    struct StringMaker<unsigned char[SZ]> {
        static std::string convert(unsigned char const* str) {
            return ::Catch::Detail::stringify(std::string{ reinterpret_cast<char const *>(str) });
        }
    };

#if defined(CATCH_CONFIG_CPP17_BYTE)
    template<>
    struct StringMaker<std::byte> {
        static std::string convert(std::byte value);
    };
#endif // defined(CATCH_CONFIG_CPP17_BYTE)
    template<>
    struct StringMaker<int> {
        static std::string convert(int value);
    };
    template<>
    struct StringMaker<long> {
        static std::string convert(long value);
    };
    template<>
    struct StringMaker<long long> {
        static std::string convert(long long value);
    };
    template<>
    struct StringMaker<unsigned int> {
        static std::string convert(unsigned int value);
    };
    template<>
    struct StringMaker<unsigned long> {
        static std::string convert(unsigned long value);
    };
    template<>
    struct StringMaker<unsigned long long> {
        static std::string convert(unsigned long long value);
    };

    template<>
    struct StringMaker<bool> {
        static std::string convert(bool b);
    };

    template<>
    struct StringMaker<char> {
        static std::string convert(char c);
    };
    template<>
    struct StringMaker<signed char> {
        static std::string convert(signed char c);
    };
    template<>
    struct StringMaker<unsigned char> {
        static std::string convert(unsigned char c);
    };

    template<>
    struct StringMaker<std::nullptr_t> {
        static std::string convert(std::nullptr_t);
    };

    template<>
    struct StringMaker<float> {
        static std::string convert(float value);
        static int precision;
    };

    template<>
    struct StringMaker<double> {
        static std::string convert(double value);
        static int precision;
    };

    template <typename T>
    struct StringMaker<T*> {
        template <typename U>
        static std::string convert(U* p) {
            if (p) {
                return ::Catch::Detail::rawMemoryToString(p);
            } else {
                return "nullptr";
            }
        }
    };

    template <typename R, typename C>
    struct StringMaker<R C::*> {
        static std::string convert(R C::* p) {
            if (p) {
                return ::Catch::Detail::rawMemoryToString(p);
            } else {
                return "nullptr";
            }
        }
    };

#if defined(_MANAGED)
    template <typename T>
    struct StringMaker<T^> {
        static std::string convert( T^ ref ) {
            return ::Catch::Detail::clrReferenceToString(ref);
        }
    };
#endif

    namespace Detail {
        template<typename InputIterator, typename Sentinel = InputIterator>
        std::string rangeToString(InputIterator first, Sentinel last) {
            ReusableStringStream rss;
            rss << "{ ";
            if (first != last) {
                rss << ::Catch::Detail::stringify(*first);
                for (++first; first != last; ++first)
                    rss << ", " << ::Catch::Detail::stringify(*first);
            }
            rss << " }";
            return rss.str();
        }
    }

#ifdef __OBJC__
    template<>
    struct StringMaker<NSString*> {
        static std::string convert(NSString * nsstring) {
            if (!nsstring)
                return "nil";
            return std::string("@") + [nsstring UTF8String];
        }
    };
    template<>
    struct StringMaker<NSObject*> {
        static std::string convert(NSObject* nsObject) {
            return ::Catch::Detail::stringify([nsObject description]);
        }

    };
    namespace Detail {
        inline std::string stringify( NSString* nsstring ) {
            return StringMaker<NSString*>::convert( nsstring );
        }

    } // namespace Detail
#endif // __OBJC__

} // namespace Catch

//////////////////////////////////////////////////////
// Separate std-lib types stringification, so it can be selectively enabled
// This means that we do not bring in

#if defined(CATCH_CONFIG_ENABLE_ALL_STRINGMAKERS)
#  define CATCH_CONFIG_ENABLE_PAIR_STRINGMAKER
#  define CATCH_CONFIG_ENABLE_TUPLE_STRINGMAKER
#  define CATCH_CONFIG_ENABLE_VARIANT_STRINGMAKER
#  define CATCH_CONFIG_ENABLE_CHRONO_STRINGMAKER
#  define CATCH_CONFIG_ENABLE_OPTIONAL_STRINGMAKER
#endif

// Separate std::pair specialization
#if defined(CATCH_CONFIG_ENABLE_PAIR_STRINGMAKER)
#include <utility>
namespace Catch {
    template<typename T1, typename T2>
    struct StringMaker<std::pair<T1, T2> > {
        static std::string convert(const std::pair<T1, T2>& pair) {
            ReusableStringStream rss;
            rss << "{ "
                << ::Catch::Detail::stringify(pair.first)
                << ", "
                << ::Catch::Detail::stringify(pair.second)
                << " }";
            return rss.str();
        }
    };
}
#endif // CATCH_CONFIG_ENABLE_PAIR_STRINGMAKER

#if defined(CATCH_CONFIG_ENABLE_OPTIONAL_STRINGMAKER) && defined(CATCH_CONFIG_CPP17_OPTIONAL)
#include <optional>
namespace Catch {
    template<typename T>
    struct StringMaker<std::optional<T> > {
        static std::string convert(const std::optional<T>& optional) {
            ReusableStringStream rss;
            if (optional.has_value()) {
                rss << ::Catch::Detail::stringify(*optional);
            } else {
                rss << "{ }";
            }
            return rss.str();
        }
    };
}
#endif // CATCH_CONFIG_ENABLE_OPTIONAL_STRINGMAKER

// Separate std::tuple specialization
#if defined(CATCH_CONFIG_ENABLE_TUPLE_STRINGMAKER)
#include <tuple>
namespace Catch {
    namespace Detail {
        template<
            typename Tuple,
            std::size_t N = 0,
            bool = (N < std::tuple_size<Tuple>::value)
            >
            struct TupleElementPrinter {
            static void print(const Tuple& tuple, std::ostream& os) {
                os << (N ? ", " : " ")
                    << ::Catch::Detail::stringify(std::get<N>(tuple));
                TupleElementPrinter<Tuple, N + 1>::print(tuple, os);
            }
        };

        template<
            typename Tuple,
            std::size_t N
        >
            struct TupleElementPrinter<Tuple, N, false> {
            static void print(const Tuple&, std::ostream&) {}
        };

    }

    template<typename ...Types>
    struct StringMaker<std::tuple<Types...>> {
        static std::string convert(const std::tuple<Types...>& tuple) {
            ReusableStringStream rss;
            rss << '{';
            Detail::TupleElementPrinter<std::tuple<Types...>>::print(tuple, rss.get());
            rss << " }";
            return rss.str();
        }
    };
}
#endif // CATCH_CONFIG_ENABLE_TUPLE_STRINGMAKER

#if defined(CATCH_CONFIG_ENABLE_VARIANT_STRINGMAKER) && defined(CATCH_CONFIG_CPP17_VARIANT)
#include <variant>
namespace Catch {
    template<>
    struct StringMaker<std::monostate> {
        static std::string convert(const std::monostate&) {
            return "{ }";
        }
    };

    template<typename... Elements>
    struct StringMaker<std::variant<Elements...>> {
        static std::string convert(const std::variant<Elements...>& variant) {
            if (variant.valueless_by_exception()) {
                return "{valueless variant}";
            } else {
                return std::visit(
                    [](const auto& value) {
                        return ::Catch::Detail::stringify(value);
                    },
                    variant
                );
            }
        }
    };
}
#endif // CATCH_CONFIG_ENABLE_VARIANT_STRINGMAKER

namespace Catch {
    // Import begin/ end from std here
    using std::begin;
    using std::end;

    namespace detail {
        template <typename...>
        struct void_type {
            using type = void;
        };

        template <typename T, typename = void>
        struct is_range_impl : std::false_type {
        };

        template <typename T>
        struct is_range_impl<T, typename void_type<decltype(begin(std::declval<T>()))>::type> : std::true_type {
        };
    } // namespace detail

    template <typename T>
    struct is_range : detail::is_range_impl<T> {
    };

#if defined(_MANAGED) // Managed types are never ranges
    template <typename T>
    struct is_range<T^> {
        static const bool value = false;
    };
#endif

    template<typename Range>
    std::string rangeToString( Range const& range ) {
        return ::Catch::Detail::rangeToString( begin( range ), end( range ) );
    }

    // Handle vector<bool> specially
    template<typename Allocator>
    std::string rangeToString( std::vector<bool, Allocator> const& v ) {
        ReusableStringStream rss;
        rss << "{ ";
        bool first = true;
        for( bool b : v ) {
            if( first )
                first = false;
            else
                rss << ", ";
            rss << ::Catch::Detail::stringify( b );
        }
        rss << " }";
        return rss.str();
    }

    template<typename R>
    struct StringMaker<R, typename std::enable_if<is_range<R>::value && !::Catch::Detail::IsStreamInsertable<R>::value>::type> {
        static std::string convert( R const& range ) {
            return rangeToString( range );
        }
    };

    template <typename T, int SZ>
    struct StringMaker<T[SZ]> {
        static std::string convert(T const(&arr)[SZ]) {
            return rangeToString(arr);
        }
    };

} // namespace Catch

// Separate std::chrono::duration specialization
#if defined(CATCH_CONFIG_ENABLE_CHRONO_STRINGMAKER)
#include <ctime>
#include <ratio>
#include <chrono>

namespace Catch {

template <class Ratio>
struct ratio_string {
    static std::string symbol();
};

template <class Ratio>
std::string ratio_string<Ratio>::symbol() {
    Catch::ReusableStringStream rss;
    rss << '[' << Ratio::num << '/'
        << Ratio::den << ']';
    return rss.str();
}
template <>
struct ratio_string<std::atto> {
    static std::string symbol();
};
template <>
struct ratio_string<std::femto> {
    static std::string symbol();
};
template <>
struct ratio_string<std::pico> {
    static std::string symbol();
};
template <>
struct ratio_string<std::nano> {
    static std::string symbol();
};
template <>
struct ratio_string<std::micro> {
    static std::string symbol();
};
template <>
struct ratio_string<std::milli> {
    static std::string symbol();
};

    ////////////
    // std::chrono::duration specializations
    template<typename Value, typename Ratio>
    struct StringMaker<std::chrono::duration<Value, Ratio>> {
        static std::string convert(std::chrono::duration<Value, Ratio> const& duration) {
            ReusableStringStream rss;
            rss << duration.count() << ' ' << ratio_string<Ratio>::symbol() << 's';
            return rss.str();
        }
    };
    template<typename Value>
    struct StringMaker<std::chrono::duration<Value, std::ratio<1>>> {
        static std::string convert(std::chrono::duration<Value, std::ratio<1>> const& duration) {
            ReusableStringStream rss;
            rss << duration.count() << " s";
            return rss.str();
        }
    };
    template<typename Value>
    struct StringMaker<std::chrono::duration<Value, std::ratio<60>>> {
        static std::string convert(std::chrono::duration<Value, std::ratio<60>> const& duration) {
            ReusableStringStream rss;
            rss << duration.count() << " m";
            return rss.str();
        }
    };
    template<typename Value>
    struct StringMaker<std::chrono::duration<Value, std::ratio<3600>>> {
        static std::string convert(std::chrono::duration<Value, std::ratio<3600>> const& duration) {
            ReusableStringStream rss;
            rss << duration.count() << " h";
            return rss.str();
        }
    };

    ////////////
    // std::chrono::time_point specialization
    // Generic time_point cannot be specialized, only std::chrono::time_point<system_clock>
    template<typename Clock, typename Duration>
    struct StringMaker<std::chrono::time_point<Clock, Duration>> {
        static std::string convert(std::chrono::time_point<Clock, Duration> const& time_point) {
            return ::Catch::Detail::stringify(time_point.time_since_epoch()) + " since epoch";
        }
    };
    // std::chrono::time_point<system_clock> specialization
    template<typename Duration>
    struct StringMaker<std::chrono::time_point<std::chrono::system_clock, Duration>> {
        static std::string convert(std::chrono::time_point<std::chrono::system_clock, Duration> const& time_point) {
            auto converted = std::chrono::system_clock::to_time_t(time_point);

#ifdef _MSC_VER
            std::tm timeInfo = {};
            gmtime_s(&timeInfo, &converted);
#else
            std::tm* timeInfo = std::gmtime(&converted);
#endif

            auto const timeStampSize = sizeof("2017-01-16T17:06:45Z");
            char timeStamp[timeStampSize];
            const char * const fmt = "%Y-%m-%dT%H:%M:%SZ";

#ifdef _MSC_VER
            std::strftime(timeStamp, timeStampSize, fmt, &timeInfo);
#else
            std::strftime(timeStamp, timeStampSize, fmt, timeInfo);
#endif
            return std::string(timeStamp);
        }
    };
}
#endif // CATCH_CONFIG_ENABLE_CHRONO_STRINGMAKER

#define INTERNAL_CATCH_REGISTER_ENUM( enumName, ... ) \
namespace Catch { \
    template<> struct StringMaker<enumName> { \
        static std::string convert( enumName value ) { \
            static const auto& enumInfo = ::Catch::getMutableRegistryHub().getMutableEnumValuesRegistry().registerEnum( #enumName, #__VA_ARGS__, { __VA_ARGS__ } ); \
            return static_cast<std::string>(enumInfo.lookup( static_cast<int>( value ) )); \
        } \
    }; \
}

#define CATCH_REGISTER_ENUM( enumName, ... ) INTERNAL_CATCH_REGISTER_ENUM( enumName, __VA_ARGS__ )

#ifdef _MSC_VER
#pragma warning(pop)
#endif

// end catch_tostring.h
#include <iosfwd>

#ifdef _MSC_VER
#pragma warning(push)
#pragma warning(disable:4389) // '==' : signed/unsigned mismatch
#pragma warning(disable:4018) // more "signed/unsigned mismatch"
#pragma warning(disable:4312) // Converting int to T* using reinterpret_cast (issue on x64 platform)
#pragma warning(disable:4180) // qualifier applied to function type has no meaning
#pragma warning(disable:4800) // Forcing result to true or false
#endif

namespace Catch {

    struct ITransientExpression {
        auto isBinaryExpression() const -> bool { return m_isBinaryExpression; }
        auto getResult() const -> bool { return m_result; }
        virtual void streamReconstructedExpression( std::ostream &os ) const = 0;

        ITransientExpression( bool isBinaryExpression, bool result )
        :   m_isBinaryExpression( isBinaryExpression ),
            m_result( result )
        {}

        // We don't actually need a virtual destructor, but many static analysers
        // complain if it's not here :-(
        virtual ~ITransientExpression();

        bool m_isBinaryExpression;
        bool m_result;

    };

    void formatReconstructedExpression( std::ostream &os, std::string const& lhs, StringRef op, std::string const& rhs );

    template<typename LhsT, typename RhsT>
    class BinaryExpr  : public ITransientExpression {
        LhsT m_lhs;
        StringRef m_op;
        RhsT m_rhs;

        void streamReconstructedExpression( std::ostream &os ) const override {
            formatReconstructedExpression
                    ( os, Catch::Detail::stringify( m_lhs ), m_op, Catch::Detail::stringify( m_rhs ) );
        }

    public:
        BinaryExpr( bool comparisonResult, LhsT lhs, StringRef op, RhsT rhs )
        :   ITransientExpression{ true, comparisonResult },
            m_lhs( lhs ),
            m_op( op ),
            m_rhs( rhs )
        {}

        template<typename T>
        auto operator && ( T ) const -> BinaryExpr<LhsT, RhsT const&> const {
            static_assert(always_false<T>::value,
            "chained comparisons are not supported inside assertions, "
            "wrap the expression inside parentheses, or decompose it");
        }

        template<typename T>
        auto operator || ( T ) const -> BinaryExpr<LhsT, RhsT const&> const {
            static_assert(always_false<T>::value,
            "chained comparisons are not supported inside assertions, "
            "wrap the expression inside parentheses, or decompose it");
        }

        template<typename T>
        auto operator == ( T ) const -> BinaryExpr<LhsT, RhsT const&> const {
            static_assert(always_false<T>::value,
            "chained comparisons are not supported inside assertions, "
            "wrap the expression inside parentheses, or decompose it");
        }

        template<typename T>
        auto operator != ( T ) const -> BinaryExpr<LhsT, RhsT const&> const {
            static_assert(always_false<T>::value,
            "chained comparisons are not supported inside assertions, "
            "wrap the expression inside parentheses, or decompose it");
        }

        template<typename T>
        auto operator > ( T ) const -> BinaryExpr<LhsT, RhsT const&> const {
            static_assert(always_false<T>::value,
            "chained comparisons are not supported inside assertions, "
            "wrap the expression inside parentheses, or decompose it");
        }

        template<typename T>
        auto operator < ( T ) const -> BinaryExpr<LhsT, RhsT const&> const {
            static_assert(always_false<T>::value,
            "chained comparisons are not supported inside assertions, "
            "wrap the expression inside parentheses, or decompose it");
        }

        template<typename T>
        auto operator >= ( T ) const -> BinaryExpr<LhsT, RhsT const&> const {
            static_assert(always_false<T>::value,
            "chained comparisons are not supported inside assertions, "
            "wrap the expression inside parentheses, or decompose it");
        }

        template<typename T>
        auto operator <= ( T ) const -> BinaryExpr<LhsT, RhsT const&> const {
            static_assert(always_false<T>::value,
            "chained comparisons are not supported inside assertions, "
            "wrap the expression inside parentheses, or decompose it");
        }
    };

    template<typename LhsT>
    class UnaryExpr : public ITransientExpression {
        LhsT m_lhs;

        void streamReconstructedExpression( std::ostream &os ) const override {
            os << Catch::Detail::stringify( m_lhs );
        }

    public:
        explicit UnaryExpr( LhsT lhs )
        :   ITransientExpression{ false, static_cast<bool>(lhs) },
            m_lhs( lhs )
        {}
    };

    // Specialised comparison functions to handle equality comparisons between ints and pointers (NULL deduces as an int)
    template<typename LhsT, typename RhsT>
    auto compareEqual( LhsT const& lhs, RhsT const& rhs ) -> bool { return static_cast<bool>(lhs == rhs); }
    template<typename T>
    auto compareEqual( T* const& lhs, int rhs ) -> bool { return lhs == reinterpret_cast<void const*>( rhs ); }
    template<typename T>
    auto compareEqual( T* const& lhs, long rhs ) -> bool { return lhs == reinterpret_cast<void const*>( rhs ); }
    template<typename T>
    auto compareEqual( int lhs, T* const& rhs ) -> bool { return reinterpret_cast<void const*>( lhs ) == rhs; }
    template<typename T>
    auto compareEqual( long lhs, T* const& rhs ) -> bool { return reinterpret_cast<void const*>( lhs ) == rhs; }

    template<typename LhsT, typename RhsT>
    auto compareNotEqual( LhsT const& lhs, RhsT&& rhs ) -> bool { return static_cast<bool>(lhs != rhs); }
    template<typename T>
    auto compareNotEqual( T* const& lhs, int rhs ) -> bool { return lhs != reinterpret_cast<void const*>( rhs ); }
    template<typename T>
    auto compareNotEqual( T* const& lhs, long rhs ) -> bool { return lhs != reinterpret_cast<void const*>( rhs ); }
    template<typename T>
    auto compareNotEqual( int lhs, T* const& rhs ) -> bool { return reinterpret_cast<void const*>( lhs ) != rhs; }
    template<typename T>
    auto compareNotEqual( long lhs, T* const& rhs ) -> bool { return reinterpret_cast<void const*>( lhs ) != rhs; }

    template<typename LhsT>
    class ExprLhs {
        LhsT m_lhs;
    public:
        explicit ExprLhs( LhsT lhs ) : m_lhs( lhs ) {}

        template<typename RhsT>
        auto operator == ( RhsT const& rhs ) -> BinaryExpr<LhsT, RhsT const&> const {
            return { compareEqual( m_lhs, rhs ), m_lhs, "==", rhs };
        }
        auto operator == ( bool rhs ) -> BinaryExpr<LhsT, bool> const {
            return { m_lhs == rhs, m_lhs, "==", rhs };
        }

        template<typename RhsT>
        auto operator != ( RhsT const& rhs ) -> BinaryExpr<LhsT, RhsT const&> const {
            return { compareNotEqual( m_lhs, rhs ), m_lhs, "!=", rhs };
        }
        auto operator != ( bool rhs ) -> BinaryExpr<LhsT, bool> const {
            return { m_lhs != rhs, m_lhs, "!=", rhs };
        }

        template<typename RhsT>
        auto operator > ( RhsT const& rhs ) -> BinaryExpr<LhsT, RhsT const&> const {
            return { static_cast<bool>(m_lhs > rhs), m_lhs, ">", rhs };
        }
        template<typename RhsT>
        auto operator < ( RhsT const& rhs ) -> BinaryExpr<LhsT, RhsT const&> const {
            return { static_cast<bool>(m_lhs < rhs), m_lhs, "<", rhs };
        }
        template<typename RhsT>
        auto operator >= ( RhsT const& rhs ) -> BinaryExpr<LhsT, RhsT const&> const {
            return { static_cast<bool>(m_lhs >= rhs), m_lhs, ">=", rhs };
        }
        template<typename RhsT>
        auto operator <= ( RhsT const& rhs ) -> BinaryExpr<LhsT, RhsT const&> const {
            return { static_cast<bool>(m_lhs <= rhs), m_lhs, "<=", rhs };
        }
        template <typename RhsT>
        auto operator | (RhsT const& rhs) -> BinaryExpr<LhsT, RhsT const&> const {
            return { static_cast<bool>(m_lhs | rhs), m_lhs, "|", rhs };
        }
        template <typename RhsT>
        auto operator & (RhsT const& rhs) -> BinaryExpr<LhsT, RhsT const&> const {
            return { static_cast<bool>(m_lhs & rhs), m_lhs, "&", rhs };
        }
        template <typename RhsT>
        auto operator ^ (RhsT const& rhs) -> BinaryExpr<LhsT, RhsT const&> const {
            return { static_cast<bool>(m_lhs ^ rhs), m_lhs, "^", rhs };
        }

        template<typename RhsT>
        auto operator && ( RhsT const& ) -> BinaryExpr<LhsT, RhsT const&> const {
            static_assert(always_false<RhsT>::value,
            "operator&& is not supported inside assertions, "
            "wrap the expression inside parentheses, or decompose it");
        }

        template<typename RhsT>
        auto operator || ( RhsT const& ) -> BinaryExpr<LhsT, RhsT const&> const {
            static_assert(always_false<RhsT>::value,
            "operator|| is not supported inside assertions, "
            "wrap the expression inside parentheses, or decompose it");
        }

        auto makeUnaryExpr() const -> UnaryExpr<LhsT> {
            return UnaryExpr<LhsT>{ m_lhs };
        }
    };

    void handleExpression( ITransientExpression const& expr );

    template<typename T>
    void handleExpression( ExprLhs<T> const& expr ) {
        handleExpression( expr.makeUnaryExpr() );
    }

    struct Decomposer {
        template<typename T>
        auto operator <= ( T const& lhs ) -> ExprLhs<T const&> {
            return ExprLhs<T const&>{ lhs };
        }

        auto operator <=( bool value ) -> ExprLhs<bool> {
            return ExprLhs<bool>{ value };
        }
    };

} // end namespace Catch

#ifdef _MSC_VER
#pragma warning(pop)
#endif

// end catch_decomposer.h
// start catch_interfaces_capture.h

#include <string>
#include <chrono>

namespace Catch {

    class AssertionResult;
    struct AssertionInfo;
    struct SectionInfo;
    struct SectionEndInfo;
    struct MessageInfo;
    struct MessageBuilder;
    struct Counts;
    struct AssertionReaction;
    struct SourceLineInfo;

    struct ITransientExpression;
    struct IGeneratorTracker;

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
    struct BenchmarkInfo;
    template <typename Duration = std::chrono::duration<double, std::nano>>
    struct BenchmarkStats;
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

    struct IResultCapture {

        virtual ~IResultCapture();

        virtual bool sectionStarted(    SectionInfo const& sectionInfo,
                                        Counts& assertions ) = 0;
        virtual void sectionEnded( SectionEndInfo const& endInfo ) = 0;
        virtual void sectionEndedEarly( SectionEndInfo const& endInfo ) = 0;

        virtual auto acquireGeneratorTracker( StringRef generatorName, SourceLineInfo const& lineInfo ) -> IGeneratorTracker& = 0;

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
        virtual void benchmarkPreparing( std::string const& name ) = 0;
        virtual void benchmarkStarting( BenchmarkInfo const& info ) = 0;
        virtual void benchmarkEnded( BenchmarkStats<> const& stats ) = 0;
        virtual void benchmarkFailed( std::string const& error ) = 0;
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

        virtual void pushScopedMessage( MessageInfo const& message ) = 0;
        virtual void popScopedMessage( MessageInfo const& message ) = 0;

        virtual void emplaceUnscopedMessage( MessageBuilder const& builder ) = 0;

        virtual void handleFatalErrorCondition( StringRef message ) = 0;

        virtual void handleExpr
                (   AssertionInfo const& info,
                    ITransientExpression const& expr,
                    AssertionReaction& reaction ) = 0;
        virtual void handleMessage
                (   AssertionInfo const& info,
                    ResultWas::OfType resultType,
                    StringRef const& message,
                    AssertionReaction& reaction ) = 0;
        virtual void handleUnexpectedExceptionNotThrown
                (   AssertionInfo const& info,
                    AssertionReaction& reaction ) = 0;
        virtual void handleUnexpectedInflightException
                (   AssertionInfo const& info,
                    std::string const& message,
                    AssertionReaction& reaction ) = 0;
        virtual void handleIncomplete
                (   AssertionInfo const& info ) = 0;
        virtual void handleNonExpr
                (   AssertionInfo const &info,
                    ResultWas::OfType resultType,
                    AssertionReaction &reaction ) = 0;

        virtual bool lastAssertionPassed() = 0;
        virtual void assertionPassed() = 0;

        // Deprecated, do not use:
        virtual std::string getCurrentTestName() const = 0;
        virtual const AssertionResult* getLastResult() const = 0;
        virtual void exceptionEarlyReported() = 0;
    };

    IResultCapture& getResultCapture();
}

// end catch_interfaces_capture.h
namespace Catch {

    struct TestFailureException{};
    struct AssertionResultData;
    struct IResultCapture;
    class RunContext;

    class LazyExpression {
        friend class AssertionHandler;
        friend struct AssertionStats;
        friend class RunContext;

        ITransientExpression const* m_transientExpression = nullptr;
        bool m_isNegated;
    public:
        LazyExpression( bool isNegated );
        LazyExpression( LazyExpression const& other );
        LazyExpression& operator = ( LazyExpression const& ) = delete;

        explicit operator bool() const;

        friend auto operator << ( std::ostream& os, LazyExpression const& lazyExpr ) -> std::ostream&;
    };

    struct AssertionReaction {
        bool shouldDebugBreak = false;
        bool shouldThrow = false;
    };

    class AssertionHandler {
        AssertionInfo m_assertionInfo;
        AssertionReaction m_reaction;
        bool m_completed = false;
        IResultCapture& m_resultCapture;

    public:
        AssertionHandler
            (   StringRef const& macroName,
                SourceLineInfo const& lineInfo,
                StringRef capturedExpression,
                ResultDisposition::Flags resultDisposition );
        ~AssertionHandler() {
            if ( !m_completed ) {
                m_resultCapture.handleIncomplete( m_assertionInfo );
            }
        }

        template<typename T>
        void handleExpr( ExprLhs<T> const& expr ) {
            handleExpr( expr.makeUnaryExpr() );
        }
        void handleExpr( ITransientExpression const& expr );

        void handleMessage(ResultWas::OfType resultType, StringRef const& message);

        void handleExceptionThrownAsExpected();
        void handleUnexpectedExceptionNotThrown();
        void handleExceptionNotThrownAsExpected();
        void handleThrowingCallSkipped();
        void handleUnexpectedInflightException();

        void complete();
        void setCompleted();

        // query
        auto allowThrows() const -> bool;
    };

    void handleExceptionMatchExpr( AssertionHandler& handler, std::string const& str, StringRef const& matcherString );

} // namespace Catch

// end catch_assertionhandler.h
// start catch_message.h

#include <string>
#include <vector>

namespace Catch {

    struct MessageInfo {
        MessageInfo(    StringRef const& _macroName,
                        SourceLineInfo const& _lineInfo,
                        ResultWas::OfType _type );

        StringRef macroName;
        std::string message;
        SourceLineInfo lineInfo;
        ResultWas::OfType type;
        unsigned int sequence;

        bool operator == ( MessageInfo const& other ) const;
        bool operator < ( MessageInfo const& other ) const;
    private:
        static unsigned int globalCount;
    };

    struct MessageStream {

        template<typename T>
        MessageStream& operator << ( T const& value ) {
            m_stream << value;
            return *this;
        }

        ReusableStringStream m_stream;
    };

    struct MessageBuilder : MessageStream {
        MessageBuilder( StringRef const& macroName,
                        SourceLineInfo const& lineInfo,
                        ResultWas::OfType type );

        template<typename T>
        MessageBuilder& operator << ( T const& value ) {
            m_stream << value;
            return *this;
        }

        MessageInfo m_info;
    };

    class ScopedMessage {
    public:
        explicit ScopedMessage( MessageBuilder const& builder );
        ScopedMessage( ScopedMessage& duplicate ) = delete;
        ScopedMessage( ScopedMessage&& old );
        ~ScopedMessage();

        MessageInfo m_info;
        bool m_moved;
    };

    class Capturer {
        std::vector<MessageInfo> m_messages;
        IResultCapture& m_resultCapture = getResultCapture();
        size_t m_captured = 0;
    public:
        Capturer( StringRef macroName, SourceLineInfo const& lineInfo, ResultWas::OfType resultType, StringRef names );
        ~Capturer();

        void captureValue( size_t index, std::string const& value );

        template<typename T>
        void captureValues( size_t index, T const& value ) {
            captureValue( index, Catch::Detail::stringify( value ) );
        }

        template<typename T, typename... Ts>
        void captureValues( size_t index, T const& value, Ts const&... values ) {
            captureValue( index, Catch::Detail::stringify(value) );
            captureValues( index+1, values... );
        }
    };

} // end namespace Catch

// end catch_message.h
#if !defined(CATCH_CONFIG_DISABLE)

#if !defined(CATCH_CONFIG_DISABLE_STRINGIFICATION)
  #define CATCH_INTERNAL_STRINGIFY(...) #__VA_ARGS__
#else
  #define CATCH_INTERNAL_STRINGIFY(...) "Disabled by CATCH_CONFIG_DISABLE_STRINGIFICATION"
#endif

#if defined(CATCH_CONFIG_FAST_COMPILE) || defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)

///////////////////////////////////////////////////////////////////////////////
// Another way to speed-up compilation is to omit local try-catch for REQUIRE*
// macros.
#define INTERNAL_CATCH_TRY
#define INTERNAL_CATCH_CATCH( capturer )

#else // CATCH_CONFIG_FAST_COMPILE

#define INTERNAL_CATCH_TRY try
#define INTERNAL_CATCH_CATCH( handler ) catch(...) { handler.handleUnexpectedInflightException(); }

#endif

#define INTERNAL_CATCH_REACT( handler ) handler.complete();

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_TEST( macroName, resultDisposition, ... ) \
    do { \
        CATCH_INTERNAL_IGNORE_BUT_WARN(__VA_ARGS__); \
        Catch::AssertionHandler catchAssertionHandler( macroName##_catch_sr, CATCH_INTERNAL_LINEINFO, CATCH_INTERNAL_STRINGIFY(__VA_ARGS__), resultDisposition ); \
        INTERNAL_CATCH_TRY { \
            CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
            CATCH_INTERNAL_SUPPRESS_PARENTHESES_WARNINGS \
            catchAssertionHandler.handleExpr( Catch::Decomposer() <= __VA_ARGS__ ); \
            CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION \
        } INTERNAL_CATCH_CATCH( catchAssertionHandler ) \
        INTERNAL_CATCH_REACT( catchAssertionHandler ) \
    } while( (void)0, (false) && static_cast<bool>( !!(__VA_ARGS__) ) )

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_IF( macroName, resultDisposition, ... ) \
    INTERNAL_CATCH_TEST( macroName, resultDisposition, __VA_ARGS__ ); \
    if( Catch::getResultCapture().lastAssertionPassed() )

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_ELSE( macroName, resultDisposition, ... ) \
    INTERNAL_CATCH_TEST( macroName, resultDisposition, __VA_ARGS__ ); \
    if( !Catch::getResultCapture().lastAssertionPassed() )

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_NO_THROW( macroName, resultDisposition, ... ) \
    do { \
        Catch::AssertionHandler catchAssertionHandler( macroName##_catch_sr, CATCH_INTERNAL_LINEINFO, CATCH_INTERNAL_STRINGIFY(__VA_ARGS__), resultDisposition ); \
        try { \
            static_cast<void>(__VA_ARGS__); \
            catchAssertionHandler.handleExceptionNotThrownAsExpected(); \
        } \
        catch( ... ) { \
            catchAssertionHandler.handleUnexpectedInflightException(); \
        } \
        INTERNAL_CATCH_REACT( catchAssertionHandler ) \
    } while( false )

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_THROWS( macroName, resultDisposition, ... ) \
    do { \
        Catch::AssertionHandler catchAssertionHandler( macroName##_catch_sr, CATCH_INTERNAL_LINEINFO, CATCH_INTERNAL_STRINGIFY(__VA_ARGS__), resultDisposition); \
        if( catchAssertionHandler.allowThrows() ) \
            try { \
                static_cast<void>(__VA_ARGS__); \
                catchAssertionHandler.handleUnexpectedExceptionNotThrown(); \
            } \
            catch( ... ) { \
                catchAssertionHandler.handleExceptionThrownAsExpected(); \
            } \
        else \
            catchAssertionHandler.handleThrowingCallSkipped(); \
        INTERNAL_CATCH_REACT( catchAssertionHandler ) \
    } while( false )

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_THROWS_AS( macroName, exceptionType, resultDisposition, expr ) \
    do { \
        Catch::AssertionHandler catchAssertionHandler( macroName##_catch_sr, CATCH_INTERNAL_LINEINFO, CATCH_INTERNAL_STRINGIFY(expr) ", " CATCH_INTERNAL_STRINGIFY(exceptionType), resultDisposition ); \
        if( catchAssertionHandler.allowThrows() ) \
            try { \
                static_cast<void>(expr); \
                catchAssertionHandler.handleUnexpectedExceptionNotThrown(); \
            } \
            catch( exceptionType const& ) { \
                catchAssertionHandler.handleExceptionThrownAsExpected(); \
            } \
            catch( ... ) { \
                catchAssertionHandler.handleUnexpectedInflightException(); \
            } \
        else \
            catchAssertionHandler.handleThrowingCallSkipped(); \
        INTERNAL_CATCH_REACT( catchAssertionHandler ) \
    } while( false )

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_MSG( macroName, messageType, resultDisposition, ... ) \
    do { \
        Catch::AssertionHandler catchAssertionHandler( macroName##_catch_sr, CATCH_INTERNAL_LINEINFO, Catch::StringRef(), resultDisposition ); \
        catchAssertionHandler.handleMessage( messageType, ( Catch::MessageStream() << __VA_ARGS__ + ::Catch::StreamEndStop() ).m_stream.str() ); \
        INTERNAL_CATCH_REACT( catchAssertionHandler ) \
    } while( false )

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_CAPTURE( varName, macroName, ... ) \
    auto varName = Catch::Capturer( macroName, CATCH_INTERNAL_LINEINFO, Catch::ResultWas::Info, #__VA_ARGS__ ); \
    varName.captureValues( 0, __VA_ARGS__ )

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_INFO( macroName, log ) \
    Catch::ScopedMessage INTERNAL_CATCH_UNIQUE_NAME( scopedMessage )( Catch::MessageBuilder( macroName##_catch_sr, CATCH_INTERNAL_LINEINFO, Catch::ResultWas::Info ) << log );

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_UNSCOPED_INFO( macroName, log ) \
    Catch::getResultCapture().emplaceUnscopedMessage( Catch::MessageBuilder( macroName##_catch_sr, CATCH_INTERNAL_LINEINFO, Catch::ResultWas::Info ) << log )

///////////////////////////////////////////////////////////////////////////////
// Although this is matcher-based, it can be used with just a string
#define INTERNAL_CATCH_THROWS_STR_MATCHES( macroName, resultDisposition, matcher, ... ) \
    do { \
        Catch::AssertionHandler catchAssertionHandler( macroName##_catch_sr, CATCH_INTERNAL_LINEINFO, CATCH_INTERNAL_STRINGIFY(__VA_ARGS__) ", " CATCH_INTERNAL_STRINGIFY(matcher), resultDisposition ); \
        if( catchAssertionHandler.allowThrows() ) \
            try { \
                static_cast<void>(__VA_ARGS__); \
                catchAssertionHandler.handleUnexpectedExceptionNotThrown(); \
            } \
            catch( ... ) { \
                Catch::handleExceptionMatchExpr( catchAssertionHandler, matcher, #matcher##_catch_sr ); \
            } \
        else \
            catchAssertionHandler.handleThrowingCallSkipped(); \
        INTERNAL_CATCH_REACT( catchAssertionHandler ) \
    } while( false )

#endif // CATCH_CONFIG_DISABLE

// end catch_capture.hpp
// start catch_section.h

// start catch_section_info.h

// start catch_totals.h

#include <cstddef>

namespace Catch {

    struct Counts {
        Counts operator - ( Counts const& other ) const;
        Counts& operator += ( Counts const& other );

        std::size_t total() const;
        bool allPassed() const;
        bool allOk() const;

        std::size_t passed = 0;
        std::size_t failed = 0;
        std::size_t failedButOk = 0;
    };

    struct Totals {

        Totals operator - ( Totals const& other ) const;
        Totals& operator += ( Totals const& other );

        Totals delta( Totals const& prevTotals ) const;

        int error = 0;
        Counts assertions;
        Counts testCases;
    };
}

// end catch_totals.h
#include <string>

namespace Catch {

    struct SectionInfo {
        SectionInfo
            (   SourceLineInfo const& _lineInfo,
                std::string const& _name );

        // Deprecated
        SectionInfo
            (   SourceLineInfo const& _lineInfo,
                std::string const& _name,
                std::string const& ) : SectionInfo( _lineInfo, _name ) {}

        std::string name;
        std::string description; // !Deprecated: this will always be empty
        SourceLineInfo lineInfo;
    };

    struct SectionEndInfo {
        SectionInfo sectionInfo;
        Counts prevAssertions;
        double durationInSeconds;
    };

} // end namespace Catch

// end catch_section_info.h
// start catch_timer.h

#include <cstdint>

namespace Catch {

    auto getCurrentNanosecondsSinceEpoch() -> uint64_t;
    auto getEstimatedClockResolution() -> uint64_t;

    class Timer {
        uint64_t m_nanoseconds = 0;
    public:
        void start();
        auto getElapsedNanoseconds() const -> uint64_t;
        auto getElapsedMicroseconds() const -> uint64_t;
        auto getElapsedMilliseconds() const -> unsigned int;
        auto getElapsedSeconds() const -> double;
    };

} // namespace Catch

// end catch_timer.h
#include <string>

namespace Catch {

    class Section : NonCopyable {
    public:
        Section( SectionInfo const& info );
        ~Section();

        // This indicates whether the section should be executed or not
        explicit operator bool() const;

    private:
        SectionInfo m_info;

        std::string m_name;
        Counts m_assertions;
        bool m_sectionIncluded;
        Timer m_timer;
    };

} // end namespace Catch

#define INTERNAL_CATCH_SECTION( ... ) \
    CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
    CATCH_INTERNAL_SUPPRESS_UNUSED_WARNINGS \
    if( Catch::Section const& INTERNAL_CATCH_UNIQUE_NAME( catch_internal_Section ) = Catch::SectionInfo( CATCH_INTERNAL_LINEINFO, __VA_ARGS__ ) ) \
    CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION

#define INTERNAL_CATCH_DYNAMIC_SECTION( ... ) \
    CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
    CATCH_INTERNAL_SUPPRESS_UNUSED_WARNINGS \
    if( Catch::Section const& INTERNAL_CATCH_UNIQUE_NAME( catch_internal_Section ) = Catch::SectionInfo( CATCH_INTERNAL_LINEINFO, (Catch::ReusableStringStream() << __VA_ARGS__).str() ) ) \
    CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION

// end catch_section.h
// start catch_interfaces_exception.h

// start catch_interfaces_registry_hub.h

#include <string>
#include <memory>

namespace Catch {

    class TestCase;
    struct ITestCaseRegistry;
    struct IExceptionTranslatorRegistry;
    struct IExceptionTranslator;
    struct IReporterRegistry;
    struct IReporterFactory;
    struct ITagAliasRegistry;
    struct IMutableEnumValuesRegistry;

    class StartupExceptionRegistry;

    using IReporterFactoryPtr = std::shared_ptr<IReporterFactory>;

    struct IRegistryHub {
        virtual ~IRegistryHub();

        virtual IReporterRegistry const& getReporterRegistry() const = 0;
        virtual ITestCaseRegistry const& getTestCaseRegistry() const = 0;
        virtual ITagAliasRegistry const& getTagAliasRegistry() const = 0;
        virtual IExceptionTranslatorRegistry const& getExceptionTranslatorRegistry() const = 0;

        virtual StartupExceptionRegistry const& getStartupExceptionRegistry() const = 0;
    };

    struct IMutableRegistryHub {
        virtual ~IMutableRegistryHub();
        virtual void registerReporter( std::string const& name, IReporterFactoryPtr const& factory ) = 0;
        virtual void registerListener( IReporterFactoryPtr const& factory ) = 0;
        virtual void registerTest( TestCase const& testInfo ) = 0;
        virtual void registerTranslator( const IExceptionTranslator* translator ) = 0;
        virtual void registerTagAlias( std::string const& alias, std::string const& tag, SourceLineInfo const& lineInfo ) = 0;
        virtual void registerStartupException() noexcept = 0;
        virtual IMutableEnumValuesRegistry& getMutableEnumValuesRegistry() = 0;
    };

    IRegistryHub const& getRegistryHub();
    IMutableRegistryHub& getMutableRegistryHub();
    void cleanUp();
    std::string translateActiveException();

}

// end catch_interfaces_registry_hub.h
#if defined(CATCH_CONFIG_DISABLE)
    #define INTERNAL_CATCH_TRANSLATE_EXCEPTION_NO_REG( translatorName, signature) \
        static std::string translatorName( signature )
#endif

#include <exception>
#include <string>
#include <vector>

namespace Catch {
    using exceptionTranslateFunction = std::string(*)();

    struct IExceptionTranslator;
    using ExceptionTranslators = std::vector<std::unique_ptr<IExceptionTranslator const>>;

    struct IExceptionTranslator {
        virtual ~IExceptionTranslator();
        virtual std::string translate( ExceptionTranslators::const_iterator it, ExceptionTranslators::const_iterator itEnd ) const = 0;
    };

    struct IExceptionTranslatorRegistry {
        virtual ~IExceptionTranslatorRegistry();

        virtual std::string translateActiveException() const = 0;
    };

    class ExceptionTranslatorRegistrar {
        template<typename T>
        class ExceptionTranslator : public IExceptionTranslator {
        public:

            ExceptionTranslator( std::string(*translateFunction)( T& ) )
            : m_translateFunction( translateFunction )
            {}

            std::string translate( ExceptionTranslators::const_iterator it, ExceptionTranslators::const_iterator itEnd ) const override {
#if defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
                return "";
#else
                try {
                    if( it == itEnd )
                        std::rethrow_exception(std::current_exception());
                    else
                        return (*it)->translate( it+1, itEnd );
                }
                catch( T& ex ) {
                    return m_translateFunction( ex );
                }
#endif
            }

        protected:
            std::string(*m_translateFunction)( T& );
        };

    public:
        template<typename T>
        ExceptionTranslatorRegistrar( std::string(*translateFunction)( T& ) ) {
            getMutableRegistryHub().registerTranslator
                ( new ExceptionTranslator<T>( translateFunction ) );
        }
    };
}

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_TRANSLATE_EXCEPTION2( translatorName, signature ) \
    static std::string translatorName( signature ); \
    CATCH_INTERNAL_START_WARNINGS_SUPPRESSION \
    CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS \
    namespace{ Catch::ExceptionTranslatorRegistrar INTERNAL_CATCH_UNIQUE_NAME( catch_internal_ExceptionRegistrar )( &translatorName ); } \
    CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION \
    static std::string translatorName( signature )

#define INTERNAL_CATCH_TRANSLATE_EXCEPTION( signature ) INTERNAL_CATCH_TRANSLATE_EXCEPTION2( INTERNAL_CATCH_UNIQUE_NAME( catch_internal_ExceptionTranslator ), signature )

// end catch_interfaces_exception.h
// start catch_approx.h

#include <type_traits>

namespace Catch {
namespace Detail {

    class Approx {
    private:
        bool equalityComparisonImpl(double other) const;
        // Validates the new margin (margin >= 0)
        // out-of-line to avoid including stdexcept in the header
        void setMargin(double margin);
        // Validates the new epsilon (0 < epsilon < 1)
        // out-of-line to avoid including stdexcept in the header
        void setEpsilon(double epsilon);

    public:
        explicit Approx ( double value );

        static Approx custom();

        Approx operator-() const;

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        Approx operator()( T const& value ) const {
            Approx approx( static_cast<double>(value) );
            approx.m_epsilon = m_epsilon;
            approx.m_margin = m_margin;
            approx.m_scale = m_scale;
            return approx;
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        explicit Approx( T const& value ): Approx(static_cast<double>(value))
        {}

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        friend bool operator == ( const T& lhs, Approx const& rhs ) {
            auto lhs_v = static_cast<double>(lhs);
            return rhs.equalityComparisonImpl(lhs_v);
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        friend bool operator == ( Approx const& lhs, const T& rhs ) {
            return operator==( rhs, lhs );
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        friend bool operator != ( T const& lhs, Approx const& rhs ) {
            return !operator==( lhs, rhs );
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        friend bool operator != ( Approx const& lhs, T const& rhs ) {
            return !operator==( rhs, lhs );
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        friend bool operator <= ( T const& lhs, Approx const& rhs ) {
            return static_cast<double>(lhs) < rhs.m_value || lhs == rhs;
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        friend bool operator <= ( Approx const& lhs, T const& rhs ) {
            return lhs.m_value < static_cast<double>(rhs) || lhs == rhs;
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        friend bool operator >= ( T const& lhs, Approx const& rhs ) {
            return static_cast<double>(lhs) > rhs.m_value || lhs == rhs;
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        friend bool operator >= ( Approx const& lhs, T const& rhs ) {
            return lhs.m_value > static_cast<double>(rhs) || lhs == rhs;
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        Approx& epsilon( T const& newEpsilon ) {
            double epsilonAsDouble = static_cast<double>(newEpsilon);
            setEpsilon(epsilonAsDouble);
            return *this;
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        Approx& margin( T const& newMargin ) {
            double marginAsDouble = static_cast<double>(newMargin);
            setMargin(marginAsDouble);
            return *this;
        }

        template <typename T, typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
        Approx& scale( T const& newScale ) {
            m_scale = static_cast<double>(newScale);
            return *this;
        }

        std::string toString() const;

    private:
        double m_epsilon;
        double m_margin;
        double m_scale;
        double m_value;
    };
} // end namespace Detail

namespace literals {
    Detail::Approx operator "" _a(long double val);
    Detail::Approx operator "" _a(unsigned long long val);
} // end namespace literals

template<>
struct StringMaker<Catch::Detail::Approx> {
    static std::string convert(Catch::Detail::Approx const& value);
};

} // end namespace Catch

// end catch_approx.h
// start catch_string_manip.h

#include <string>
#include <iosfwd>
#include <vector>

namespace Catch {

    bool startsWith( std::string const& s, std::string const& prefix );
    bool startsWith( std::string const& s, char prefix );
    bool endsWith( std::string const& s, std::string const& suffix );
    bool endsWith( std::string const& s, char suffix );
    bool contains( std::string const& s, std::string const& infix );
    void toLowerInPlace( std::string& s );
    std::string toLower( std::string const& s );
    //! Returns a new string without whitespace at the start/end
    std::string trim( std::string const& str );
    //! Returns a substring of the original ref without whitespace. Beware lifetimes!
    StringRef trim(StringRef ref);

    // !!! Be aware, returns refs into original string - make sure original string outlives them
    std::vector<StringRef> splitStringRef( StringRef str, char delimiter );
    bool replaceInPlace( std::string& str, std::string const& replaceThis, std::string const& withThis );

    struct pluralise {
        pluralise( std::size_t count, std::string const& label );

        friend std::ostream& operator << ( std::ostream& os, pluralise const& pluraliser );

        std::size_t m_count;
        std::string m_label;
    };
}

// end catch_string_manip.h
#ifndef CATCH_CONFIG_DISABLE_MATCHERS
// start catch_capture_matchers.h

// start catch_matchers.h

#include <string>
#include <vector>

namespace Catch {
namespace Matchers {
    namespace Impl {

        template<typename ArgT> struct MatchAllOf;
        template<typename ArgT> struct MatchAnyOf;
        template<typename ArgT> struct MatchNotOf;

        class MatcherUntypedBase {
        public:
            MatcherUntypedBase() = default;
            MatcherUntypedBase ( MatcherUntypedBase const& ) = default;
            MatcherUntypedBase& operator = ( MatcherUntypedBase const& ) = delete;
            std::string toString() const;

        protected:
            virtual ~MatcherUntypedBase();
            virtual std::string describe() const = 0;
            mutable std::string m_cachedToString;
        };

#ifdef __clang__
#    pragma clang diagnostic push
#    pragma clang diagnostic ignored "-Wnon-virtual-dtor"
#endif

        template<typename ObjectT>
        struct MatcherMethod {
            virtual bool match( ObjectT const& arg ) const = 0;
        };

#if defined(__OBJC__)
        // Hack to fix Catch GH issue #1661. Could use id for generic Object support.
        // use of const for Object pointers is very uncommon and under ARC it causes some kind of signature mismatch that breaks compilation
        template<>
        struct MatcherMethod<NSString*> {
            virtual bool match( NSString* arg ) const = 0;
        };
#endif

#ifdef __clang__
#    pragma clang diagnostic pop
#endif

        template<typename T>
        struct MatcherBase : MatcherUntypedBase, MatcherMethod<T> {

            MatchAllOf<T> operator && ( MatcherBase const& other ) const;
            MatchAnyOf<T> operator || ( MatcherBase const& other ) const;
            MatchNotOf<T> operator ! () const;
        };

        template<typename ArgT>
        struct MatchAllOf : MatcherBase<ArgT> {
            bool match( ArgT const& arg ) const override {
                for( auto matcher : m_matchers ) {
                    if (!matcher->match(arg))
                        return false;
                }
                return true;
            }
            std::string describe() const override {
                std::string description;
                description.reserve( 4 + m_matchers.size()*32 );
                description += "( ";
                bool first = true;
                for( auto matcher : m_matchers ) {
                    if( first )
                        first = false;
                    else
                        description += " and ";
                    description += matcher->toString();
                }
                description += " )";
                return description;
            }

            MatchAllOf<ArgT> operator && ( MatcherBase<ArgT> const& other ) {
                auto copy(*this);
                copy.m_matchers.push_back( &other );
                return copy;
            }

            std::vector<MatcherBase<ArgT> const*> m_matchers;
        };
        template<typename ArgT>
        struct MatchAnyOf : MatcherBase<ArgT> {

            bool match( ArgT const& arg ) const override {
                for( auto matcher : m_matchers ) {
                    if (matcher->match(arg))
                        return true;
                }
                return false;
            }
            std::string describe() const override {
                std::string description;
                description.reserve( 4 + m_matchers.size()*32 );
                description += "( ";
                bool first = true;
                for( auto matcher : m_matchers ) {
                    if( first )
                        first = false;
                    else
                        description += " or ";
                    description += matcher->toString();
                }
                description += " )";
                return description;
            }

            MatchAnyOf<ArgT> operator || ( MatcherBase<ArgT> const& other ) {
                auto copy(*this);
                copy.m_matchers.push_back( &other );
                return copy;
            }

            std::vector<MatcherBase<ArgT> const*> m_matchers;
        };

        template<typename ArgT>
        struct MatchNotOf : MatcherBase<ArgT> {

            MatchNotOf( MatcherBase<ArgT> const& underlyingMatcher ) : m_underlyingMatcher( underlyingMatcher ) {}

            bool match( ArgT const& arg ) const override {
                return !m_underlyingMatcher.match( arg );
            }

            std::string describe() const override {
                return "not " + m_underlyingMatcher.toString();
            }
            MatcherBase<ArgT> const& m_underlyingMatcher;
        };

        template<typename T>
        MatchAllOf<T> MatcherBase<T>::operator && ( MatcherBase const& other ) const {
            return MatchAllOf<T>() && *this && other;
        }
        template<typename T>
        MatchAnyOf<T> MatcherBase<T>::operator || ( MatcherBase const& other ) const {
            return MatchAnyOf<T>() || *this || other;
        }
        template<typename T>
        MatchNotOf<T> MatcherBase<T>::operator ! () const {
            return MatchNotOf<T>( *this );
        }

    } // namespace Impl

} // namespace Matchers

using namespace Matchers;
using Matchers::Impl::MatcherBase;

} // namespace Catch

// end catch_matchers.h
// start catch_matchers_exception.hpp

namespace Catch {
namespace Matchers {
namespace Exception {

class ExceptionMessageMatcher : public MatcherBase<std::exception> {
    std::string m_message;
public:

    ExceptionMessageMatcher(std::string const& message):
        m_message(message)
    {}

    bool match(std::exception const& ex) const override;

    std::string describe() const override;
};

} // namespace Exception

Exception::ExceptionMessageMatcher Message(std::string const& message);

} // namespace Matchers
} // namespace Catch

// end catch_matchers_exception.hpp
// start catch_matchers_floating.h

namespace Catch {
namespace Matchers {

    namespace Floating {

        enum class FloatingPointKind : uint8_t;

        struct WithinAbsMatcher : MatcherBase<double> {
            WithinAbsMatcher(double target, double margin);
            bool match(double const& matchee) const override;
            std::string describe() const override;
        private:
            double m_target;
            double m_margin;
        };

        struct WithinUlpsMatcher : MatcherBase<double> {
            WithinUlpsMatcher(double target, uint64_t ulps, FloatingPointKind baseType);
            bool match(double const& matchee) const override;
            std::string describe() const override;
        private:
            double m_target;
            uint64_t m_ulps;
            FloatingPointKind m_type;
        };

        // Given IEEE-754 format for floats and doubles, we can assume
        // that float -> double promotion is lossless. Given this, we can
        // assume that if we do the standard relative comparison of
        // |lhs - rhs| <= epsilon * max(fabs(lhs), fabs(rhs)), then we get
        // the same result if we do this for floats, as if we do this for
        // doubles that were promoted from floats.
        struct WithinRelMatcher : MatcherBase<double> {
            WithinRelMatcher(double target, double epsilon);
            bool match(double const& matchee) const override;
            std::string describe() const override;
        private:
            double m_target;
            double m_epsilon;
        };

    } // namespace Floating

    // The following functions create the actual matcher objects.
    // This allows the types to be inferred
    Floating::WithinUlpsMatcher WithinULP(double target, uint64_t maxUlpDiff);
    Floating::WithinUlpsMatcher WithinULP(float target, uint64_t maxUlpDiff);
    Floating::WithinAbsMatcher WithinAbs(double target, double margin);
    Floating::WithinRelMatcher WithinRel(double target, double eps);
    // defaults epsilon to 100*numeric_limits<double>::epsilon()
    Floating::WithinRelMatcher WithinRel(double target);
    Floating::WithinRelMatcher WithinRel(float target, float eps);
    // defaults epsilon to 100*numeric_limits<float>::epsilon()
    Floating::WithinRelMatcher WithinRel(float target);

} // namespace Matchers
} // namespace Catch

// end catch_matchers_floating.h
// start catch_matchers_generic.hpp

#include <functional>
#include <string>

namespace Catch {
namespace Matchers {
namespace Generic {

namespace Detail {
    std::string finalizeDescription(const std::string& desc);
}

template <typename T>
class PredicateMatcher : public MatcherBase<T> {
    std::function<bool(T const&)> m_predicate;
    std::string m_description;
public:

    PredicateMatcher(std::function<bool(T const&)> const& elem, std::string const& descr)
        :m_predicate(std::move(elem)),
        m_description(Detail::finalizeDescription(descr))
    {}

    bool match( T const& item ) const override {
        return m_predicate(item);
    }

    std::string describe() const override {
        return m_description;
    }
};

} // namespace Generic

    // The following functions create the actual matcher objects.
    // The user has to explicitly specify type to the function, because
    // inferring std::function<bool(T const&)> is hard (but possible) and
    // requires a lot of TMP.
    template<typename T>
    Generic::PredicateMatcher<T> Predicate(std::function<bool(T const&)> const& predicate, std::string const& description = "") {
        return Generic::PredicateMatcher<T>(predicate, description);
    }

} // namespace Matchers
} // namespace Catch

// end catch_matchers_generic.hpp
// start catch_matchers_string.h

#include <string>

namespace Catch {
namespace Matchers {

    namespace StdString {

        struct CasedString
        {
            CasedString( std::string const& str, CaseSensitive::Choice caseSensitivity );
            std::string adjustString( std::string const& str ) const;
            std::string caseSensitivitySuffix() const;

            CaseSensitive::Choice m_caseSensitivity;
            std::string m_str;
        };

        struct StringMatcherBase : MatcherBase<std::string> {
            StringMatcherBase( std::string const& operation, CasedString const& comparator );
            std::string describe() const override;

            CasedString m_comparator;
            std::string m_operation;
        };

        struct EqualsMatcher : StringMatcherBase {
            EqualsMatcher( CasedString const& comparator );
            bool match( std::string const& source ) const override;
        };
        struct ContainsMatcher : StringMatcherBase {
            ContainsMatcher( CasedString const& comparator );
            bool match( std::string const& source ) const override;
        };
        struct StartsWithMatcher : StringMatcherBase {
            StartsWithMatcher( CasedString const& comparator );
            bool match( std::string const& source ) const override;
        };
        struct EndsWithMatcher : StringMatcherBase {
            EndsWithMatcher( CasedString const& comparator );
            bool match( std::string const& source ) const override;
        };

        struct RegexMatcher : MatcherBase<std::string> {
            RegexMatcher( std::string regex, CaseSensitive::Choice caseSensitivity );
            bool match( std::string const& matchee ) const override;
            std::string describe() const override;

        private:
            std::string m_regex;
            CaseSensitive::Choice m_caseSensitivity;
        };

    } // namespace StdString

    // The following functions create the actual matcher objects.
    // This allows the types to be inferred

    StdString::EqualsMatcher Equals( std::string const& str, CaseSensitive::Choice caseSensitivity = CaseSensitive::Yes );
    StdString::ContainsMatcher Contains( std::string const& str, CaseSensitive::Choice caseSensitivity = CaseSensitive::Yes );
    StdString::EndsWithMatcher EndsWith( std::string const& str, CaseSensitive::Choice caseSensitivity = CaseSensitive::Yes );
    StdString::StartsWithMatcher StartsWith( std::string const& str, CaseSensitive::Choice caseSensitivity = CaseSensitive::Yes );
    StdString::RegexMatcher Matches( std::string const& regex, CaseSensitive::Choice caseSensitivity = CaseSensitive::Yes );

} // namespace Matchers
} // namespace Catch

// end catch_matchers_string.h
// start catch_matchers_vector.h

#include <algorithm>

namespace Catch {
namespace Matchers {

    namespace Vector {
        template<typename T, typename Alloc>
        struct ContainsElementMatcher : MatcherBase<std::vector<T, Alloc>> {

            ContainsElementMatcher(T const &comparator) : m_comparator( comparator) {}

            bool match(std::vector<T, Alloc> const &v) const override {
                for (auto const& el : v) {
                    if (el == m_comparator) {
                        return true;
                    }
                }
                return false;
            }

            std::string describe() const override {
                return "Contains: " + ::Catch::Detail::stringify( m_comparator );
            }

            T const& m_comparator;
        };

        template<typename T, typename AllocComp, typename AllocMatch>
        struct ContainsMatcher : MatcherBase<std::vector<T, AllocMatch>> {

            ContainsMatcher(std::vector<T, AllocComp> const &comparator) : m_comparator( comparator ) {}

            bool match(std::vector<T, AllocMatch> const &v) const override {
                // !TBD: see note in EqualsMatcher
                if (m_comparator.size() > v.size())
                    return false;
                for (auto const& comparator : m_comparator) {
                    auto present = false;
                    for (const auto& el : v) {
                        if (el == comparator) {
                            present = true;
                            break;
                        }
                    }
                    if (!present) {
                        return false;
                    }
                }
                return true;
            }
            std::string describe() const override {
                return "Contains: " + ::Catch::Detail::stringify( m_comparator );
            }

            std::vector<T, AllocComp> const& m_comparator;
        };

        template<typename T, typename AllocComp, typename AllocMatch>
        struct EqualsMatcher : MatcherBase<std::vector<T, AllocMatch>> {

            EqualsMatcher(std::vector<T, AllocComp> const &comparator) : m_comparator( comparator ) {}

            bool match(std::vector<T, AllocMatch> const &v) const override {
                // !TBD: This currently works if all elements can be compared using !=
                // - a more general approach would be via a compare template that defaults
                // to using !=. but could be specialised for, e.g. std::vector<T, Alloc> etc
                // - then just call that directly
                if (m_comparator.size() != v.size())
                    return false;
                for (std::size_t i = 0; i < v.size(); ++i)
                    if (m_comparator[i] != v[i])
                        return false;
                return true;
            }
            std::string describe() const override {
                return "Equals: " + ::Catch::Detail::stringify( m_comparator );
            }
            std::vector<T, AllocComp> const& m_comparator;
        };

        template<typename T, typename AllocComp, typename AllocMatch>
        struct ApproxMatcher : MatcherBase<std::vector<T, AllocMatch>> {

            ApproxMatcher(std::vector<T, AllocComp> const& comparator) : m_comparator( comparator ) {}

            bool match(std::vector<T, AllocMatch> const &v) const override {
                if (m_comparator.size() != v.size())
                    return false;
                for (std::size_t i = 0; i < v.size(); ++i)
                    if (m_comparator[i] != approx(v[i]))
                        return false;
                return true;
            }
            std::string describe() const override {
                return "is approx: " + ::Catch::Detail::stringify( m_comparator );
            }
            template <typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
            ApproxMatcher& epsilon( T const& newEpsilon ) {
                approx.epsilon(newEpsilon);
                return *this;
            }
            template <typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
            ApproxMatcher& margin( T const& newMargin ) {
                approx.margin(newMargin);
                return *this;
            }
            template <typename = typename std::enable_if<std::is_constructible<double, T>::value>::type>
            ApproxMatcher& scale( T const& newScale ) {
                approx.scale(newScale);
                return *this;
            }

            std::vector<T, AllocComp> const& m_comparator;
            mutable Catch::Detail::Approx approx = Catch::Detail::Approx::custom();
        };

        template<typename T, typename AllocComp, typename AllocMatch>
        struct UnorderedEqualsMatcher : MatcherBase<std::vector<T, AllocMatch>> {
            UnorderedEqualsMatcher(std::vector<T, AllocComp> const& target) : m_target(target) {}
            bool match(std::vector<T, AllocMatch> const& vec) const override {
                if (m_target.size() != vec.size()) {
                    return false;
                }
                return std::is_permutation(m_target.begin(), m_target.end(), vec.begin());
            }

            std::string describe() const override {
                return "UnorderedEquals: " + ::Catch::Detail::stringify(m_target);
            }
        private:
            std::vector<T, AllocComp> const& m_target;
        };

    } // namespace Vector

    // The following functions create the actual matcher objects.
    // This allows the types to be inferred

    template<typename T, typename AllocComp = std::allocator<T>, typename AllocMatch = AllocComp>
    Vector::ContainsMatcher<T, AllocComp, AllocMatch> Contains( std::vector<T, AllocComp> const& comparator ) {
        return Vector::ContainsMatcher<T, AllocComp, AllocMatch>( comparator );
    }

    template<typename T, typename Alloc = std::allocator<T>>
    Vector::ContainsElementMatcher<T, Alloc> VectorContains( T const& comparator ) {
        return Vector::ContainsElementMatcher<T, Alloc>( comparator );
    }

    template<typename T, typename AllocComp = std::allocator<T>, typename AllocMatch = AllocComp>
    Vector::EqualsMatcher<T, AllocComp, AllocMatch> Equals( std::vector<T, AllocComp> const& comparator ) {
        return Vector::EqualsMatcher<T, AllocComp, AllocMatch>( comparator );
    }

    template<typename T, typename AllocComp = std::allocator<T>, typename AllocMatch = AllocComp>
    Vector::ApproxMatcher<T, AllocComp, AllocMatch> Approx( std::vector<T, AllocComp> const& comparator ) {
        return Vector::ApproxMatcher<T, AllocComp, AllocMatch>( comparator );
    }

    template<typename T, typename AllocComp = std::allocator<T>, typename AllocMatch = AllocComp>
    Vector::UnorderedEqualsMatcher<T, AllocComp, AllocMatch> UnorderedEquals(std::vector<T, AllocComp> const& target) {
        return Vector::UnorderedEqualsMatcher<T, AllocComp, AllocMatch>( target );
    }

} // namespace Matchers
} // namespace Catch

// end catch_matchers_vector.h
namespace Catch {

    template<typename ArgT, typename MatcherT>
    class MatchExpr : public ITransientExpression {
        ArgT const& m_arg;
        MatcherT m_matcher;
        StringRef m_matcherString;
    public:
        MatchExpr( ArgT const& arg, MatcherT const& matcher, StringRef const& matcherString )
        :   ITransientExpression{ true, matcher.match( arg ) },
            m_arg( arg ),
            m_matcher( matcher ),
            m_matcherString( matcherString )
        {}

        void streamReconstructedExpression( std::ostream &os ) const override {
            auto matcherAsString = m_matcher.toString();
            os << Catch::Detail::stringify( m_arg ) << ' ';
            if( matcherAsString == Detail::unprintableString )
                os << m_matcherString;
            else
                os << matcherAsString;
        }
    };

    using StringMatcher = Matchers::Impl::MatcherBase<std::string>;

    void handleExceptionMatchExpr( AssertionHandler& handler, StringMatcher const& matcher, StringRef const& matcherString  );

    template<typename ArgT, typename MatcherT>
    auto makeMatchExpr( ArgT const& arg, MatcherT const& matcher, StringRef const& matcherString  ) -> MatchExpr<ArgT, MatcherT> {
        return MatchExpr<ArgT, MatcherT>( arg, matcher, matcherString );
    }

} // namespace Catch

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CHECK_THAT( macroName, matcher, resultDisposition, arg ) \
    do { \
        Catch::AssertionHandler catchAssertionHandler( macroName##_catch_sr, CATCH_INTERNAL_LINEINFO, CATCH_INTERNAL_STRINGIFY(arg) ", " CATCH_INTERNAL_STRINGIFY(matcher), resultDisposition ); \
        INTERNAL_CATCH_TRY { \
            catchAssertionHandler.handleExpr( Catch::makeMatchExpr( arg, matcher, #matcher##_catch_sr ) ); \
        } INTERNAL_CATCH_CATCH( catchAssertionHandler ) \
        INTERNAL_CATCH_REACT( catchAssertionHandler ) \
    } while( false )

///////////////////////////////////////////////////////////////////////////////
#define INTERNAL_CATCH_THROWS_MATCHES( macroName, exceptionType, resultDisposition, matcher, ... ) \
    do { \
        Catch::AssertionHandler catchAssertionHandler( macroName##_catch_sr, CATCH_INTERNAL_LINEINFO, CATCH_INTERNAL_STRINGIFY(__VA_ARGS__) ", " CATCH_INTERNAL_STRINGIFY(exceptionType) ", " CATCH_INTERNAL_STRINGIFY(matcher), resultDisposition ); \
        if( catchAssertionHandler.allowThrows() ) \
            try { \
                static_cast<void>(__VA_ARGS__ ); \
                catchAssertionHandler.handleUnexpectedExceptionNotThrown(); \
            } \
            catch( exceptionType const& ex ) { \
                catchAssertionHandler.handleExpr( Catch::makeMatchExpr( ex, matcher, #matcher##_catch_sr ) ); \
            } \
            catch( ... ) { \
                catchAssertionHandler.handleUnexpectedInflightException(); \
            } \
        else \
            catchAssertionHandler.handleThrowingCallSkipped(); \
        INTERNAL_CATCH_REACT( catchAssertionHandler ) \
    } while( false )

// end catch_capture_matchers.h
#endif
// start catch_generators.hpp

// start catch_interfaces_generatortracker.h


#include <memory>

namespace Catch {

    namespace Generators {
        class GeneratorUntypedBase {
        public:
            GeneratorUntypedBase() = default;
            virtual ~GeneratorUntypedBase();
            // Attempts to move the generator to the next element
             //
             // Returns true iff the move succeeded (and a valid element
             // can be retrieved).
            virtual bool next() = 0;
        };
        using GeneratorBasePtr = std::unique_ptr<GeneratorUntypedBase>;

    } // namespace Generators

    struct IGeneratorTracker {
        virtual ~IGeneratorTracker();
        virtual auto hasGenerator() const -> bool = 0;
        virtual auto getGenerator() const -> Generators::GeneratorBasePtr const& = 0;
        virtual void setGenerator( Generators::GeneratorBasePtr&& generator ) = 0;
    };

} // namespace Catch

// end catch_interfaces_generatortracker.h
// start catch_enforce.h

#include <exception>

namespace Catch {
#if !defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
    template <typename Ex>
    [[noreturn]]
    void throw_exception(Ex const& e) {
        throw e;
    }
#else // ^^ Exceptions are enabled //  Exceptions are disabled vv
    [[noreturn]]
    void throw_exception(std::exception const& e);
#endif

    [[noreturn]]
    void throw_logic_error(std::string const& msg);
    [[noreturn]]
    void throw_domain_error(std::string const& msg);
    [[noreturn]]
    void throw_runtime_error(std::string const& msg);

} // namespace Catch;

#define CATCH_MAKE_MSG(...) \
    (Catch::ReusableStringStream() << __VA_ARGS__).str()

#define CATCH_INTERNAL_ERROR(...) \
    Catch::throw_logic_error(CATCH_MAKE_MSG( CATCH_INTERNAL_LINEINFO << ": Internal Catch2 error: " << __VA_ARGS__))

#define CATCH_ERROR(...) \
    Catch::throw_domain_error(CATCH_MAKE_MSG( __VA_ARGS__ ))

#define CATCH_RUNTIME_ERROR(...) \
    Catch::throw_runtime_error(CATCH_MAKE_MSG( __VA_ARGS__ ))

#define CATCH_ENFORCE( condition, ... ) \
    do{ if( !(condition) ) CATCH_ERROR( __VA_ARGS__ ); } while(false)

// end catch_enforce.h
#include <memory>
#include <vector>
#include <cassert>

#include <utility>
#include <exception>

namespace Catch {

class GeneratorException : public std::exception {
    const char* const m_msg = "";

public:
    GeneratorException(const char* msg):
        m_msg(msg)
    {}

    const char* what() const noexcept override final;
};

namespace Generators {

    // !TBD move this into its own location?
    namespace pf{
        template<typename T, typename... Args>
        std::unique_ptr<T> make_unique( Args&&... args ) {
            return std::unique_ptr<T>(new T(std::forward<Args>(args)...));
        }
    }

    template<typename T>
    struct IGenerator : GeneratorUntypedBase {
        virtual ~IGenerator() = default;

        // Returns the current element of the generator
        //
        // \Precondition The generator is either freshly constructed,
        // or the last call to `next()` returned true
        virtual T const& get() const = 0;
        using type = T;
    };

    template<typename T>
    class SingleValueGenerator final : public IGenerator<T> {
        T m_value;
    public:
        SingleValueGenerator(T&& value) : m_value(std::move(value)) {}

        T const& get() const override {
            return m_value;
        }
        bool next() override {
            return false;
        }
    };

    template<typename T>
    class FixedValuesGenerator final : public IGenerator<T> {
        static_assert(!std::is_same<T, bool>::value,
            "FixedValuesGenerator does not support bools because of std::vector<bool>"
            "specialization, use SingleValue Generator instead.");
        std::vector<T> m_values;
        size_t m_idx = 0;
    public:
        FixedValuesGenerator( std::initializer_list<T> values ) : m_values( values ) {}

        T const& get() const override {
            return m_values[m_idx];
        }
        bool next() override {
            ++m_idx;
            return m_idx < m_values.size();
        }
    };

    template <typename T>
    class GeneratorWrapper final {
        std::unique_ptr<IGenerator<T>> m_generator;
    public:
        GeneratorWrapper(std::unique_ptr<IGenerator<T>> generator):
            m_generator(std::move(generator))
        {}
        T const& get() const {
            return m_generator->get();
        }
        bool next() {
            return m_generator->next();
        }
    };

    template <typename T>
    GeneratorWrapper<T> value(T&& value) {
        return GeneratorWrapper<T>(pf::make_unique<SingleValueGenerator<T>>(std::forward<T>(value)));
    }
    template <typename T>
    GeneratorWrapper<T> values(std::initializer_list<T> values) {
        return GeneratorWrapper<T>(pf::make_unique<FixedValuesGenerator<T>>(values));
    }

    template<typename T>
    class Generators : public IGenerator<T> {
        std::vector<GeneratorWrapper<T>> m_generators;
        size_t m_current = 0;

        void populate(GeneratorWrapper<T>&& generator) {
            m_generators.emplace_back(std::move(generator));
        }
        void populate(T&& val) {
            m_generators.emplace_back(value(std::forward<T>(val)));
        }
        template<typename U>
        void populate(U&& val) {
            populate(T(std::forward<U>(val)));
        }
        template<typename U, typename... Gs>
        void populate(U&& valueOrGenerator, Gs &&... moreGenerators) {
            populate(std::forward<U>(valueOrGenerator));
            populate(std::forward<Gs>(moreGenerators)...);
        }

    public:
        template <typename... Gs>
        Generators(Gs &&... moreGenerators) {
            m_generators.reserve(sizeof...(Gs));
            populate(std::forward<Gs>(moreGenerators)...);
        }

        T const& get() const override {
            return m_generators[m_current].get();
        }

        bool next() override {
            if (m_current >= m_generators.size()) {
                return false;
            }
            const bool current_status = m_generators[m_current].next();
            if (!current_status) {
                ++m_current;
            }
            return m_current < m_generators.size();
        }
    };

    template<typename... Ts>
    GeneratorWrapper<std::tuple<Ts...>> table( std::initializer_list<std::tuple<typename std::decay<Ts>::type...>> tuples ) {
        return values<std::tuple<Ts...>>( tuples );
    }

    // Tag type to signal that a generator sequence should convert arguments to a specific type
    template <typename T>
    struct as {};

    template<typename T, typename... Gs>
    auto makeGenerators( GeneratorWrapper<T>&& generator, Gs &&... moreGenerators ) -> Generators<T> {
        return Generators<T>(std::move(generator), std::forward<Gs>(moreGenerators)...);
    }
    template<typename T>
    auto makeGenerators( GeneratorWrapper<T>&& generator ) -> Generators<T> {
        return Generators<T>(std::move(generator));
    }
    template<typename T, typename... Gs>
    auto makeGenerators( T&& val, Gs &&... moreGenerators ) -> Generators<T> {
        return makeGenerators( value( std::forward<T>( val ) ), std::forward<Gs>( moreGenerators )... );
    }
    template<typename T, typename U, typename... Gs>
    auto makeGenerators( as<T>, U&& val, Gs &&... moreGenerators ) -> Generators<T> {
        return makeGenerators( value( T( std::forward<U>( val ) ) ), std::forward<Gs>( moreGenerators )... );
    }

    auto acquireGeneratorTracker( StringRef generatorName, SourceLineInfo const& lineInfo ) -> IGeneratorTracker&;

    template<typename L>
    // Note: The type after -> is weird, because VS2015 cannot parse
    //       the expression used in the typedef inside, when it is in
    //       return type. Yeah.
    auto generate( StringRef generatorName, SourceLineInfo const& lineInfo, L const& generatorExpression ) -> decltype(std::declval<decltype(generatorExpression())>().get()) {
        using UnderlyingType = typename decltype(generatorExpression())::type;

        IGeneratorTracker& tracker = acquireGeneratorTracker( generatorName, lineInfo );
        if (!tracker.hasGenerator()) {
            tracker.setGenerator(pf::make_unique<Generators<UnderlyingType>>(generatorExpression()));
        }

        auto const& generator = static_cast<IGenerator<UnderlyingType> const&>( *tracker.getGenerator() );
        return generator.get();
    }

} // namespace Generators
} // namespace Catch

#define GENERATE( ... ) \
    Catch::Generators::generate( INTERNAL_CATCH_STRINGIZE(INTERNAL_CATCH_UNIQUE_NAME(generator)), \
                                 CATCH_INTERNAL_LINEINFO, \
                                 [ ]{ using namespace Catch::Generators; return makeGenerators( __VA_ARGS__ ); } ) //NOLINT(google-build-using-namespace)
#define GENERATE_COPY( ... ) \
    Catch::Generators::generate( INTERNAL_CATCH_STRINGIZE(INTERNAL_CATCH_UNIQUE_NAME(generator)), \
                                 CATCH_INTERNAL_LINEINFO, \
                                 [=]{ using namespace Catch::Generators; return makeGenerators( __VA_ARGS__ ); } ) //NOLINT(google-build-using-namespace)
#define GENERATE_REF( ... ) \
    Catch::Generators::generate( INTERNAL_CATCH_STRINGIZE(INTERNAL_CATCH_UNIQUE_NAME(generator)), \
                                 CATCH_INTERNAL_LINEINFO, \
                                 [&]{ using namespace Catch::Generators; return makeGenerators( __VA_ARGS__ ); } ) //NOLINT(google-build-using-namespace)

// end catch_generators.hpp
// start catch_generators_generic.hpp

namespace Catch {
namespace Generators {

    template <typename T>
    class TakeGenerator : public IGenerator<T> {
        GeneratorWrapper<T> m_generator;
        size_t m_returned = 0;
        size_t m_target;
    public:
        TakeGenerator(size_t target, GeneratorWrapper<T>&& generator):
            m_generator(std::move(generator)),
            m_target(target)
        {
            assert(target != 0 && "Empty generators are not allowed");
        }
        T const& get() const override {
            return m_generator.get();
        }
        bool next() override {
            ++m_returned;
            if (m_returned >= m_target) {
                return false;
            }

            const auto success = m_generator.next();
            // If the underlying generator does not contain enough values
            // then we cut short as well
            if (!success) {
                m_returned = m_target;
            }
            return success;
        }
    };

    template <typename T>
    GeneratorWrapper<T> take(size_t target, GeneratorWrapper<T>&& generator) {
        return GeneratorWrapper<T>(pf::make_unique<TakeGenerator<T>>(target, std::move(generator)));
    }

    template <typename T, typename Predicate>
    class FilterGenerator : public IGenerator<T> {
        GeneratorWrapper<T> m_generator;
        Predicate m_predicate;
    public:
        template <typename P = Predicate>
        FilterGenerator(P&& pred, GeneratorWrapper<T>&& generator):
            m_generator(std::move(generator)),
            m_predicate(std::forward<P>(pred))
        {
            if (!m_predicate(m_generator.get())) {
                // It might happen that there are no values that pass the
                // filter. In that case we throw an exception.
                auto has_initial_value = nextImpl();
                if (!has_initial_value) {
                    Catch::throw_exception(GeneratorException("No valid value found in filtered generator"));
                }
            }
        }

        T const& get() const override {
            return m_generator.get();
        }

        bool next() override {
            return nextImpl();
        }

    private:
        bool nextImpl() {
            bool success = m_generator.next();
            if (!success) {
                return false;
            }
            while (!m_predicate(m_generator.get()) && (success = m_generator.next()) == true);
            return success;
        }
    };

    template <typename T, typename Predicate>
    GeneratorWrapper<T> filter(Predicate&& pred, GeneratorWrapper<T>&& generator) {
        return GeneratorWrapper<T>(std::unique_ptr<IGenerator<T>>(pf::make_unique<FilterGenerator<T, Predicate>>(std::forward<Predicate>(pred), std::move(generator))));
    }

    template <typename T>
    class RepeatGenerator : public IGenerator<T> {
        static_assert(!std::is_same<T, bool>::value,
            "RepeatGenerator currently does not support bools"
            "because of std::vector<bool> specialization");
        GeneratorWrapper<T> m_generator;
        mutable std::vector<T> m_returned;
        size_t m_target_repeats;
        size_t m_current_repeat = 0;
        size_t m_repeat_index = 0;
    public:
        RepeatGenerator(size_t repeats, GeneratorWrapper<T>&& generator):
            m_generator(std::move(generator)),
            m_target_repeats(repeats)
        {
            assert(m_target_repeats > 0 && "Repeat generator must repeat at least once");
        }

        T const& get() const override {
            if (m_current_repeat == 0) {
                m_returned.push_back(m_generator.get());
                return m_returned.back();
            }
            return m_returned[m_repeat_index];
        }

        bool next() override {
            // There are 2 basic cases:
            // 1) We are still reading the generator
            // 2) We are reading our own cache

            // In the first case, we need to poke the underlying generator.
            // If it happily moves, we are left in that state, otherwise it is time to start reading from our cache
            if (m_current_repeat == 0) {
                const auto success = m_generator.next();
                if (!success) {
                    ++m_current_repeat;
                }
                return m_current_repeat < m_target_repeats;
            }

            // In the second case, we need to move indices forward and check that we haven't run up against the end
            ++m_repeat_index;
            if (m_repeat_index == m_returned.size()) {
                m_repeat_index = 0;
                ++m_current_repeat;
            }
            return m_current_repeat < m_target_repeats;
        }
    };

    template <typename T>
    GeneratorWrapper<T> repeat(size_t repeats, GeneratorWrapper<T>&& generator) {
        return GeneratorWrapper<T>(pf::make_unique<RepeatGenerator<T>>(repeats, std::move(generator)));
    }

    template <typename T, typename U, typename Func>
    class MapGenerator : public IGenerator<T> {
        // TBD: provide static assert for mapping function, for friendly error message
        GeneratorWrapper<U> m_generator;
        Func m_function;
        // To avoid returning dangling reference, we have to save the values
        T m_cache;
    public:
        template <typename F2 = Func>
        MapGenerator(F2&& function, GeneratorWrapper<U>&& generator) :
            m_generator(std::move(generator)),
            m_function(std::forward<F2>(function)),
            m_cache(m_function(m_generator.get()))
        {}

        T const& get() const override {
            return m_cache;
        }
        bool next() override {
            const auto success = m_generator.next();
            if (success) {
                m_cache = m_function(m_generator.get());
            }
            return success;
        }
    };

    template <typename Func, typename U, typename T = FunctionReturnType<Func, U>>
    GeneratorWrapper<T> map(Func&& function, GeneratorWrapper<U>&& generator) {
        return GeneratorWrapper<T>(
            pf::make_unique<MapGenerator<T, U, Func>>(std::forward<Func>(function), std::move(generator))
        );
    }

    template <typename T, typename U, typename Func>
    GeneratorWrapper<T> map(Func&& function, GeneratorWrapper<U>&& generator) {
        return GeneratorWrapper<T>(
            pf::make_unique<MapGenerator<T, U, Func>>(std::forward<Func>(function), std::move(generator))
        );
    }

    template <typename T>
    class ChunkGenerator final : public IGenerator<std::vector<T>> {
        std::vector<T> m_chunk;
        size_t m_chunk_size;
        GeneratorWrapper<T> m_generator;
        bool m_used_up = false;
    public:
        ChunkGenerator(size_t size, GeneratorWrapper<T> generator) :
            m_chunk_size(size), m_generator(std::move(generator))
        {
            m_chunk.reserve(m_chunk_size);
            if (m_chunk_size != 0) {
                m_chunk.push_back(m_generator.get());
                for (size_t i = 1; i < m_chunk_size; ++i) {
                    if (!m_generator.next()) {
                        Catch::throw_exception(GeneratorException("Not enough values to initialize the first chunk"));
                    }
                    m_chunk.push_back(m_generator.get());
                }
            }
        }
        std::vector<T> const& get() const override {
            return m_chunk;
        }
        bool next() override {
            m_chunk.clear();
            for (size_t idx = 0; idx < m_chunk_size; ++idx) {
                if (!m_generator.next()) {
                    return false;
                }
                m_chunk.push_back(m_generator.get());
            }
            return true;
        }
    };

    template <typename T>
    GeneratorWrapper<std::vector<T>> chunk(size_t size, GeneratorWrapper<T>&& generator) {
        return GeneratorWrapper<std::vector<T>>(
            pf::make_unique<ChunkGenerator<T>>(size, std::move(generator))
        );
    }

} // namespace Generators
} // namespace Catch

// end catch_generators_generic.hpp
// start catch_generators_specific.hpp

// start catch_context.h

#include <memory>

namespace Catch {

    struct IResultCapture;
    struct IRunner;
    struct IConfig;
    struct IMutableContext;

    using IConfigPtr = std::shared_ptr<IConfig const>;

    struct IContext
    {
        virtual ~IContext();

        virtual IResultCapture* getResultCapture() = 0;
        virtual IRunner* getRunner() = 0;
        virtual IConfigPtr const& getConfig() const = 0;
    };

    struct IMutableContext : IContext
    {
        virtual ~IMutableContext();
        virtual void setResultCapture( IResultCapture* resultCapture ) = 0;
        virtual void setRunner( IRunner* runner ) = 0;
        virtual void setConfig( IConfigPtr const& config ) = 0;

    private:
        static IMutableContext *currentContext;
        friend IMutableContext& getCurrentMutableContext();
        friend void cleanUpContext();
        static void createContext();
    };

    inline IMutableContext& getCurrentMutableContext()
    {
        if( !IMutableContext::currentContext )
            IMutableContext::createContext();
        // NOLINTNEXTLINE(clang-analyzer-core.uninitialized.UndefReturn)
        return *IMutableContext::currentContext;
    }

    inline IContext& getCurrentContext()
    {
        return getCurrentMutableContext();
    }

    void cleanUpContext();

    class SimplePcg32;
    SimplePcg32& rng();
}

// end catch_context.h
// start catch_interfaces_config.h

// start catch_option.hpp

namespace Catch {

    // An optional type
    template<typename T>
    class Option {
    public:
        Option() : nullableValue( nullptr ) {}
        Option( T const& _value )
        : nullableValue( new( storage ) T( _value ) )
        {}
        Option( Option const& _other )
        : nullableValue( _other ? new( storage ) T( *_other ) : nullptr )
        {}

        ~Option() {
            reset();
        }

        Option& operator= ( Option const& _other ) {
            if( &_other != this ) {
                reset();
                if( _other )
                    nullableValue = new( storage ) T( *_other );
            }
            return *this;
        }
        Option& operator = ( T const& _value ) {
            reset();
            nullableValue = new( storage ) T( _value );
            return *this;
        }

        void reset() {
            if( nullableValue )
                nullableValue->~T();
            nullableValue = nullptr;
        }

        T& operator*() { return *nullableValue; }
        T const& operator*() const { return *nullableValue; }
        T* operator->() { return nullableValue; }
        const T* operator->() const { return nullableValue; }

        T valueOr( T const& defaultValue ) const {
            return nullableValue ? *nullableValue : defaultValue;
        }

        bool some() const { return nullableValue != nullptr; }
        bool none() const { return nullableValue == nullptr; }

        bool operator !() const { return nullableValue == nullptr; }
        explicit operator bool() const {
            return some();
        }

    private:
        T *nullableValue;
        alignas(alignof(T)) char storage[sizeof(T)];
    };

} // end namespace Catch

// end catch_option.hpp
#include <chrono>
#include <iosfwd>
#include <string>
#include <vector>
#include <memory>

namespace Catch {

    enum class Verbosity {
        Quiet = 0,
        Normal,
        High
    };

    struct WarnAbout { enum What {
        Nothing = 0x00,
        NoAssertions = 0x01,
        NoTests = 0x02
    }; };

    struct ShowDurations { enum OrNot {
        DefaultForReporter,
        Always,
        Never
    }; };
    struct RunTests { enum InWhatOrder {
        InDeclarationOrder,
        InLexicographicalOrder,
        InRandomOrder
    }; };
    struct UseColour { enum YesOrNo {
        Auto,
        Yes,
        No
    }; };
    struct WaitForKeypress { enum When {
        Never,
        BeforeStart = 1,
        BeforeExit = 2,
        BeforeStartAndExit = BeforeStart | BeforeExit
    }; };

    class TestSpec;

    struct IConfig : NonCopyable {

        virtual ~IConfig();

        virtual bool allowThrows() const = 0;
        virtual std::ostream& stream() const = 0;
        virtual std::string name() const = 0;
        virtual bool includeSuccessfulResults() const = 0;
        virtual bool shouldDebugBreak() const = 0;
        virtual bool warnAboutMissingAssertions() const = 0;
        virtual bool warnAboutNoTests() const = 0;
        virtual int abortAfter() const = 0;
        virtual bool showInvisibles() const = 0;
        virtual ShowDurations::OrNot showDurations() const = 0;
        virtual double minDuration() const = 0;
        virtual TestSpec const& testSpec() const = 0;
        virtual bool hasTestFilters() const = 0;
        virtual std::vector<std::string> const& getTestsOrTags() const = 0;
        virtual RunTests::InWhatOrder runOrder() const = 0;
        virtual unsigned int rngSeed() const = 0;
        virtual UseColour::YesOrNo useColour() const = 0;
        virtual std::vector<std::string> const& getSectionsToRun() const = 0;
        virtual Verbosity verbosity() const = 0;

        virtual bool benchmarkNoAnalysis() const = 0;
        virtual int benchmarkSamples() const = 0;
        virtual double benchmarkConfidenceInterval() const = 0;
        virtual unsigned int benchmarkResamples() const = 0;
        virtual std::chrono::milliseconds benchmarkWarmupTime() const = 0;
    };

    using IConfigPtr = std::shared_ptr<IConfig const>;
}

// end catch_interfaces_config.h
// start catch_random_number_generator.h

#include <cstdint>

namespace Catch {

    // This is a simple implementation of C++11 Uniform Random Number
    // Generator. It does not provide all operators, because Catch2
    // does not use it, but it should behave as expected inside stdlib's
    // distributions.
    // The implementation is based on the PCG family (http://pcg-random.org)
    class SimplePcg32 {
        using state_type = std::uint64_t;
    public:
        using result_type = std::uint32_t;
        static constexpr result_type (min)() {
            return 0;
        }
        static constexpr result_type (max)() {
            return static_cast<result_type>(-1);
        }

        // Provide some default initial state for the default constructor
        SimplePcg32():SimplePcg32(0xed743cc4U) {}

        explicit SimplePcg32(result_type seed_);

        void seed(result_type seed_);
        void discard(uint64_t skip);

        result_type operator()();

    private:
        friend bool operator==(SimplePcg32 const& lhs, SimplePcg32 const& rhs);
        friend bool operator!=(SimplePcg32 const& lhs, SimplePcg32 const& rhs);

        // In theory we also need operator<< and operator>>
        // In practice we do not use them, so we will skip them for now

        std::uint64_t m_state;
        // This part of the state determines which "stream" of the numbers
        // is chosen -- we take it as a constant for Catch2, so we only
        // need to deal with seeding the main state.
        // Picked by reading 8 bytes from `/dev/random` :-)
        static const std::uint64_t s_inc = (0x13ed0cc53f939476ULL << 1ULL) | 1ULL;
    };

} // end namespace Catch

// end catch_random_number_generator.h
#include <random>

namespace Catch {
namespace Generators {

template <typename Float>
class RandomFloatingGenerator final : public IGenerator<Float> {
    Catch::SimplePcg32& m_rng;
    std::uniform_real_distribution<Float> m_dist;
    Float m_current_number;
public:

    RandomFloatingGenerator(Float a, Float b):
        m_rng(rng()),
        m_dist(a, b) {
        static_cast<void>(next());
    }

    Float const& get() const override {
        return m_current_number;
    }
    bool next() override {
        m_current_number = m_dist(m_rng);
        return true;
    }
};

template <typename Integer>
class RandomIntegerGenerator final : public IGenerator<Integer> {
    Catch::SimplePcg32& m_rng;
    std::uniform_int_distribution<Integer> m_dist;
    Integer m_current_number;
public:

    RandomIntegerGenerator(Integer a, Integer b):
        m_rng(rng()),
        m_dist(a, b) {
        static_cast<void>(next());
    }

    Integer const& get() const override {
        return m_current_number;
    }
    bool next() override {
        m_current_number = m_dist(m_rng);
        return true;
    }
};

// TODO: Ideally this would be also constrained against the various char types,
//       but I don't expect users to run into that in practice.
template <typename T>
typename std::enable_if<std::is_integral<T>::value && !std::is_same<T, bool>::value,
GeneratorWrapper<T>>::type
random(T a, T b) {
    return GeneratorWrapper<T>(
        pf::make_unique<RandomIntegerGenerator<T>>(a, b)
    );
}

template <typename T>
typename std::enable_if<std::is_floating_point<T>::value,
GeneratorWrapper<T>>::type
random(T a, T b) {
    return GeneratorWrapper<T>(
        pf::make_unique<RandomFloatingGenerator<T>>(a, b)
    );
}

template <typename T>
class RangeGenerator final : public IGenerator<T> {
    T m_current;
    T m_end;
    T m_step;
    bool m_positive;

public:
    RangeGenerator(T const& start, T const& end, T const& step):
        m_current(start),
        m_end(end),
        m_step(step),
        m_positive(m_step > T(0))
    {
        assert(m_current != m_end && "Range start and end cannot be equal");
        assert(m_step != T(0) && "Step size cannot be zero");
        assert(((m_positive && m_current <= m_end) || (!m_positive && m_current >= m_end)) && "Step moves away from end");
    }

    RangeGenerator(T const& start, T const& end):
        RangeGenerator(start, end, (start < end) ? T(1) : T(-1))
    {}

    T const& get() const override {
        return m_current;
    }

    bool next() override {
        m_current += m_step;
        return (m_positive) ? (m_current < m_end) : (m_current > m_end);
    }
};

template <typename T>
GeneratorWrapper<T> range(T const& start, T const& end, T const& step) {
    static_assert(std::is_arithmetic<T>::value && !std::is_same<T, bool>::value, "Type must be numeric");
    return GeneratorWrapper<T>(pf::make_unique<RangeGenerator<T>>(start, end, step));
}

template <typename T>
GeneratorWrapper<T> range(T const& start, T const& end) {
    static_assert(std::is_integral<T>::value && !std::is_same<T, bool>::value, "Type must be an integer");
    return GeneratorWrapper<T>(pf::make_unique<RangeGenerator<T>>(start, end));
}

template <typename T>
class IteratorGenerator final : public IGenerator<T> {
    static_assert(!std::is_same<T, bool>::value,
        "IteratorGenerator currently does not support bools"
        "because of std::vector<bool> specialization");

    std::vector<T> m_elems;
    size_t m_current = 0;
public:
    template <typename InputIterator, typename InputSentinel>
    IteratorGenerator(InputIterator first, InputSentinel last):m_elems(first, last) {
        if (m_elems.empty()) {
            Catch::throw_exception(GeneratorException("IteratorGenerator received no valid values"));
        }
    }

    T const& get() const override {
        return m_elems[m_current];
    }

    bool next() override {
        ++m_current;
        return m_current != m_elems.size();
    }
};

template <typename InputIterator,
          typename InputSentinel,
          typename ResultType = typename std::iterator_traits<InputIterator>::value_type>
GeneratorWrapper<ResultType> from_range(InputIterator from, InputSentinel to) {
    return GeneratorWrapper<ResultType>(pf::make_unique<IteratorGenerator<ResultType>>(from, to));
}

template <typename Container,
          typename ResultType = typename Container::value_type>
GeneratorWrapper<ResultType> from_range(Container const& cnt) {
    return GeneratorWrapper<ResultType>(pf::make_unique<IteratorGenerator<ResultType>>(cnt.begin(), cnt.end()));
}

} // namespace Generators
} // namespace Catch

// end catch_generators_specific.hpp

// These files are included here so the single_include script doesn't put them
// in the conditionally compiled sections
// start catch_test_case_info.h

#include <string>
#include <vector>
#include <memory>

#ifdef __clang__
#pragma clang diagnostic push
#pragma clang diagnostic ignored "-Wpadded"
#endif

namespace Catch {

    struct ITestInvoker;

    struct TestCaseInfo {
        enum SpecialProperties{
            None = 0,
            IsHidden = 1 << 1,
            ShouldFail = 1 << 2,
            MayFail = 1 << 3,
            Throws = 1 << 4,
            NonPortable = 1 << 5,
            Benchmark = 1 << 6
        };

        TestCaseInfo(   std::string const& _name,
                        std::string const& _className,
                        std::string const& _description,
                        std::vector<std::string> const& _tags,
                        SourceLineInfo const& _lineInfo );

        friend void setTags( TestCaseInfo& testCaseInfo, std::vector<std::string> tags );

        bool isHidden() const;
        bool throws() const;
        bool okToFail() const;
        bool expectedToFail() const;

        std::string tagsAsString() const;

        std::string name;
        std::string className;
        std::string description;
        std::vector<std::string> tags;
        std::vector<std::string> lcaseTags;
        SourceLineInfo lineInfo;
        SpecialProperties properties;
    };

    class TestCase : public TestCaseInfo {
    public:

        TestCase( ITestInvoker* testCase, TestCaseInfo&& info );

        TestCase withName( std::string const& _newName ) const;

        void invoke() const;

        TestCaseInfo const& getTestCaseInfo() const;

        bool operator == ( TestCase const& other ) const;
        bool operator < ( TestCase const& other ) const;

    private:
        std::shared_ptr<ITestInvoker> test;
    };

    TestCase makeTestCase(  ITestInvoker* testCase,
                            std::string const& className,
                            NameAndTags const& nameAndTags,
                            SourceLineInfo const& lineInfo );
}

#ifdef __clang__
#pragma clang diagnostic pop
#endif

// end catch_test_case_info.h
// start catch_interfaces_runner.h

namespace Catch {

    struct IRunner {
        virtual ~IRunner();
        virtual bool aborting() const = 0;
    };
}

// end catch_interfaces_runner.h

#ifdef __OBJC__
// start catch_objc.hpp

#import <objc/runtime.h>

#include <string>

// NB. Any general catch headers included here must be included
// in catch.hpp first to make sure they are included by the single
// header for non obj-usage

///////////////////////////////////////////////////////////////////////////////
// This protocol is really only here for (self) documenting purposes, since
// all its methods are optional.
@protocol OcFixture

@optional

-(void) setUp;
-(void) tearDown;

@end

namespace Catch {

    class OcMethod : public ITestInvoker {

    public:
        OcMethod( Class cls, SEL sel ) : m_cls( cls ), m_sel( sel ) {}

        virtual void invoke() const {
            id obj = [[m_cls alloc] init];

            performOptionalSelector( obj, @selector(setUp)  );
            performOptionalSelector( obj, m_sel );
            performOptionalSelector( obj, @selector(tearDown)  );

            arcSafeRelease( obj );
        }
    private:
        virtual ~OcMethod() {}

        Class m_cls;
        SEL m_sel;
    };

    namespace Detail{

        inline std::string getAnnotation(   Class cls,
                                            std::string const& annotationName,
                                            std::string const& testCaseName ) {
            NSString* selStr = [[NSString alloc] initWithFormat:@"Catch_%s_%s", annotationName.c_str(), testCaseName.c_str()];
            SEL sel = NSSelectorFromString( selStr );
            arcSafeRelease( selStr );
            id value = performOptionalSelector( cls, sel );
            if( value )
                return [(NSString*)value UTF8String];
            return "";
        }
    }

    inline std::size_t registerTestMethods() {
        std::size_t noTestMethods = 0;
        int noClasses = objc_getClassList( nullptr, 0 );

        Class* classes = (CATCH_UNSAFE_UNRETAINED Class *)malloc( sizeof(Class) * noClasses);
        objc_getClassList( classes, noClasses );

        for( int c = 0; c < noClasses; c++ ) {
            Class cls = classes[c];
            {
                u_int count;
                Method* methods = class_copyMethodList( cls, &count );
                for( u_int m = 0; m < count ; m++ ) {
                    SEL selector = method_getName(methods[m]);
                    std::string methodName = sel_getName(selector);
                    if( startsWith( methodName, "Catch_TestCase_" ) ) {
                        std::string testCaseName = methodName.substr( 15 );
                        std::string name = Detail::getAnnotation( cls, "Name", testCaseName );
                        std::string desc = Detail::getAnnotation( cls, "Description", testCaseName );
                        const char* className = class_getName( cls );

                        getMutableRegistryHub().registerTest( makeTestCase( new OcMethod( cls, selector ), className, NameAndTags( name.c_str(), desc.c_str() ), SourceLineInfo("",0) ) );
                        noTestMethods++;
                    }
                }
                free(methods);
            }
        }
        return noTestMethods;
    }

#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)

    namespace Matchers {
        namespace Impl {
        namespace NSStringMatchers {

            struct StringHolder : MatcherBase<NSString*>{
                StringHolder( NSString* substr ) : m_substr( [substr copy] ){}
                StringHolder( StringHolder const& other ) : m_substr( [other.m_substr copy] ){}
                StringHolder() {
                    arcSafeRelease( m_substr );
                }

                bool match( NSString* str ) const override {
                    return false;
                }

                NSString* CATCH_ARC_STRONG m_substr;
            };

            struct Equals : StringHolder {
                Equals( NSString* substr ) : StringHolder( substr ){}

                bool match( NSString* str ) const override {
                    return  (str != nil || m_substr == nil ) &&
                            [str isEqualToString:m_substr];
                }

                std::string describe() const override {
                    return "equals string: " + Catch::Detail::stringify( m_substr );
                }
            };

            struct Contains : StringHolder {
                Contains( NSString* substr ) : StringHolder( substr ){}

                bool match( NSString* str ) const override {
                    return  (str != nil || m_substr == nil ) &&
                            [str rangeOfString:m_substr].location != NSNotFound;
                }

                std::string describe() const override {
                    return "contains string: " + Catch::Detail::stringify( m_substr );
                }
            };

            struct StartsWith : StringHolder {
                StartsWith( NSString* substr ) : StringHolder( substr ){}

                bool match( NSString* str ) const override {
                    return  (str != nil || m_substr == nil ) &&
                            [str rangeOfString:m_substr].location == 0;
                }

                std::string describe() const override {
                    return "starts with: " + Catch::Detail::stringify( m_substr );
                }
            };
            struct EndsWith : StringHolder {
                EndsWith( NSString* substr ) : StringHolder( substr ){}

                bool match( NSString* str ) const override {
                    return  (str != nil || m_substr == nil ) &&
                            [str rangeOfString:m_substr].location == [str length] - [m_substr length];
                }

                std::string describe() const override {
                    return "ends with: " + Catch::Detail::stringify( m_substr );
                }
            };

        } // namespace NSStringMatchers
        } // namespace Impl

        inline Impl::NSStringMatchers::Equals
            Equals( NSString* substr ){ return Impl::NSStringMatchers::Equals( substr ); }

        inline Impl::NSStringMatchers::Contains
            Contains( NSString* substr ){ return Impl::NSStringMatchers::Contains( substr ); }

        inline Impl::NSStringMatchers::StartsWith
            StartsWith( NSString* substr ){ return Impl::NSStringMatchers::StartsWith( substr ); }

        inline Impl::NSStringMatchers::EndsWith
            EndsWith( NSString* substr ){ return Impl::NSStringMatchers::EndsWith( substr ); }

    } // namespace Matchers

    using namespace Matchers;

#endif // CATCH_CONFIG_DISABLE_MATCHERS

} // namespace Catch

///////////////////////////////////////////////////////////////////////////////
#define OC_MAKE_UNIQUE_NAME( root, uniqueSuffix ) root##uniqueSuffix
#define OC_TEST_CASE2( name, desc, uniqueSuffix ) \
+(NSString*) OC_MAKE_UNIQUE_NAME( Catch_Name_test_, uniqueSuffix ) \
{ \
return @ name; \
} \
+(NSString*) OC_MAKE_UNIQUE_NAME( Catch_Description_test_, uniqueSuffix ) \
{ \
return @ desc; \
} \
-(void) OC_MAKE_UNIQUE_NAME( Catch_TestCase_test_, uniqueSuffix )

#define OC_TEST_CASE( name, desc ) OC_TEST_CASE2( name, desc, __LINE__ )

// end catch_objc.hpp
#endif

// Benchmarking needs the externally-facing parts of reporters to work
#if defined(CATCH_CONFIG_EXTERNAL_INTERFACES) || defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
// start catch_external_interfaces.h

// start catch_reporter_bases.hpp

// start catch_interfaces_reporter.h

// start catch_config.hpp

// start catch_test_spec_parser.h

#ifdef __clang__
#pragma clang diagnostic push
#pragma clang diagnostic ignored "-Wpadded"
#endif

// start catch_test_spec.h

#ifdef __clang__
#pragma clang diagnostic push
#pragma clang diagnostic ignored "-Wpadded"
#endif

// start catch_wildcard_pattern.h

namespace Catch
{
    class WildcardPattern {
        enum WildcardPosition {
            NoWildcard = 0,
            WildcardAtStart = 1,
            WildcardAtEnd = 2,
            WildcardAtBothEnds = WildcardAtStart | WildcardAtEnd
        };

    public:

        WildcardPattern( std::string const& pattern, CaseSensitive::Choice caseSensitivity );
        virtual ~WildcardPattern() = default;
        virtual bool matches( std::string const& str ) const;

    private:
        std::string normaliseString( std::string const& str ) const;
        CaseSensitive::Choice m_caseSensitivity;
        WildcardPosition m_wildcard = NoWildcard;
        std::string m_pattern;
    };
}

// end catch_wildcard_pattern.h
#include <string>
#include <vector>
#include <memory>

namespace Catch {

    struct IConfig;

    class TestSpec {
        class Pattern {
        public:
            explicit Pattern( std::string const& name );
            virtual ~Pattern();
            virtual bool matches( TestCaseInfo const& testCase ) const = 0;
            std::string const& name() const;
        private:
            std::string const m_name;
        };
        using PatternPtr = std::shared_ptr<Pattern>;

        class NamePattern : public Pattern {
        public:
            explicit NamePattern( std::string const& name, std::string const& filterString );
            bool matches( TestCaseInfo const& testCase ) const override;
        private:
            WildcardPattern m_wildcardPattern;
        };

        class TagPattern : public Pattern {
        public:
            explicit TagPattern( std::string const& tag, std::string const& filterString );
            bool matches( TestCaseInfo const& testCase ) const override;
        private:
            std::string m_tag;
        };

        class ExcludedPattern : public Pattern {
        public:
            explicit ExcludedPattern( PatternPtr const& underlyingPattern );
            bool matches( TestCaseInfo const& testCase ) const override;
        private:
            PatternPtr m_underlyingPattern;
        };

        struct Filter {
            std::vector<PatternPtr> m_patterns;

            bool matches( TestCaseInfo const& testCase ) const;
            std::string name() const;
        };

    public:
        struct FilterMatch {
            std::string name;
            std::vector<TestCase const*> tests;
        };
        using Matches = std::vector<FilterMatch>;
        using vectorStrings = std::vector<std::string>;

        bool hasFilters() const;
        bool matches( TestCaseInfo const& testCase ) const;
        Matches matchesByFilter( std::vector<TestCase> const& testCases, IConfig const& config ) const;
        const vectorStrings & getInvalidArgs() const;

    private:
        std::vector<Filter> m_filters;
        std::vector<std::string> m_invalidArgs;
        friend class TestSpecParser;
    };
}

#ifdef __clang__
#pragma clang diagnostic pop
#endif

// end catch_test_spec.h
// start catch_interfaces_tag_alias_registry.h

#include <string>

namespace Catch {

    struct TagAlias;

    struct ITagAliasRegistry {
        virtual ~ITagAliasRegistry();
        // Nullptr if not present
        virtual TagAlias const* find( std::string const& alias ) const = 0;
        virtual std::string expandAliases( std::string const& unexpandedTestSpec ) const = 0;

        static ITagAliasRegistry const& get();
    };

} // end namespace Catch

// end catch_interfaces_tag_alias_registry.h
namespace Catch {

    class TestSpecParser {
        enum Mode{ None, Name, QuotedName, Tag, EscapedName };
        Mode m_mode = None;
        Mode lastMode = None;
        bool m_exclusion = false;
        std::size_t m_pos = 0;
        std::size_t m_realPatternPos = 0;
        std::string m_arg;
        std::string m_substring;
        std::string m_patternName;
        std::vector<std::size_t> m_escapeChars;
        TestSpec::Filter m_currentFilter;
        TestSpec m_testSpec;
        ITagAliasRegistry const* m_tagAliases = nullptr;

    public:
        TestSpecParser( ITagAliasRegistry const& tagAliases );

        TestSpecParser& parse( std::string const& arg );
        TestSpec testSpec();

    private:
        bool visitChar( char c );
        void startNewMode( Mode mode );
        bool processNoneChar( char c );
        void processNameChar( char c );
        bool processOtherChar( char c );
        void endMode();
        void escape();
        bool isControlChar( char c ) const;
        void saveLastMode();
        void revertBackToLastMode();
        void addFilter();
        bool separate();

        // Handles common preprocessing of the pattern for name/tag patterns
        std::string preprocessPattern();
        // Adds the current pattern as a test name
        void addNamePattern();
        // Adds the current pattern as a tag
        void addTagPattern();

        inline void addCharToPattern(char c) {
            m_substring += c;
            m_patternName += c;
            m_realPatternPos++;
        }

    };
    TestSpec parseTestSpec( std::string const& arg );

} // namespace Catch

#ifdef __clang__
#pragma clang diagnostic pop
#endif

// end catch_test_spec_parser.h
// Libstdc++ doesn't like incomplete classes for unique_ptr

#include <memory>
#include <vector>
#include <string>

#ifndef CATCH_CONFIG_CONSOLE_WIDTH
#define CATCH_CONFIG_CONSOLE_WIDTH 80
#endif

namespace Catch {

    struct IStream;

    struct ConfigData {
        bool listTests = false;
        bool listTags = false;
        bool listReporters = false;
        bool listTestNamesOnly = false;

        bool showSuccessfulTests = false;
        bool shouldDebugBreak = false;
        bool noThrow = false;
        bool showHelp = false;
        bool showInvisibles = false;
        bool filenamesAsTags = false;
        bool libIdentify = false;

        int abortAfter = -1;
        unsigned int rngSeed = 0;

        bool benchmarkNoAnalysis = false;
        unsigned int benchmarkSamples = 100;
        double benchmarkConfidenceInterval = 0.95;
        unsigned int benchmarkResamples = 100000;
        std::chrono::milliseconds::rep benchmarkWarmupTime = 100;

        Verbosity verbosity = Verbosity::Normal;
        WarnAbout::What warnings = WarnAbout::Nothing;
        ShowDurations::OrNot showDurations = ShowDurations::DefaultForReporter;
        double minDuration = -1;
        RunTests::InWhatOrder runOrder = RunTests::InDeclarationOrder;
        UseColour::YesOrNo useColour = UseColour::Auto;
        WaitForKeypress::When waitForKeypress = WaitForKeypress::Never;

        std::string outputFilename;
        std::string name;
        std::string processName;
#ifndef CATCH_CONFIG_DEFAULT_REPORTER
#define CATCH_CONFIG_DEFAULT_REPORTER "console"
#endif
        std::string reporterName = CATCH_CONFIG_DEFAULT_REPORTER;
#undef CATCH_CONFIG_DEFAULT_REPORTER

        std::vector<std::string> testsOrTags;
        std::vector<std::string> sectionsToRun;
    };

    class Config : public IConfig {
    public:

        Config() = default;
        Config( ConfigData const& data );
        virtual ~Config() = default;

        std::string const& getFilename() const;

        bool listTests() const;
        bool listTestNamesOnly() const;
        bool listTags() const;
        bool listReporters() const;

        std::string getProcessName() const;
        std::string const& getReporterName() const;

        std::vector<std::string> const& getTestsOrTags() const override;
        std::vector<std::string> const& getSectionsToRun() const override;

        TestSpec const& testSpec() const override;
        bool hasTestFilters() const override;

        bool showHelp() const;

        // IConfig interface
        bool allowThrows() const override;
        std::ostream& stream() const override;
        std::string name() const override;
        bool includeSuccessfulResults() const override;
        bool warnAboutMissingAssertions() const override;
        bool warnAboutNoTests() const override;
        ShowDurations::OrNot showDurations() const override;
        double minDuration() const override;
        RunTests::InWhatOrder runOrder() const override;
        unsigned int rngSeed() const override;
        UseColour::YesOrNo useColour() const override;
        bool shouldDebugBreak() const override;
        int abortAfter() const override;
        bool showInvisibles() const override;
        Verbosity verbosity() const override;
        bool benchmarkNoAnalysis() const override;
        int benchmarkSamples() const override;
        double benchmarkConfidenceInterval() const override;
        unsigned int benchmarkResamples() const override;
        std::chrono::milliseconds benchmarkWarmupTime() const override;

    private:

        IStream const* openStream();
        ConfigData m_data;

        std::unique_ptr<IStream const> m_stream;
        TestSpec m_testSpec;
        bool m_hasTestFilters = false;
    };

} // end namespace Catch

// end catch_config.hpp
// start catch_assertionresult.h

#include <string>

namespace Catch {

    struct AssertionResultData
    {
        AssertionResultData() = delete;

        AssertionResultData( ResultWas::OfType _resultType, LazyExpression const& _lazyExpression );

        std::string message;
        mutable std::string reconstructedExpression;
        LazyExpression lazyExpression;
        ResultWas::OfType resultType;

        std::string reconstructExpression() const;
    };

    class AssertionResult {
    public:
        AssertionResult() = delete;
        AssertionResult( AssertionInfo const& info, AssertionResultData const& data );

        bool isOk() const;
        bool succeeded() const;
        ResultWas::OfType getResultType() const;
        bool hasExpression() const;
        bool hasMessage() const;
        std::string getExpression() const;
        std::string getExpressionInMacro() const;
        bool hasExpandedExpression() const;
        std::string getExpandedExpression() const;
        std::string getMessage() const;
        SourceLineInfo getSourceInfo() const;
        StringRef getTestMacroName() const;

    //protected:
        AssertionInfo m_info;
        AssertionResultData m_resultData;
    };

} // end namespace Catch

// end catch_assertionresult.h
#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
// start catch_estimate.hpp

 // Statistics estimates


namespace Catch {
    namespace Benchmark {
        template <typename Duration>
        struct Estimate {
            Duration point;
            Duration lower_bound;
            Duration upper_bound;
            double confidence_interval;

            template <typename Duration2>
            operator Estimate<Duration2>() const {
                return { point, lower_bound, upper_bound, confidence_interval };
            }
        };
    } // namespace Benchmark
} // namespace Catch

// end catch_estimate.hpp
// start catch_outlier_classification.hpp

// Outlier information

namespace Catch {
    namespace Benchmark {
        struct OutlierClassification {
            int samples_seen = 0;
            int low_severe = 0;     // more than 3 times IQR below Q1
            int low_mild = 0;       // 1.5 to 3 times IQR below Q1
            int high_mild = 0;      // 1.5 to 3 times IQR above Q3
            int high_severe = 0;    // more than 3 times IQR above Q3

            int total() const {
                return low_severe + low_mild + high_mild + high_severe;
            }
        };
    } // namespace Benchmark
} // namespace Catch

// end catch_outlier_classification.hpp

#include <iterator>
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

#include <string>
#include <iosfwd>
#include <map>
#include <set>
#include <memory>
#include <algorithm>

namespace Catch {

    struct ReporterConfig {
        explicit ReporterConfig( IConfigPtr const& _fullConfig );

        ReporterConfig( IConfigPtr const& _fullConfig, std::ostream& _stream );

        std::ostream& stream() const;
        IConfigPtr fullConfig() const;

    private:
        std::ostream* m_stream;
        IConfigPtr m_fullConfig;
    };

    struct ReporterPreferences {
        bool shouldRedirectStdOut = false;
        bool shouldReportAllAssertions = false;
    };

    template<typename T>
    struct LazyStat : Option<T> {
        LazyStat& operator=( T const& _value ) {
            Option<T>::operator=( _value );
            used = false;
            return *this;
        }
        void reset() {
            Option<T>::reset();
            used = false;
        }
        bool used = false;
    };

    struct TestRunInfo {
        TestRunInfo( std::string const& _name );
        std::string name;
    };
    struct GroupInfo {
        GroupInfo(  std::string const& _name,
                    std::size_t _groupIndex,
                    std::size_t _groupsCount );

        std::string name;
        std::size_t groupIndex;
        std::size_t groupsCounts;
    };

    struct AssertionStats {
        AssertionStats( AssertionResult const& _assertionResult,
                        std::vector<MessageInfo> const& _infoMessages,
                        Totals const& _totals );

        AssertionStats( AssertionStats const& )              = default;
        AssertionStats( AssertionStats && )                  = default;
        AssertionStats& operator = ( AssertionStats const& ) = delete;
        AssertionStats& operator = ( AssertionStats && )     = delete;
        virtual ~AssertionStats();

        AssertionResult assertionResult;
        std::vector<MessageInfo> infoMessages;
        Totals totals;
    };

    struct SectionStats {
        SectionStats(   SectionInfo const& _sectionInfo,
                        Counts const& _assertions,
                        double _durationInSeconds,
                        bool _missingAssertions );
        SectionStats( SectionStats const& )              = default;
        SectionStats( SectionStats && )                  = default;
        SectionStats& operator = ( SectionStats const& ) = default;
        SectionStats& operator = ( SectionStats && )     = default;
        virtual ~SectionStats();

        SectionInfo sectionInfo;
        Counts assertions;
        double durationInSeconds;
        bool missingAssertions;
    };

    struct TestCaseStats {
        TestCaseStats(  TestCaseInfo const& _testInfo,
                        Totals const& _totals,
                        std::string const& _stdOut,
                        std::string const& _stdErr,
                        bool _aborting );

        TestCaseStats( TestCaseStats const& )              = default;
        TestCaseStats( TestCaseStats && )                  = default;
        TestCaseStats& operator = ( TestCaseStats const& ) = default;
        TestCaseStats& operator = ( TestCaseStats && )     = default;
        virtual ~TestCaseStats();

        TestCaseInfo testInfo;
        Totals totals;
        std::string stdOut;
        std::string stdErr;
        bool aborting;
    };

    struct TestGroupStats {
        TestGroupStats( GroupInfo const& _groupInfo,
                        Totals const& _totals,
                        bool _aborting );
        TestGroupStats( GroupInfo const& _groupInfo );

        TestGroupStats( TestGroupStats const& )              = default;
        TestGroupStats( TestGroupStats && )                  = default;
        TestGroupStats& operator = ( TestGroupStats const& ) = default;
        TestGroupStats& operator = ( TestGroupStats && )     = default;
        virtual ~TestGroupStats();

        GroupInfo groupInfo;
        Totals totals;
        bool aborting;
    };

    struct TestRunStats {
        TestRunStats(   TestRunInfo const& _runInfo,
                        Totals const& _totals,
                        bool _aborting );

        TestRunStats( TestRunStats const& )              = default;
        TestRunStats( TestRunStats && )                  = default;
        TestRunStats& operator = ( TestRunStats const& ) = default;
        TestRunStats& operator = ( TestRunStats && )     = default;
        virtual ~TestRunStats();

        TestRunInfo runInfo;
        Totals totals;
        bool aborting;
    };

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
    struct BenchmarkInfo {
        std::string name;
        double estimatedDuration;
        int iterations;
        int samples;
        unsigned int resamples;
        double clockResolution;
        double clockCost;
    };

    template <class Duration>
    struct BenchmarkStats {
        BenchmarkInfo info;

        std::vector<Duration> samples;
        Benchmark::Estimate<Duration> mean;
        Benchmark::Estimate<Duration> standardDeviation;
        Benchmark::OutlierClassification outliers;
        double outlierVariance;

        template <typename Duration2>
        operator BenchmarkStats<Duration2>() const {
            std::vector<Duration2> samples2;
            samples2.reserve(samples.size());
            std::transform(samples.begin(), samples.end(), std::back_inserter(samples2), [](Duration d) { return Duration2(d); });
            return {
                info,
                std::move(samples2),
                mean,
                standardDeviation,
                outliers,
                outlierVariance,
            };
        }
    };
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

    struct IStreamingReporter {
        virtual ~IStreamingReporter() = default;

        // Implementing class must also provide the following static methods:
        // static std::string getDescription();
        // static std::set<Verbosity> getSupportedVerbosities()

        virtual ReporterPreferences getPreferences() const = 0;

        virtual void noMatchingTestCases( std::string const& spec ) = 0;

        virtual void reportInvalidArguments(std::string const&) {}

        virtual void testRunStarting( TestRunInfo const& testRunInfo ) = 0;
        virtual void testGroupStarting( GroupInfo const& groupInfo ) = 0;

        virtual void testCaseStarting( TestCaseInfo const& testInfo ) = 0;
        virtual void sectionStarting( SectionInfo const& sectionInfo ) = 0;

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
        virtual void benchmarkPreparing( std::string const& ) {}
        virtual void benchmarkStarting( BenchmarkInfo const& ) {}
        virtual void benchmarkEnded( BenchmarkStats<> const& ) {}
        virtual void benchmarkFailed( std::string const& ) {}
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

        virtual void assertionStarting( AssertionInfo const& assertionInfo ) = 0;

        // The return value indicates if the messages buffer should be cleared:
        virtual bool assertionEnded( AssertionStats const& assertionStats ) = 0;

        virtual void sectionEnded( SectionStats const& sectionStats ) = 0;
        virtual void testCaseEnded( TestCaseStats const& testCaseStats ) = 0;
        virtual void testGroupEnded( TestGroupStats const& testGroupStats ) = 0;
        virtual void testRunEnded( TestRunStats const& testRunStats ) = 0;

        virtual void skipTest( TestCaseInfo const& testInfo ) = 0;

        // Default empty implementation provided
        virtual void fatalErrorEncountered( StringRef name );

        virtual bool isMulti() const;
    };
    using IStreamingReporterPtr = std::unique_ptr<IStreamingReporter>;

    struct IReporterFactory {
        virtual ~IReporterFactory();
        virtual IStreamingReporterPtr create( ReporterConfig const& config ) const = 0;
        virtual std::string getDescription() const = 0;
    };
    using IReporterFactoryPtr = std::shared_ptr<IReporterFactory>;

    struct IReporterRegistry {
        using FactoryMap = std::map<std::string, IReporterFactoryPtr>;
        using Listeners = std::vector<IReporterFactoryPtr>;

        virtual ~IReporterRegistry();
        virtual IStreamingReporterPtr create( std::string const& name, IConfigPtr const& config ) const = 0;
        virtual FactoryMap const& getFactories() const = 0;
        virtual Listeners const& getListeners() const = 0;
    };

} // end namespace Catch

// end catch_interfaces_reporter.h
#include <algorithm>
#include <cstring>
#include <cfloat>
#include <cstdio>
#include <cassert>
#include <memory>
#include <ostream>

namespace Catch {
    void prepareExpandedExpression(AssertionResult& result);

    // Returns double formatted as %.3f (format expected on output)
    std::string getFormattedDuration( double duration );

    //! Should the reporter show
    bool shouldShowDuration( IConfig const& config, double duration );

    std::string serializeFilters( std::vector<std::string> const& container );

    template<typename DerivedT>
    struct StreamingReporterBase : IStreamingReporter {

        StreamingReporterBase( ReporterConfig const& _config )
        :   m_config( _config.fullConfig() ),
            stream( _config.stream() )
        {
            m_reporterPrefs.shouldRedirectStdOut = false;
            if( !DerivedT::getSupportedVerbosities().count( m_config->verbosity() ) )
                CATCH_ERROR( "Verbosity level not supported by this reporter" );
        }

        ReporterPreferences getPreferences() const override {
            return m_reporterPrefs;
        }

        static std::set<Verbosity> getSupportedVerbosities() {
            return { Verbosity::Normal };
        }

        ~StreamingReporterBase() override = default;

        void noMatchingTestCases(std::string const&) override {}

        void reportInvalidArguments(std::string const&) override {}

        void testRunStarting(TestRunInfo const& _testRunInfo) override {
            currentTestRunInfo = _testRunInfo;
        }

        void testGroupStarting(GroupInfo const& _groupInfo) override {
            currentGroupInfo = _groupInfo;
        }

        void testCaseStarting(TestCaseInfo const& _testInfo) override  {
            currentTestCaseInfo = _testInfo;
        }
        void sectionStarting(SectionInfo const& _sectionInfo) override {
            m_sectionStack.push_back(_sectionInfo);
        }

        void sectionEnded(SectionStats const& /* _sectionStats */) override {
            m_sectionStack.pop_back();
        }
        void testCaseEnded(TestCaseStats const& /* _testCaseStats */) override {
            currentTestCaseInfo.reset();
        }
        void testGroupEnded(TestGroupStats const& /* _testGroupStats */) override {
            currentGroupInfo.reset();
        }
        void testRunEnded(TestRunStats const& /* _testRunStats */) override {
            currentTestCaseInfo.reset();
            currentGroupInfo.reset();
            currentTestRunInfo.reset();
        }

        void skipTest(TestCaseInfo const&) override {
            // Don't do anything with this by default.
            // It can optionally be overridden in the derived class.
        }

        IConfigPtr m_config;
        std::ostream& stream;

        LazyStat<TestRunInfo> currentTestRunInfo;
        LazyStat<GroupInfo> currentGroupInfo;
        LazyStat<TestCaseInfo> currentTestCaseInfo;

        std::vector<SectionInfo> m_sectionStack;
        ReporterPreferences m_reporterPrefs;
    };

    template<typename DerivedT>
    struct CumulativeReporterBase : IStreamingReporter {
        template<typename T, typename ChildNodeT>
        struct Node {
            explicit Node( T const& _value ) : value( _value ) {}
            virtual ~Node() {}

            using ChildNodes = std::vector<std::shared_ptr<ChildNodeT>>;
            T value;
            ChildNodes children;
        };
        struct SectionNode {
            explicit SectionNode(SectionStats const& _stats) : stats(_stats) {}
            virtual ~SectionNode() = default;

            bool operator == (SectionNode const& other) const {
                return stats.sectionInfo.lineInfo == other.stats.sectionInfo.lineInfo;
            }
            bool operator == (std::shared_ptr<SectionNode> const& other) const {
                return operator==(*other);
            }

            SectionStats stats;
            using ChildSections = std::vector<std::shared_ptr<SectionNode>>;
            using Assertions = std::vector<AssertionStats>;
            ChildSections childSections;
            Assertions assertions;
            std::string stdOut;
            std::string stdErr;
        };

        struct BySectionInfo {
            BySectionInfo( SectionInfo const& other ) : m_other( other ) {}
            BySectionInfo( BySectionInfo const& other ) : m_other( other.m_other ) {}
            bool operator() (std::shared_ptr<SectionNode> const& node) const {
                return ((node->stats.sectionInfo.name == m_other.name) &&
                        (node->stats.sectionInfo.lineInfo == m_other.lineInfo));
            }
            void operator=(BySectionInfo const&) = delete;

        private:
            SectionInfo const& m_other;
        };

        using TestCaseNode = Node<TestCaseStats, SectionNode>;
        using TestGroupNode = Node<TestGroupStats, TestCaseNode>;
        using TestRunNode = Node<TestRunStats, TestGroupNode>;

        CumulativeReporterBase( ReporterConfig const& _config )
        :   m_config( _config.fullConfig() ),
            stream( _config.stream() )
        {
            m_reporterPrefs.shouldRedirectStdOut = false;
            if( !DerivedT::getSupportedVerbosities().count( m_config->verbosity() ) )
                CATCH_ERROR( "Verbosity level not supported by this reporter" );
        }
        ~CumulativeReporterBase() override = default;

        ReporterPreferences getPreferences() const override {
            return m_reporterPrefs;
        }

        static std::set<Verbosity> getSupportedVerbosities() {
            return { Verbosity::Normal };
        }

        void testRunStarting( TestRunInfo const& ) override {}
        void testGroupStarting( GroupInfo const& ) override {}

        void testCaseStarting( TestCaseInfo const& ) override {}

        void sectionStarting( SectionInfo const& sectionInfo ) override {
            SectionStats incompleteStats( sectionInfo, Counts(), 0, false );
            std::shared_ptr<SectionNode> node;
            if( m_sectionStack.empty() ) {
                if( !m_rootSection )
                    m_rootSection = std::make_shared<SectionNode>( incompleteStats );
                node = m_rootSection;
            }
            else {
                SectionNode& parentNode = *m_sectionStack.back();
                auto it =
                    std::find_if(   parentNode.childSections.begin(),
                                    parentNode.childSections.end(),
                                    BySectionInfo( sectionInfo ) );
                if( it == parentNode.childSections.end() ) {
                    node = std::make_shared<SectionNode>( incompleteStats );
                    parentNode.childSections.push_back( node );
                }
                else
                    node = *it;
            }
            m_sectionStack.push_back( node );
            m_deepestSection = std::move(node);
        }

        void assertionStarting(AssertionInfo const&) override {}

        bool assertionEnded(AssertionStats const& assertionStats) override {
            assert(!m_sectionStack.empty());
            // AssertionResult holds a pointer to a temporary DecomposedExpression,
            // which getExpandedExpression() calls to build the expression string.
            // Our section stack copy of the assertionResult will likely outlive the
            // temporary, so it must be expanded or discarded now to avoid calling
            // a destroyed object later.
            prepareExpandedExpression(const_cast<AssertionResult&>( assertionStats.assertionResult ) );
            SectionNode& sectionNode = *m_sectionStack.back();
            sectionNode.assertions.push_back(assertionStats);
            return true;
        }
        void sectionEnded(SectionStats const& sectionStats) override {
            assert(!m_sectionStack.empty());
            SectionNode& node = *m_sectionStack.back();
            node.stats = sectionStats;
            m_sectionStack.pop_back();
        }
        void testCaseEnded(TestCaseStats const& testCaseStats) override {
            auto node = std::make_shared<TestCaseNode>(testCaseStats);
            assert(m_sectionStack.size() == 0);
            node->children.push_back(m_rootSection);
            m_testCases.push_back(node);
            m_rootSection.reset();

            assert(m_deepestSection);
            m_deepestSection->stdOut = testCaseStats.stdOut;
            m_deepestSection->stdErr = testCaseStats.stdErr;
        }
        void testGroupEnded(TestGroupStats const& testGroupStats) override {
            auto node = std::make_shared<TestGroupNode>(testGroupStats);
            node->children.swap(m_testCases);
            m_testGroups.push_back(node);
        }
        void testRunEnded(TestRunStats const& testRunStats) override {
            auto node = std::make_shared<TestRunNode>(testRunStats);
            node->children.swap(m_testGroups);
            m_testRuns.push_back(node);
            testRunEndedCumulative();
        }
        virtual void testRunEndedCumulative() = 0;

        void skipTest(TestCaseInfo const&) override {}

        IConfigPtr m_config;
        std::ostream& stream;
        std::vector<AssertionStats> m_assertions;
        std::vector<std::vector<std::shared_ptr<SectionNode>>> m_sections;
        std::vector<std::shared_ptr<TestCaseNode>> m_testCases;
        std::vector<std::shared_ptr<TestGroupNode>> m_testGroups;

        std::vector<std::shared_ptr<TestRunNode>> m_testRuns;

        std::shared_ptr<SectionNode> m_rootSection;
        std::shared_ptr<SectionNode> m_deepestSection;
        std::vector<std::shared_ptr<SectionNode>> m_sectionStack;
        ReporterPreferences m_reporterPrefs;
    };

    template<char C>
    char const* getLineOfChars() {
        static char line[CATCH_CONFIG_CONSOLE_WIDTH] = {0};
        if( !*line ) {
            std::memset( line, C, CATCH_CONFIG_CONSOLE_WIDTH-1 );
            line[CATCH_CONFIG_CONSOLE_WIDTH-1] = 0;
        }
        return line;
    }

    struct TestEventListenerBase : StreamingReporterBase<TestEventListenerBase> {
        TestEventListenerBase( ReporterConfig const& _config );

        static std::set<Verbosity> getSupportedVerbosities();

        void assertionStarting(AssertionInfo const&) override;
        bool assertionEnded(AssertionStats const&) override;
    };

} // end namespace Catch

// end catch_reporter_bases.hpp
// start catch_console_colour.h

namespace Catch {

    struct Colour {
        enum Code {
            None = 0,

            White,
            Red,
            Green,
            Blue,
            Cyan,
            Yellow,
            Grey,

            Bright = 0x10,

            BrightRed = Bright | Red,
            BrightGreen = Bright | Green,
            LightGrey = Bright | Grey,
            BrightWhite = Bright | White,
            BrightYellow = Bright | Yellow,

            // By intention
            FileName = LightGrey,
            Warning = BrightYellow,
            ResultError = BrightRed,
            ResultSuccess = BrightGreen,
            ResultExpectedFailure = Warning,

            Error = BrightRed,
            Success = Green,

            OriginalExpression = Cyan,
            ReconstructedExpression = BrightYellow,

            SecondaryText = LightGrey,
            Headers = White
        };

        // Use constructed object for RAII guard
        Colour( Code _colourCode );
        Colour( Colour&& other ) noexcept;
        Colour& operator=( Colour&& other ) noexcept;
        ~Colour();

        // Use static method for one-shot changes
        static void use( Code _colourCode );

    private:
        bool m_moved = false;
    };

    std::ostream& operator << ( std::ostream& os, Colour const& );

} // end namespace Catch

// end catch_console_colour.h
// start catch_reporter_registrars.hpp


namespace Catch {

    template<typename T>
    class ReporterRegistrar {

        class ReporterFactory : public IReporterFactory {

            IStreamingReporterPtr create( ReporterConfig const& config ) const override {
                return std::unique_ptr<T>( new T( config ) );
            }

            std::string getDescription() const override {
                return T::getDescription();
            }
        };

    public:

        explicit ReporterRegistrar( std::string const& name ) {
            getMutableRegistryHub().registerReporter( name, std::make_shared<ReporterFactory>() );
        }
    };

    template<typename T>
    class ListenerRegistrar {

        class ListenerFactory : public IReporterFactory {

            IStreamingReporterPtr create( ReporterConfig const& config ) const override {
                return std::unique_ptr<T>( new T( config ) );
            }
            std::string getDescription() const override {
                return std::string();
            }
        };

    public:

        ListenerRegistrar() {
            getMutableRegistryHub().registerListener( std::make_shared<ListenerFactory>() );
        }
    };
}

#if !defined(CATCH_CONFIG_DISABLE)

#define CATCH_REGISTER_REPORTER( name, reporterType ) \
    CATCH_INTERNAL_START_WARNINGS_SUPPRESSION         \
    CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS          \
    namespace{ Catch::ReporterRegistrar<reporterType> catch_internal_RegistrarFor##reporterType( name ); } \
    CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION

#define CATCH_REGISTER_LISTENER( listenerType ) \
    CATCH_INTERNAL_START_WARNINGS_SUPPRESSION   \
    CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS    \
    namespace{ Catch::ListenerRegistrar<listenerType> catch_internal_RegistrarFor##listenerType; } \
    CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION
#else // CATCH_CONFIG_DISABLE

#define CATCH_REGISTER_REPORTER(name, reporterType)
#define CATCH_REGISTER_LISTENER(listenerType)

#endif // CATCH_CONFIG_DISABLE

// end catch_reporter_registrars.hpp
// Allow users to base their work off existing reporters
// start catch_reporter_compact.h

namespace Catch {

    struct CompactReporter : StreamingReporterBase<CompactReporter> {

        using StreamingReporterBase::StreamingReporterBase;

        ~CompactReporter() override;

        static std::string getDescription();

        void noMatchingTestCases(std::string const& spec) override;

        void assertionStarting(AssertionInfo const&) override;

        bool assertionEnded(AssertionStats const& _assertionStats) override;

        void sectionEnded(SectionStats const& _sectionStats) override;

        void testRunEnded(TestRunStats const& _testRunStats) override;

    };

} // end namespace Catch

// end catch_reporter_compact.h
// start catch_reporter_console.h

#if defined(_MSC_VER)
#pragma warning(push)
#pragma warning(disable:4061) // Not all labels are EXPLICITLY handled in switch
                              // Note that 4062 (not all labels are handled
                              // and default is missing) is enabled
#endif

namespace Catch {
    // Fwd decls
    struct SummaryColumn;
    class TablePrinter;

    struct ConsoleReporter : StreamingReporterBase<ConsoleReporter> {
        std::unique_ptr<TablePrinter> m_tablePrinter;

        ConsoleReporter(ReporterConfig const& config);
        ~ConsoleReporter() override;
        static std::string getDescription();

        void noMatchingTestCases(std::string const& spec) override;

        void reportInvalidArguments(std::string const&arg) override;

        void assertionStarting(AssertionInfo const&) override;

        bool assertionEnded(AssertionStats const& _assertionStats) override;

        void sectionStarting(SectionInfo const& _sectionInfo) override;
        void sectionEnded(SectionStats const& _sectionStats) override;

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
        void benchmarkPreparing(std::string const& name) override;
        void benchmarkStarting(BenchmarkInfo const& info) override;
        void benchmarkEnded(BenchmarkStats<> const& stats) override;
        void benchmarkFailed(std::string const& error) override;
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

        void testCaseEnded(TestCaseStats const& _testCaseStats) override;
        void testGroupEnded(TestGroupStats const& _testGroupStats) override;
        void testRunEnded(TestRunStats const& _testRunStats) override;
        void testRunStarting(TestRunInfo const& _testRunInfo) override;
    private:

        void lazyPrint();

        void lazyPrintWithoutClosingBenchmarkTable();
        void lazyPrintRunInfo();
        void lazyPrintGroupInfo();
        void printTestCaseAndSectionHeader();

        void printClosedHeader(std::string const& _name);
        void printOpenHeader(std::string const& _name);

        // if string has a : in first line will set indent to follow it on
        // subsequent lines
        void printHeaderString(std::string const& _string, std::size_t indent = 0);

        void printTotals(Totals const& totals);
        void printSummaryRow(std::string const& label, std::vector<SummaryColumn> const& cols, std::size_t row);

        void printTotalsDivider(Totals const& totals);
        void printSummaryDivider();
        void printTestFilters();

    private:
        bool m_headerPrinted = false;
    };

} // end namespace Catch

#if defined(_MSC_VER)
#pragma warning(pop)
#endif

// end catch_reporter_console.h
// start catch_reporter_junit.h

// start catch_xmlwriter.h

#include <vector>

namespace Catch {
    enum class XmlFormatting {
        None = 0x00,
        Indent = 0x01,
        Newline = 0x02,
    };

    XmlFormatting operator | (XmlFormatting lhs, XmlFormatting rhs);
    XmlFormatting operator & (XmlFormatting lhs, XmlFormatting rhs);

    class XmlEncode {
    public:
        enum ForWhat { ForTextNodes, ForAttributes };

        XmlEncode( std::string const& str, ForWhat forWhat = ForTextNodes );

        void encodeTo( std::ostream& os ) const;

        friend std::ostream& operator << ( std::ostream& os, XmlEncode const& xmlEncode );

    private:
        std::string m_str;
        ForWhat m_forWhat;
    };

    class XmlWriter {
    public:

        class ScopedElement {
        public:
            ScopedElement( XmlWriter* writer, XmlFormatting fmt );

            ScopedElement( ScopedElement&& other ) noexcept;
            ScopedElement& operator=( ScopedElement&& other ) noexcept;

            ~ScopedElement();

            ScopedElement& writeText( std::string const& text, XmlFormatting fmt = XmlFormatting::Newline | XmlFormatting::Indent );

            template<typename T>
            ScopedElement& writeAttribute( std::string const& name, T const& attribute ) {
                m_writer->writeAttribute( name, attribute );
                return *this;
            }

        private:
            mutable XmlWriter* m_writer = nullptr;
            XmlFormatting m_fmt;
        };

        XmlWriter( std::ostream& os = Catch::cout() );
        ~XmlWriter();

        XmlWriter( XmlWriter const& ) = delete;
        XmlWriter& operator=( XmlWriter const& ) = delete;

        XmlWriter& startElement( std::string const& name, XmlFormatting fmt = XmlFormatting::Newline | XmlFormatting::Indent);

        ScopedElement scopedElement( std::string const& name, XmlFormatting fmt = XmlFormatting::Newline | XmlFormatting::Indent);

        XmlWriter& endElement(XmlFormatting fmt = XmlFormatting::Newline | XmlFormatting::Indent);

        XmlWriter& writeAttribute( std::string const& name, std::string const& attribute );

        XmlWriter& writeAttribute( std::string const& name, bool attribute );

        template<typename T>
        XmlWriter& writeAttribute( std::string const& name, T const& attribute ) {
            ReusableStringStream rss;
            rss << attribute;
            return writeAttribute( name, rss.str() );
        }

        XmlWriter& writeText( std::string const& text, XmlFormatting fmt = XmlFormatting::Newline | XmlFormatting::Indent);

        XmlWriter& writeComment(std::string const& text, XmlFormatting fmt = XmlFormatting::Newline | XmlFormatting::Indent);

        void writeStylesheetRef( std::string const& url );

        XmlWriter& writeBlankLine();

        void ensureTagClosed();

    private:

        void applyFormatting(XmlFormatting fmt);

        void writeDeclaration();

        void newlineIfNecessary();

        bool m_tagIsOpen = false;
        bool m_needsNewline = false;
        std::vector<std::string> m_tags;
        std::string m_indent;
        std::ostream& m_os;
    };

}

// end catch_xmlwriter.h
namespace Catch {

    class JunitReporter : public CumulativeReporterBase<JunitReporter> {
    public:
        JunitReporter(ReporterConfig const& _config);

        ~JunitReporter() override;

        static std::string getDescription();

        void noMatchingTestCases(std::string const& /*spec*/) override;

        void testRunStarting(TestRunInfo const& runInfo) override;

        void testGroupStarting(GroupInfo const& groupInfo) override;

        void testCaseStarting(TestCaseInfo const& testCaseInfo) override;
        bool assertionEnded(AssertionStats const& assertionStats) override;

        void testCaseEnded(TestCaseStats const& testCaseStats) override;

        void testGroupEnded(TestGroupStats const& testGroupStats) override;

        void testRunEndedCumulative() override;

        void writeGroup(TestGroupNode const& groupNode, double suiteTime);

        void writeTestCase(TestCaseNode const& testCaseNode);

        void writeSection( std::string const& className,
                           std::string const& rootName,
                           SectionNode const& sectionNode,
                           bool testOkToFail );

        void writeAssertions(SectionNode const& sectionNode);
        void writeAssertion(AssertionStats const& stats);

        XmlWriter xml;
        Timer suiteTimer;
        std::string stdOutForSuite;
        std::string stdErrForSuite;
        unsigned int unexpectedExceptions = 0;
        bool m_okToFail = false;
    };

} // end namespace Catch

// end catch_reporter_junit.h
// start catch_reporter_xml.h

namespace Catch {
    class XmlReporter : public StreamingReporterBase<XmlReporter> {
    public:
        XmlReporter(ReporterConfig const& _config);

        ~XmlReporter() override;

        static std::string getDescription();

        virtual std::string getStylesheetRef() const;

        void writeSourceInfo(SourceLineInfo const& sourceInfo);

    public: // StreamingReporterBase

        void noMatchingTestCases(std::string const& s) override;

        void testRunStarting(TestRunInfo const& testInfo) override;

        void testGroupStarting(GroupInfo const& groupInfo) override;

        void testCaseStarting(TestCaseInfo const& testInfo) override;

        void sectionStarting(SectionInfo const& sectionInfo) override;

        void assertionStarting(AssertionInfo const&) override;

        bool assertionEnded(AssertionStats const& assertionStats) override;

        void sectionEnded(SectionStats const& sectionStats) override;

        void testCaseEnded(TestCaseStats const& testCaseStats) override;

        void testGroupEnded(TestGroupStats const& testGroupStats) override;

        void testRunEnded(TestRunStats const& testRunStats) override;

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
        void benchmarkPreparing(std::string const& name) override;
        void benchmarkStarting(BenchmarkInfo const&) override;
        void benchmarkEnded(BenchmarkStats<> const&) override;
        void benchmarkFailed(std::string const&) override;
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

    private:
        Timer m_testCaseTimer;
        XmlWriter m_xml;
        int m_sectionDepth = 0;
    };

} // end namespace Catch

// end catch_reporter_xml.h

// end catch_external_interfaces.h
#endif

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
// start catch_benchmarking_all.hpp

// A proxy header that includes all of the benchmarking headers to allow
// concise include of the benchmarking features. You should prefer the
// individual includes in standard use.

// start catch_benchmark.hpp

 // Benchmark

// start catch_chronometer.hpp

// User-facing chronometer


// start catch_clock.hpp

// Clocks


#include <chrono>
#include <ratio>

namespace Catch {
    namespace Benchmark {
        template <typename Clock>
        using ClockDuration = typename Clock::duration;
        template <typename Clock>
        using FloatDuration = std::chrono::duration<double, typename Clock::period>;

        template <typename Clock>
        using TimePoint = typename Clock::time_point;

        using default_clock = std::chrono::steady_clock;

        template <typename Clock>
        struct now {
            TimePoint<Clock> operator()() const {
                return Clock::now();
            }
        };

        using fp_seconds = std::chrono::duration<double, std::ratio<1>>;
    } // namespace Benchmark
} // namespace Catch

// end catch_clock.hpp
// start catch_optimizer.hpp

 // Hinting the optimizer


#if defined(_MSC_VER)
#   include <atomic> // atomic_thread_fence
#endif

namespace Catch {
    namespace Benchmark {
#if defined(__GNUC__) || defined(__clang__)
        template <typename T>
        inline void keep_memory(T* p) {
            asm volatile("" : : "g"(p) : "memory");
        }
        inline void keep_memory() {
            asm volatile("" : : : "memory");
        }

        namespace Detail {
            inline void optimizer_barrier() { keep_memory(); }
        } // namespace Detail
#elif defined(_MSC_VER)

#pragma optimize("", off)
        template <typename T>
        inline void keep_memory(T* p) {
            // thanks @milleniumbug
            *reinterpret_cast<char volatile*>(p) = *reinterpret_cast<char const volatile*>(p);
        }
        // TODO equivalent keep_memory()
#pragma optimize("", on)

        namespace Detail {
            inline void optimizer_barrier() {
                std::atomic_thread_fence(std::memory_order_seq_cst);
            }
        } // namespace Detail

#endif

        template <typename T>
        inline void deoptimize_value(T&& x) {
            keep_memory(&x);
        }

        template <typename Fn, typename... Args>
        inline auto invoke_deoptimized(Fn&& fn, Args&&... args) -> typename std::enable_if<!std::is_same<void, decltype(fn(args...))>::value>::type {
            deoptimize_value(std::forward<Fn>(fn) (std::forward<Args...>(args...)));
        }

        template <typename Fn, typename... Args>
        inline auto invoke_deoptimized(Fn&& fn, Args&&... args) -> typename std::enable_if<std::is_same<void, decltype(fn(args...))>::value>::type {
            std::forward<Fn>(fn) (std::forward<Args...>(args...));
        }
    } // namespace Benchmark
} // namespace Catch

// end catch_optimizer.hpp
// start catch_complete_invoke.hpp

// Invoke with a special case for void


#include <type_traits>
#include <utility>

namespace Catch {
    namespace Benchmark {
        namespace Detail {
            template <typename T>
            struct CompleteType { using type = T; };
            template <>
            struct CompleteType<void> { struct type {}; };

            template <typename T>
            using CompleteType_t = typename CompleteType<T>::type;

            template <typename Result>
            struct CompleteInvoker {
                template <typename Fun, typename... Args>
                static Result invoke(Fun&& fun, Args&&... args) {
                    return std::forward<Fun>(fun)(std::forward<Args>(args)...);
                }
            };
            template <>
            struct CompleteInvoker<void> {
                template <typename Fun, typename... Args>
                static CompleteType_t<void> invoke(Fun&& fun, Args&&... args) {
                    std::forward<Fun>(fun)(std::forward<Args>(args)...);
                    return {};
                }
            };

            // invoke and not return void :(
            template <typename Fun, typename... Args>
            CompleteType_t<FunctionReturnType<Fun, Args...>> complete_invoke(Fun&& fun, Args&&... args) {
                return CompleteInvoker<FunctionReturnType<Fun, Args...>>::invoke(std::forward<Fun>(fun), std::forward<Args>(args)...);
            }

            const std::string benchmarkErrorMsg = "a benchmark failed to run successfully";
        } // namespace Detail

        template <typename Fun>
        Detail::CompleteType_t<FunctionReturnType<Fun>> user_code(Fun&& fun) {
            CATCH_TRY{
                return Detail::complete_invoke(std::forward<Fun>(fun));
            } CATCH_CATCH_ALL{
                getResultCapture().benchmarkFailed(translateActiveException());
                CATCH_RUNTIME_ERROR(Detail::benchmarkErrorMsg);
            }
        }
    } // namespace Benchmark
} // namespace Catch

// end catch_complete_invoke.hpp
namespace Catch {
    namespace Benchmark {
        namespace Detail {
            struct ChronometerConcept {
                virtual void start() = 0;
                virtual void finish() = 0;
                virtual ~ChronometerConcept() = default;
            };
            template <typename Clock>
            struct ChronometerModel final : public ChronometerConcept {
                void start() override { started = Clock::now(); }
                void finish() override { finished = Clock::now(); }

                ClockDuration<Clock> elapsed() const { return finished - started; }

                TimePoint<Clock> started;
                TimePoint<Clock> finished;
            };
        } // namespace Detail

        struct Chronometer {
        public:
            template <typename Fun>
            void measure(Fun&& fun) { measure(std::forward<Fun>(fun), is_callable<Fun(int)>()); }

            int runs() const { return k; }

            Chronometer(Detail::ChronometerConcept& meter, int k)
                : impl(&meter)
                , k(k) {}

        private:
            template <typename Fun>
            void measure(Fun&& fun, std::false_type) {
                measure([&fun](int) { return fun(); }, std::true_type());
            }

            template <typename Fun>
            void measure(Fun&& fun, std::true_type) {
                Detail::optimizer_barrier();
                impl->start();
                for (int i = 0; i < k; ++i) invoke_deoptimized(fun, i);
                impl->finish();
                Detail::optimizer_barrier();
            }

            Detail::ChronometerConcept* impl;
            int k;
        };
    } // namespace Benchmark
} // namespace Catch

// end catch_chronometer.hpp
// start catch_environment.hpp

// Environment information


namespace Catch {
    namespace Benchmark {
        template <typename Duration>
        struct EnvironmentEstimate {
            Duration mean;
            OutlierClassification outliers;

            template <typename Duration2>
            operator EnvironmentEstimate<Duration2>() const {
                return { mean, outliers };
            }
        };
        template <typename Clock>
        struct Environment {
            using clock_type = Clock;
            EnvironmentEstimate<FloatDuration<Clock>> clock_resolution;
            EnvironmentEstimate<FloatDuration<Clock>> clock_cost;
        };
    } // namespace Benchmark
} // namespace Catch

// end catch_environment.hpp
// start catch_execution_plan.hpp

 // Execution plan


// start catch_benchmark_function.hpp

 // Dumb std::function implementation for consistent call overhead


#include <cassert>
#include <type_traits>
#include <utility>
#include <memory>

namespace Catch {
    namespace Benchmark {
        namespace Detail {
            template <typename T>
            using Decay = typename std::decay<T>::type;
            template <typename T, typename U>
            struct is_related
                : std::is_same<Decay<T>, Decay<U>> {};

            /// We need to reinvent std::function because every piece of code that might add overhead
            /// in a measurement context needs to have consistent performance characteristics so that we
            /// can account for it in the measurement.
            /// Implementations of std::function with optimizations that aren't always applicable, like
            /// small buffer optimizations, are not uncommon.
            /// This is effectively an implementation of std::function without any such optimizations;
            /// it may be slow, but it is consistently slow.
            struct BenchmarkFunction {
            private:
                struct callable {
                    virtual void call(Chronometer meter) const = 0;
                    virtual callable* clone() const = 0;
                    virtual ~callable() = default;
                };
                template <typename Fun>
                struct model : public callable {
                    model(Fun&& fun) : fun(std::move(fun)) {}
                    model(Fun const& fun) : fun(fun) {}

                    model<Fun>* clone() const override { return new model<Fun>(*this); }

                    void call(Chronometer meter) const override {
                        call(meter, is_callable<Fun(Chronometer)>());
                    }
                    void call(Chronometer meter, std::true_type) const {
                        fun(meter);
                    }
                    void call(Chronometer meter, std::false_type) const {
                        meter.measure(fun);
                    }

                    Fun fun;
                };

                struct do_nothing { void operator()() const {} };

                template <typename T>
                BenchmarkFunction(model<T>* c) : f(c) {}

            public:
                BenchmarkFunction()
                    : f(new model<do_nothing>{ {} }) {}

                template <typename Fun,
                    typename std::enable_if<!is_related<Fun, BenchmarkFunction>::value, int>::type = 0>
                    BenchmarkFunction(Fun&& fun)
                    : f(new model<typename std::decay<Fun>::type>(std::forward<Fun>(fun))) {}

                BenchmarkFunction(BenchmarkFunction&& that)
                    : f(std::move(that.f)) {}

                BenchmarkFunction(BenchmarkFunction const& that)
                    : f(that.f->clone()) {}

                BenchmarkFunction& operator=(BenchmarkFunction&& that) {
                    f = std::move(that.f);
                    return *this;
                }

                BenchmarkFunction& operator=(BenchmarkFunction const& that) {
                    f.reset(that.f->clone());
                    return *this;
                }

                void operator()(Chronometer meter) const { f->call(meter); }

            private:
                std::unique_ptr<callable> f;
            };
        } // namespace Detail
    } // namespace Benchmark
} // namespace Catch

// end catch_benchmark_function.hpp
// start catch_repeat.hpp

// repeat algorithm


#include <type_traits>
#include <utility>

namespace Catch {
    namespace Benchmark {
        namespace Detail {
            template <typename Fun>
            struct repeater {
                void operator()(int k) const {
                    for (int i = 0; i < k; ++i) {
                        fun();
                    }
                }
                Fun fun;
            };
            template <typename Fun>
            repeater<typename std::decay<Fun>::type> repeat(Fun&& fun) {
                return { std::forward<Fun>(fun) };
            }
        } // namespace Detail
    } // namespace Benchmark
} // namespace Catch

// end catch_repeat.hpp
// start catch_run_for_at_least.hpp

// Run a function for a minimum amount of time


// start catch_measure.hpp

// Measure


// start catch_timing.hpp

// Timing


#include <tuple>
#include <type_traits>

namespace Catch {
    namespace Benchmark {
        template <typename Duration, typename Result>
        struct Timing {
            Duration elapsed;
            Result result;
            int iterations;
        };
        template <typename Clock, typename Func, typename... Args>
        using TimingOf = Timing<ClockDuration<Clock>, Detail::CompleteType_t<FunctionReturnType<Func, Args...>>>;
    } // namespace Benchmark
} // namespace Catch

// end catch_timing.hpp
#include <utility>

namespace Catch {
    namespace Benchmark {
        namespace Detail {
            template <typename Clock, typename Fun, typename... Args>
            TimingOf<Clock, Fun, Args...> measure(Fun&& fun, Args&&... args) {
                auto start = Clock::now();
                auto&& r = Detail::complete_invoke(fun, std::forward<Args>(args)...);
                auto end = Clock::now();
                auto delta = end - start;
                return { delta, std::forward<decltype(r)>(r), 1 };
            }
        } // namespace Detail
    } // namespace Benchmark
} // namespace Catch

// end catch_measure.hpp
#include <utility>
#include <type_traits>

namespace Catch {
    namespace Benchmark {
        namespace Detail {
            template <typename Clock, typename Fun>
            TimingOf<Clock, Fun, int> measure_one(Fun&& fun, int iters, std::false_type) {
                return Detail::measure<Clock>(fun, iters);
            }
            template <typename Clock, typename Fun>
            TimingOf<Clock, Fun, Chronometer> measure_one(Fun&& fun, int iters, std::true_type) {
                Detail::ChronometerModel<Clock> meter;
                auto&& result = Detail::complete_invoke(fun, Chronometer(meter, iters));

                return { meter.elapsed(), std::move(result), iters };
            }

            template <typename Clock, typename Fun>
            using run_for_at_least_argument_t = typename std::conditional<is_callable<Fun(Chronometer)>::value, Chronometer, int>::type;

            struct optimized_away_error : std::exception {
                const char* what() const noexcept override {
                    return "could not measure benchmark, maybe it was optimized away";
                }
            };

            template <typename Clock, typename Fun>
            TimingOf<Clock, Fun, run_for_at_least_argument_t<Clock, Fun>> run_for_at_least(ClockDuration<Clock> how_long, int seed, Fun&& fun) {
                auto iters = seed;
                while (iters < (1 << 30)) {
                    auto&& Timing = measure_one<Clock>(fun, iters, is_callable<Fun(Chronometer)>());

                    if (Timing.elapsed >= how_long) {
                        return { Timing.elapsed, std::move(Timing.result), iters };
                    }
                    iters *= 2;
                }
                Catch::throw_exception(optimized_away_error{});
            }
        } // namespace Detail
    } // namespace Benchmark
} // namespace Catch

// end catch_run_for_at_least.hpp
#include <algorithm>
#include <iterator>

namespace Catch {
    namespace Benchmark {
        template <typename Duration>
        struct ExecutionPlan {
            int iterations_per_sample;
            Duration estimated_duration;
            Detail::BenchmarkFunction benchmark;
            Duration warmup_time;
            int warmup_iterations;

            template <typename Duration2>
            operator ExecutionPlan<Duration2>() const {
                return { iterations_per_sample, estimated_duration, benchmark, warmup_time, warmup_iterations };
            }

            template <typename Clock>
            std::vector<FloatDuration<Clock>> run(const IConfig &cfg, Environment<FloatDuration<Clock>> env) const {
                // warmup a bit
                Detail::run_for_at_least<Clock>(std::chrono::duration_cast<ClockDuration<Clock>>(warmup_time), warmup_iterations, Detail::repeat(now<Clock>{}));

                std::vector<FloatDuration<Clock>> times;
                times.reserve(cfg.benchmarkSamples());
                std::generate_n(std::back_inserter(times), cfg.benchmarkSamples(), [this, env] {
                    Detail::ChronometerModel<Clock> model;
                    this->benchmark(Chronometer(model, iterations_per_sample));
                    auto sample_time = model.elapsed() - env.clock_cost.mean;
                    if (sample_time < FloatDuration<Clock>::zero()) sample_time = FloatDuration<Clock>::zero();
                    return sample_time / iterations_per_sample;
                });
                return times;
            }
        };
    } // namespace Benchmark
} // namespace Catch

// end catch_execution_plan.hpp
// start catch_estimate_clock.hpp

 // Environment measurement


// start catch_stats.hpp

// Statistical analysis tools


#include <algorithm>
#include <functional>
#include <vector>
#include <iterator>
#include <numeric>
#include <tuple>
#include <cmath>
#include <utility>
#include <cstddef>
#include <random>

namespace Catch {
    namespace Benchmark {
        namespace Detail {
            using sample = std::vector<double>;

            double weighted_average_quantile(int k, int q, std::vector<double>::iterator first, std::vector<double>::iterator last);

            template <typename Iterator>
            OutlierClassification classify_outliers(Iterator first, Iterator last) {
                std::vector<double> copy(first, last);

                auto q1 = weighted_average_quantile(1, 4, copy.begin(), copy.end());
                auto q3 = weighted_average_quantile(3, 4, copy.begin(), copy.end());
                auto iqr = q3 - q1;
                auto los = q1 - (iqr * 3.);
                auto lom = q1 - (iqr * 1.5);
                auto him = q3 + (iqr * 1.5);
                auto his = q3 + (iqr * 3.);

                OutlierClassification o;
                for (; first != last; ++first) {
                    auto&& t = *first;
                    if (t < los) ++o.low_severe;
                    else if (t < lom) ++o.low_mild;
                    else if (t > his) ++o.high_severe;
                    else if (t > him) ++o.high_mild;
                    ++o.samples_seen;
                }
                return o;
            }

            template <typename Iterator>
            double mean(Iterator first, Iterator last) {
                auto count = last - first;
                double sum = std::accumulate(first, last, 0.);
                return sum / count;
            }

            template <typename URng, typename Iterator, typename Estimator>
            sample resample(URng& rng, int resamples, Iterator first, Iterator last, Estimator& estimator) {
                auto n = last - first;
                std::uniform_int_distribution<decltype(n)> dist(0, n - 1);

                sample out;
                out.reserve(resamples);
                std::generate_n(std::back_inserter(out), resamples, [n, first, &estimator, &dist, &rng] {
                    std::vector<double> resampled;
                    resampled.reserve(n);
                    std::generate_n(std::back_inserter(resampled), n, [first, &dist, &rng] { return first[dist(rng)]; });
                    return estimator(resampled.begin(), resampled.end());
                });
                std::sort(out.begin(), out.end());
                return out;
            }

            template <typename Estimator, typename Iterator>
            sample jackknife(Estimator&& estimator, Iterator first, Iterator last) {
                auto n = last - first;
                auto second = std::next(first);
                sample results;
                results.reserve(n);

                for (auto it = first; it != last; ++it) {
                    std::iter_swap(it, first);
                    results.push_back(estimator(second, last));
                }

                return results;
            }

            inline double normal_cdf(double x) {
                return std::erfc(-x / std::sqrt(2.0)) / 2.0;
            }

            double erfc_inv(double x);

            double normal_quantile(double p);

            template <typename Iterator, typename Estimator>
            Estimate<double> bootstrap(double confidence_level, Iterator first, Iterator last, sample const& resample, Estimator&& estimator) {
                auto n_samples = last - first;

                double point = estimator(first, last);
                // Degenerate case with a single sample
                if (n_samples == 1) return { point, point, point, confidence_level };

                sample jack = jackknife(estimator, first, last);
                double jack_mean = mean(jack.begin(), jack.end());
                double sum_squares, sum_cubes;
                std::tie(sum_squares, sum_cubes) = std::accumulate(jack.begin(), jack.end(), std::make_pair(0., 0.), [jack_mean](std::pair<double, double> sqcb, double x) -> std::pair<double, double> {
                    auto d = jack_mean - x;
                    auto d2 = d * d;
                    auto d3 = d2 * d;
                    return { sqcb.first + d2, sqcb.second + d3 };
                });

                double accel = sum_cubes / (6 * std::pow(sum_squares, 1.5));
                int n = static_cast<int>(resample.size());
                double prob_n = std::count_if(resample.begin(), resample.end(), [point](double x) { return x < point; }) / (double)n;
                // degenerate case with uniform samples
                if (prob_n == 0) return { point, point, point, confidence_level };

                double bias = normal_quantile(prob_n);
                double z1 = normal_quantile((1. - confidence_level) / 2.);

                auto cumn = [n](double x) -> int {
                    return std::lround(normal_cdf(x) * n); };
                auto a = [bias, accel](double b) { return bias + b / (1. - accel * b); };
                double b1 = bias + z1;
                double b2 = bias - z1;
                double a1 = a(b1);
                double a2 = a(b2);
                auto lo = (std::max)(cumn(a1), 0);
                auto hi = (std::min)(cumn(a2), n - 1);

                return { point, resample[lo], resample[hi], confidence_level };
            }

            double outlier_variance(Estimate<double> mean, Estimate<double> stddev, int n);

            struct bootstrap_analysis {
                Estimate<double> mean;
                Estimate<double> standard_deviation;
                double outlier_variance;
            };

            bootstrap_analysis analyse_samples(double confidence_level, int n_resamples, std::vector<double>::iterator first, std::vector<double>::iterator last);
        } // namespace Detail
    } // namespace Benchmark
} // namespace Catch

// end catch_stats.hpp
#include <algorithm>
#include <iterator>
#include <tuple>
#include <vector>
#include <cmath>

namespace Catch {
    namespace Benchmark {
        namespace Detail {
            template <typename Clock>
            std::vector<double> resolution(int k) {
                std::vector<TimePoint<Clock>> times;
                times.reserve(k + 1);
                std::generate_n(std::back_inserter(times), k + 1, now<Clock>{});

                std::vector<double> deltas;
                deltas.reserve(k);
                std::transform(std::next(times.begin()), times.end(), times.begin(),
                    std::back_inserter(deltas),
                    [](TimePoint<Clock> a, TimePoint<Clock> b) { return static_cast<double>((a - b).count()); });

                return deltas;
            }

            const auto warmup_iterations = 10000;
            const auto warmup_time = std::chrono::milliseconds(100);
            const auto minimum_ticks = 1000;
            const auto warmup_seed = 10000;
            const auto clock_resolution_estimation_time = std::chrono::milliseconds(500);
            const auto clock_cost_estimation_time_limit = std::chrono::seconds(1);
            const auto clock_cost_estimation_tick_limit = 100000;
            const auto clock_cost_estimation_time = std::chrono::milliseconds(10);
            const auto clock_cost_estimation_iterations = 10000;

            template <typename Clock>
            int warmup() {
                return run_for_at_least<Clock>(std::chrono::duration_cast<ClockDuration<Clock>>(warmup_time), warmup_seed, &resolution<Clock>)
                    .iterations;
            }
            template <typename Clock>
            EnvironmentEstimate<FloatDuration<Clock>> estimate_clock_resolution(int iterations) {
                auto r = run_for_at_least<Clock>(std::chrono::duration_cast<ClockDuration<Clock>>(clock_resolution_estimation_time), iterations, &resolution<Clock>)
                    .result;
                return {
                    FloatDuration<Clock>(mean(r.begin(), r.end())),
                    classify_outliers(r.begin(), r.end()),
                };
            }
            template <typename Clock>
            EnvironmentEstimate<FloatDuration<Clock>> estimate_clock_cost(FloatDuration<Clock> resolution) {
                auto time_limit = (std::min)(
                    resolution * clock_cost_estimation_tick_limit,
                    FloatDuration<Clock>(clock_cost_estimation_time_limit));
                auto time_clock = [](int k) {
                    return Detail::measure<Clock>([k] {
                        for (int i = 0; i < k; ++i) {
                            volatile auto ignored = Clock::now();
                            (void)ignored;
                        }
                    }).elapsed;
                };
                time_clock(1);
                int iters = clock_cost_estimation_iterations;
                auto&& r = run_for_at_least<Clock>(std::chrono::duration_cast<ClockDuration<Clock>>(clock_cost_estimation_time), iters, time_clock);
                std::vector<double> times;
                int nsamples = static_cast<int>(std::ceil(time_limit / r.elapsed));
                times.reserve(nsamples);
                std::generate_n(std::back_inserter(times), nsamples, [time_clock, &r] {
                    return static_cast<double>((time_clock(r.iterations) / r.iterations).count());
                });
                return {
                    FloatDuration<Clock>(mean(times.begin(), times.end())),
                    classify_outliers(times.begin(), times.end()),
                };
            }

            template <typename Clock>
            Environment<FloatDuration<Clock>> measure_environment() {
                static Environment<FloatDuration<Clock>>* env = nullptr;
                if (env) {
                    return *env;
                }

                auto iters = Detail::warmup<Clock>();
                auto resolution = Detail::estimate_clock_resolution<Clock>(iters);
                auto cost = Detail::estimate_clock_cost<Clock>(resolution.mean);

                env = new Environment<FloatDuration<Clock>>{ resolution, cost };
                return *env;
            }
        } // namespace Detail
    } // namespace Benchmark
} // namespace Catch

// end catch_estimate_clock.hpp
// start catch_analyse.hpp

 // Run and analyse one benchmark


// start catch_sample_analysis.hpp

// Benchmark results


#include <algorithm>
#include <vector>
#include <string>
#include <iterator>

namespace Catch {
    namespace Benchmark {
        template <typename Duration>
        struct SampleAnalysis {
            std::vector<Duration> samples;
            Estimate<Duration> mean;
            Estimate<Duration> standard_deviation;
            OutlierClassification outliers;
            double outlier_variance;

            template <typename Duration2>
            operator SampleAnalysis<Duration2>() const {
                std::vector<Duration2> samples2;
                samples2.reserve(samples.size());
                std::transform(samples.begin(), samples.end(), std::back_inserter(samples2), [](Duration d) { return Duration2(d); });
                return {
                    std::move(samples2),
                    mean,
                    standard_deviation,
                    outliers,
                    outlier_variance,
                };
            }
        };
    } // namespace Benchmark
} // namespace Catch

// end catch_sample_analysis.hpp
#include <algorithm>
#include <iterator>
#include <vector>

namespace Catch {
    namespace Benchmark {
        namespace Detail {
            template <typename Duration, typename Iterator>
            SampleAnalysis<Duration> analyse(const IConfig &cfg, Environment<Duration>, Iterator first, Iterator last) {
                if (!cfg.benchmarkNoAnalysis()) {
                    std::vector<double> samples;
                    samples.reserve(last - first);
                    std::transform(first, last, std::back_inserter(samples), [](Duration d) { return d.count(); });

                    auto analysis = Catch::Benchmark::Detail::analyse_samples(cfg.benchmarkConfidenceInterval(), cfg.benchmarkResamples(), samples.begin(), samples.end());
                    auto outliers = Catch::Benchmark::Detail::classify_outliers(samples.begin(), samples.end());

                    auto wrap_estimate = [](Estimate<double> e) {
                        return Estimate<Duration> {
                            Duration(e.point),
                                Duration(e.lower_bound),
                                Duration(e.upper_bound),
                                e.confidence_interval,
                        };
                    };
                    std::vector<Duration> samples2;
                    samples2.reserve(samples.size());
                    std::transform(samples.begin(), samples.end(), std::back_inserter(samples2), [](double d) { return Duration(d); });
                    return {
                        std::move(samples2),
                        wrap_estimate(analysis.mean),
                        wrap_estimate(analysis.standard_deviation),
                        outliers,
                        analysis.outlier_variance,
                    };
                } else {
                    std::vector<Duration> samples;
                    samples.reserve(last - first);

                    Duration mean = Duration(0);
                    int i = 0;
                    for (auto it = first; it < last; ++it, ++i) {
                        samples.push_back(Duration(*it));
                        mean += Duration(*it);
                    }
                    mean /= i;

                    return {
                        std::move(samples),
                        Estimate<Duration>{mean, mean, mean, 0.0},
                        Estimate<Duration>{Duration(0), Duration(0), Duration(0), 0.0},
                        OutlierClassification{},
                        0.0
                    };
                }
            }
        } // namespace Detail
    } // namespace Benchmark
} // namespace Catch

// end catch_analyse.hpp
#include <algorithm>
#include <functional>
#include <string>
#include <vector>
#include <cmath>

namespace Catch {
    namespace Benchmark {
        struct Benchmark {
            Benchmark(std::string &&name)
                : name(std::move(name)) {}

            template <class FUN>
            Benchmark(std::string &&name, FUN &&func)
                : fun(std::move(func)), name(std::move(name)) {}

            template <typename Clock>
            ExecutionPlan<FloatDuration<Clock>> prepare(const IConfig &cfg, Environment<FloatDuration<Clock>> env) const {
                auto min_time = env.clock_resolution.mean * Detail::minimum_ticks;
                auto run_time = std::max(min_time, std::chrono::duration_cast<decltype(min_time)>(cfg.benchmarkWarmupTime()));
                auto&& test = Detail::run_for_at_least<Clock>(std::chrono::duration_cast<ClockDuration<Clock>>(run_time), 1, fun);
                int new_iters = static_cast<int>(std::ceil(min_time * test.iterations / test.elapsed));
                return { new_iters, test.elapsed / test.iterations * new_iters * cfg.benchmarkSamples(), fun, std::chrono::duration_cast<FloatDuration<Clock>>(cfg.benchmarkWarmupTime()), Detail::warmup_iterations };
            }

            template <typename Clock = default_clock>
            void run() {
                IConfigPtr cfg = getCurrentContext().getConfig();

                auto env = Detail::measure_environment<Clock>();

                getResultCapture().benchmarkPreparing(name);
                CATCH_TRY{
                    auto plan = user_code([&] {
                        return prepare<Clock>(*cfg, env);
                    });

                    BenchmarkInfo info {
                        name,
                        plan.estimated_duration.count(),
                        plan.iterations_per_sample,
                        cfg->benchmarkSamples(),
                        cfg->benchmarkResamples(),
                        env.clock_resolution.mean.count(),
                        env.clock_cost.mean.count()
                    };

                    getResultCapture().benchmarkStarting(info);

                    auto samples = user_code([&] {
                        return plan.template run<Clock>(*cfg, env);
                    });

                    auto analysis = Detail::analyse(*cfg, env, samples.begin(), samples.end());
                    BenchmarkStats<FloatDuration<Clock>> stats{ info, analysis.samples, analysis.mean, analysis.standard_deviation, analysis.outliers, analysis.outlier_variance };
                    getResultCapture().benchmarkEnded(stats);

                } CATCH_CATCH_ALL{
                    if (translateActiveException() != Detail::benchmarkErrorMsg) // benchmark errors have been reported, otherwise rethrow.
                        std::rethrow_exception(std::current_exception());
                }
            }

            // sets lambda to be used in fun *and* executes benchmark!
            template <typename Fun,
                typename std::enable_if<!Detail::is_related<Fun, Benchmark>::value, int>::type = 0>
                Benchmark & operator=(Fun func) {
                fun = Detail::BenchmarkFunction(func);
                run();
                return *this;
            }

            explicit operator bool() {
                return true;
            }

        private:
            Detail::BenchmarkFunction fun;
            std::string name;
        };
    }
} // namespace Catch

#define INTERNAL_CATCH_GET_1_ARG(arg1, arg2, ...) arg1
#define INTERNAL_CATCH_GET_2_ARG(arg1, arg2, ...) arg2

#define INTERNAL_CATCH_BENCHMARK(BenchmarkName, name, benchmarkIndex)\
    if( Catch::Benchmark::Benchmark BenchmarkName{name} ) \
        BenchmarkName = [&](int benchmarkIndex)

#define INTERNAL_CATCH_BENCHMARK_ADVANCED(BenchmarkName, name)\
    if( Catch::Benchmark::Benchmark BenchmarkName{name} ) \
        BenchmarkName = [&]

// end catch_benchmark.hpp
// start catch_constructor.hpp

// Constructor and destructor helpers


#include <type_traits>

namespace Catch {
    namespace Benchmark {
        namespace Detail {
            template <typename T, bool Destruct>
            struct ObjectStorage
            {
                ObjectStorage() : data() {}

                ObjectStorage(const ObjectStorage& other)
                {
                    new(&data) T(other.stored_object());
                }

                ObjectStorage(ObjectStorage&& other)
                {
                    new(&data) T(std::move(other.stored_object()));
                }

                ~ObjectStorage() { destruct_on_exit<T>(); }

                template <typename... Args>
                void construct(Args&&... args)
                {
                    new (&data) T(std::forward<Args>(args)...);
                }

                template <bool AllowManualDestruction = !Destruct>
                typename std::enable_if<AllowManualDestruction>::type destruct()
                {
                    stored_object().~T();
                }

            private:
                // If this is a constructor benchmark, destruct the underlying object
                template <typename U>
                void destruct_on_exit(typename std::enable_if<Destruct, U>::type* = 0) { destruct<true>(); }
                // Otherwise, don't
                template <typename U>
                void destruct_on_exit(typename std::enable_if<!Destruct, U>::type* = 0) { }

                T& stored_object() {
                    return *static_cast<T*>(static_cast<void*>(&data));
                }

                T const& stored_object() const {
                    return *static_cast<T*>(static_cast<void*>(&data));
                }

                struct { alignas(T) unsigned char data[sizeof(T)]; }  data;
            };
        }

        template <typename T>
        using storage_for = Detail::ObjectStorage<T, true>;

        template <typename T>
        using destructable_object = Detail::ObjectStorage<T, false>;
    }
}

// end catch_constructor.hpp
// end catch_benchmarking_all.hpp
#endif

#endif // ! CATCH_CONFIG_IMPL_ONLY

#ifdef CATCH_IMPL
// start catch_impl.hpp

#ifdef __clang__
#pragma clang diagnostic push
#pragma clang diagnostic ignored "-Wweak-vtables"
#endif

// Keep these here for external reporters
// start catch_test_case_tracker.h

#include <string>
#include <vector>
#include <memory>

namespace Catch {
namespace TestCaseTracking {

    struct NameAndLocation {
        std::string name;
        SourceLineInfo location;

        NameAndLocation( std::string const& _name, SourceLineInfo const& _location );
        friend bool operator==(NameAndLocation const& lhs, NameAndLocation const& rhs) {
            return lhs.name == rhs.name
                && lhs.location == rhs.location;
        }
    };

    class ITracker;

    using ITrackerPtr = std::shared_ptr<ITracker>;

    class  ITracker {
        NameAndLocation m_nameAndLocation;

    public:
        ITracker(NameAndLocation const& nameAndLoc) :
            m_nameAndLocation(nameAndLoc)
        {}

        // static queries
        NameAndLocation const& nameAndLocation() const {
            return m_nameAndLocation;
        }

        virtual ~ITracker();

        // dynamic queries
        virtual bool isComplete() const = 0; // Successfully completed or failed
        virtual bool isSuccessfullyCompleted() const = 0;
        virtual bool isOpen() const = 0; // Started but not complete
        virtual bool hasChildren() const = 0;
        virtual bool hasStarted() const = 0;

        virtual ITracker& parent() = 0;

        // actions
        virtual void close() = 0; // Successfully complete
        virtual void fail() = 0;
        virtual void markAsNeedingAnotherRun() = 0;

        virtual void addChild( ITrackerPtr const& child ) = 0;
        virtual ITrackerPtr findChild( NameAndLocation const& nameAndLocation ) = 0;
        virtual void openChild() = 0;

        // Debug/ checking
        virtual bool isSectionTracker() const = 0;
        virtual bool isGeneratorTracker() const = 0;
    };

    class TrackerContext {

        enum RunState {
            NotStarted,
            Executing,
            CompletedCycle
        };

        ITrackerPtr m_rootTracker;
        ITracker* m_currentTracker = nullptr;
        RunState m_runState = NotStarted;

    public:

        ITracker& startRun();
        void endRun();

        void startCycle();
        void completeCycle();

        bool completedCycle() const;
        ITracker& currentTracker();
        void setCurrentTracker( ITracker* tracker );
    };

    class TrackerBase : public ITracker {
    protected:
        enum CycleState {
            NotStarted,
            Executing,
            ExecutingChildren,
            NeedsAnotherRun,
            CompletedSuccessfully,
            Failed
        };

        using Children = std::vector<ITrackerPtr>;
        TrackerContext& m_ctx;
        ITracker* m_parent;
        Children m_children;
        CycleState m_runState = NotStarted;

    public:
        TrackerBase( NameAndLocation const& nameAndLocation, TrackerContext& ctx, ITracker* parent );

        bool isComplete() const override;
        bool isSuccessfullyCompleted() const override;
        bool isOpen() const override;
        bool hasChildren() const override;
        bool hasStarted() const override {
            return m_runState != NotStarted;
        }

        void addChild( ITrackerPtr const& child ) override;

        ITrackerPtr findChild( NameAndLocation const& nameAndLocation ) override;
        ITracker& parent() override;

        void openChild() override;

        bool isSectionTracker() const override;
        bool isGeneratorTracker() const override;

        void open();

        void close() override;
        void fail() override;
        void markAsNeedingAnotherRun() override;

    private:
        void moveToParent();
        void moveToThis();
    };

    class SectionTracker : public TrackerBase {
        std::vector<std::string> m_filters;
        std::string m_trimmed_name;
    public:
        SectionTracker( NameAndLocation const& nameAndLocation, TrackerContext& ctx, ITracker* parent );

        bool isSectionTracker() const override;

        bool isComplete() const override;

        static SectionTracker& acquire( TrackerContext& ctx, NameAndLocation const& nameAndLocation );

        void tryOpen();

        void addInitialFilters( std::vector<std::string> const& filters );
        void addNextFilters( std::vector<std::string> const& filters );
        //! Returns filters active in this tracker
        std::vector<std::string> const& getFilters() const;
        //! Returns whitespace-trimmed name of the tracked section
        std::string const& trimmedName() const;
    };

} // namespace TestCaseTracking

using TestCaseTracking::ITracker;
using TestCaseTracking::TrackerContext;
using TestCaseTracking::SectionTracker;

} // namespace Catch

// end catch_test_case_tracker.h

// start catch_leak_detector.h

namespace Catch {

    struct LeakDetector {
        LeakDetector();
        ~LeakDetector();
    };

}
// end catch_leak_detector.h
// Cpp files will be included in the single-header file here
// start catch_stats.cpp

// Statistical analysis tools

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)

#include <cassert>
#include <random>

#if defined(CATCH_CONFIG_USE_ASYNC)
#include <future>
#endif

namespace {
    double erf_inv(double x) {
        // Code accompanying the article "Approximating the erfinv function" in GPU Computing Gems, Volume 2
        double w, p;

        w = -log((1.0 - x) * (1.0 + x));

        if (w < 6.250000) {
            w = w - 3.125000;
            p = -3.6444120640178196996e-21;
            p = -1.685059138182016589e-19 + p * w;
            p = 1.2858480715256400167e-18 + p * w;
            p = 1.115787767802518096e-17 + p * w;
            p = -1.333171662854620906e-16 + p * w;
            p = 2.0972767875968561637e-17 + p * w;
            p = 6.6376381343583238325e-15 + p * w;
            p = -4.0545662729752068639e-14 + p * w;
            p = -8.1519341976054721522e-14 + p * w;
            p = 2.6335093153082322977e-12 + p * w;
            p = -1.2975133253453532498e-11 + p * w;
            p = -5.4154120542946279317e-11 + p * w;
            p = 1.051212273321532285e-09 + p * w;
            p = -4.1126339803469836976e-09 + p * w;
            p = -2.9070369957882005086e-08 + p * w;
            p = 4.2347877827932403518e-07 + p * w;
            p = -1.3654692000834678645e-06 + p * w;
            p = -1.3882523362786468719e-05 + p * w;
            p = 0.0001867342080340571352 + p * w;
            p = -0.00074070253416626697512 + p * w;
            p = -0.0060336708714301490533 + p * w;
            p = 0.24015818242558961693 + p * w;
            p = 1.6536545626831027356 + p * w;
        } else if (w < 16.000000) {
            w = sqrt(w) - 3.250000;
            p = 2.2137376921775787049e-09;
            p = 9.0756561938885390979e-08 + p * w;
            p = -2.7517406297064545428e-07 + p * w;
            p = 1.8239629214389227755e-08 + p * w;
            p = 1.5027403968909827627e-06 + p * w;
            p = -4.013867526981545969e-06 + p * w;
            p = 2.9234449089955446044e-06 + p * w;
            p = 1.2475304481671778723e-05 + p * w;
            p = -4.7318229009055733981e-05 + p * w;
            p = 6.8284851459573175448e-05 + p * w;
            p = 2.4031110387097893999e-05 + p * w;
            p = -0.0003550375203628474796 + p * w;
            p = 0.00095328937973738049703 + p * w;
            p = -0.0016882755560235047313 + p * w;
            p = 0.0024914420961078508066 + p * w;
            p = -0.0037512085075692412107 + p * w;
            p = 0.005370914553590063617 + p * w;
            p = 1.0052589676941592334 + p * w;
            p = 3.0838856104922207635 + p * w;
        } else {
            w = sqrt(w) - 5.000000;
            p = -2.7109920616438573243e-11;
            p = -2.5556418169965252055e-10 + p * w;
            p = 1.5076572693500548083e-09 + p * w;
            p = -3.7894654401267369937e-09 + p * w;
            p = 7.6157012080783393804e-09 + p * w;
            p = -1.4960026627149240478e-08 + p * w;
            p = 2.9147953450901080826e-08 + p * w;
            p = -6.7711997758452339498e-08 + p * w;
            p = 2.2900482228026654717e-07 + p * w;
            p = -9.9298272942317002539e-07 + p * w;
            p = 4.5260625972231537039e-06 + p * w;
            p = -1.9681778105531670567e-05 + p * w;
            p = 7.5995277030017761139e-05 + p * w;
            p = -0.00021503011930044477347 + p * w;
            p = -0.00013871931833623122026 + p * w;
            p = 1.0103004648645343977 + p * w;
            p = 4.8499064014085844221 + p * w;
        }
        return p * x;
    }

    double standard_deviation(std::vector<double>::iterator first, std::vector<double>::iterator last) {
        auto m = Catch::Benchmark::Detail::mean(first, last);
        double variance = std::accumulate(first, last, 0., [m](double a, double b) {
            double diff = b - m;
            return a + diff * diff;
            }) / (last - first);
            return std::sqrt(variance);
    }

}

namespace Catch {
    namespace Benchmark {
        namespace Detail {

            double weighted_average_quantile(int k, int q, std::vector<double>::iterator first, std::vector<double>::iterator last) {
                auto count = last - first;
                double idx = (count - 1) * k / static_cast<double>(q);
                int j = static_cast<int>(idx);
                double g = idx - j;
                std::nth_element(first, first + j, last);
                auto xj = first[j];
                if (g == 0) return xj;

                auto xj1 = *std::min_element(first + (j + 1), last);
                return xj + g * (xj1 - xj);
            }

            double erfc_inv(double x) {
                return erf_inv(1.0 - x);
            }

            double normal_quantile(double p) {
                static const double ROOT_TWO = std::sqrt(2.0);

                double result = 0.0;
                assert(p >= 0 && p <= 1);
                if (p < 0 || p > 1) {
                    return result;
                }

                result = -erfc_inv(2.0 * p);
                // result *= normal distribution standard deviation (1.0) * sqrt(2)
                result *= /*sd * */ ROOT_TWO;
                // result += normal disttribution mean (0)
                return result;
            }

            double outlier_variance(Estimate<double> mean, Estimate<double> stddev, int n) {
                double sb = stddev.point;
                double mn = mean.point / n;
                double mg_min = mn / 2.;
                double sg = (std::min)(mg_min / 4., sb / std::sqrt(n));
                double sg2 = sg * sg;
                double sb2 = sb * sb;

                auto c_max = [n, mn, sb2, sg2](double x) -> double {
                    double k = mn - x;
                    double d = k * k;
                    double nd = n * d;
                    double k0 = -n * nd;
                    double k1 = sb2 - n * sg2 + nd;
                    double det = k1 * k1 - 4 * sg2 * k0;
                    return (int)(-2. * k0 / (k1 + std::sqrt(det)));
                };

                auto var_out = [n, sb2, sg2](double c) {
                    double nc = n - c;
                    return (nc / n) * (sb2 - nc * sg2);
                };

                return (std::min)(var_out(1), var_out((std::min)(c_max(0.), c_max(mg_min)))) / sb2;
            }

            bootstrap_analysis analyse_samples(double confidence_level, int n_resamples, std::vector<double>::iterator first, std::vector<double>::iterator last) {
                CATCH_INTERNAL_START_WARNINGS_SUPPRESSION
                CATCH_INTERNAL_SUPPRESS_GLOBALS_WARNINGS
                static std::random_device entropy;
                CATCH_INTERNAL_STOP_WARNINGS_SUPPRESSION

                auto n = static_cast<int>(last - first); // seriously, one can't use integral types without hell in C++

                auto mean = &Detail::mean<std::vector<double>::iterator>;
                auto stddev = &standard_deviation;

#if defined(CATCH_CONFIG_USE_ASYNC)
                auto Estimate = [=](double(*f)(std::vector<double>::iterator, std::vector<double>::iterator)) {
                    auto seed = entropy();
                    return std::async(std::launch::async, [=] {
                        std::mt19937 rng(seed);
                        auto resampled = resample(rng, n_resamples, first, last, f);
                        return bootstrap(confidence_level, first, last, resampled, f);
                    });
                };

                auto mean_future = Estimate(mean);
                auto stddev_future = Estimate(stddev);

                auto mean_estimate = mean_future.get();
                auto stddev_estimate = stddev_future.get();
#else
                auto Estimate = [=](double(*f)(std::vector<double>::iterator, std::vector<double>::iterator)) {
                    auto seed = entropy();
                    std::mt19937 rng(seed);
                    auto resampled = resample(rng, n_resamples, first, last, f);
                    return bootstrap(confidence_level, first, last, resampled, f);
                };

                auto mean_estimate = Estimate(mean);
                auto stddev_estimate = Estimate(stddev);
#endif // CATCH_USE_ASYNC

                double outlier_variance = Detail::outlier_variance(mean_estimate, stddev_estimate, n);

                return { mean_estimate, stddev_estimate, outlier_variance };
            }
        } // namespace Detail
    } // namespace Benchmark
} // namespace Catch

#endif // CATCH_CONFIG_ENABLE_BENCHMARKING
// end catch_stats.cpp
// start catch_approx.cpp

#include <cmath>
#include <limits>

namespace {

// Performs equivalent check of std::fabs(lhs - rhs) <= margin
// But without the subtraction to allow for INFINITY in comparison
bool marginComparison(double lhs, double rhs, double margin) {
    return (lhs + margin >= rhs) && (rhs + margin >= lhs);
}

}

namespace Catch {
namespace Detail {

    Approx::Approx ( double value )
    :   m_epsilon( std::numeric_limits<float>::epsilon()*100 ),
        m_margin( 0.0 ),
        m_scale( 0.0 ),
        m_value( value )
    {}

    Approx Approx::custom() {
        return Approx( 0 );
    }

    Approx Approx::operator-() const {
        auto temp(*this);
        temp.m_value = -temp.m_value;
        return temp;
    }

    std::string Approx::toString() const {
        ReusableStringStream rss;
        rss << "Approx( " << ::Catch::Detail::stringify( m_value ) << " )";
        return rss.str();
    }

    bool Approx::equalityComparisonImpl(const double other) const {
        // First try with fixed margin, then compute margin based on epsilon, scale and Approx's value
        // Thanks to Richard Harris for his help refining the scaled margin value
        return marginComparison(m_value, other, m_margin)
            || marginComparison(m_value, other, m_epsilon * (m_scale + std::fabs(std::isinf(m_value)? 0 : m_value)));
    }

    void Approx::setMargin(double newMargin) {
        CATCH_ENFORCE(newMargin >= 0,
            "Invalid Approx::margin: " << newMargin << '.'
            << " Approx::Margin has to be non-negative.");
        m_margin = newMargin;
    }

    void Approx::setEpsilon(double newEpsilon) {
        CATCH_ENFORCE(newEpsilon >= 0 && newEpsilon <= 1.0,
            "Invalid Approx::epsilon: " << newEpsilon << '.'
            << " Approx::epsilon has to be in [0, 1]");
        m_epsilon = newEpsilon;
    }

} // end namespace Detail

namespace literals {
    Detail::Approx operator "" _a(long double val) {
        return Detail::Approx(val);
    }
    Detail::Approx operator "" _a(unsigned long long val) {
        return Detail::Approx(val);
    }
} // end namespace literals

std::string StringMaker<Catch::Detail::Approx>::convert(Catch::Detail::Approx const& value) {
    return value.toString();
}

} // end namespace Catch
// end catch_approx.cpp
// start catch_assertionhandler.cpp

// start catch_debugger.h

namespace Catch {
    bool isDebuggerActive();
}

#ifdef CATCH_PLATFORM_MAC

    #if defined(__i386__) || defined(__x86_64__)
        #define CATCH_TRAP() __asm__("int $3\n" : : ) /* NOLINT */
    #elif defined(__aarch64__)
        #define CATCH_TRAP()  __asm__(".inst 0xd43e0000")
    #endif

#elif defined(CATCH_PLATFORM_IPHONE)

    // use inline assembler
    #if defined(__i386__) || defined(__x86_64__)
        #define CATCH_TRAP()  __asm__("int $3")
    #elif defined(__aarch64__)
        #define CATCH_TRAP()  __asm__(".inst 0xd4200000")
    #elif defined(__arm__) && !defined(__thumb__)
        #define CATCH_TRAP()  __asm__(".inst 0xe7f001f0")
    #elif defined(__arm__) &&  defined(__thumb__)
        #define CATCH_TRAP()  __asm__(".inst 0xde01")
    #endif

#elif defined(CATCH_PLATFORM_LINUX)
    // If we can use inline assembler, do it because this allows us to break
    // directly at the location of the failing check instead of breaking inside
    // raise() called from it, i.e. one stack frame below.
    #if defined(__GNUC__) && (defined(__i386) || defined(__x86_64))
        #define CATCH_TRAP() asm volatile ("int $3") /* NOLINT */
    #else // Fall back to the generic way.
        #include <signal.h>

        #define CATCH_TRAP() raise(SIGTRAP)
    #endif
#elif defined(_MSC_VER)
    #define CATCH_TRAP() __debugbreak()
#elif defined(__MINGW32__)
    extern "C" __declspec(dllimport) void __stdcall DebugBreak();
    #define CATCH_TRAP() DebugBreak()
#endif

#ifndef CATCH_BREAK_INTO_DEBUGGER
    #ifdef CATCH_TRAP
        #define CATCH_BREAK_INTO_DEBUGGER() []{ if( Catch::isDebuggerActive() ) { CATCH_TRAP(); } }()
    #else
        #define CATCH_BREAK_INTO_DEBUGGER() []{}()
    #endif
#endif

// end catch_debugger.h
// start catch_run_context.h

// start catch_fatal_condition.h

#include <cassert>

namespace Catch {

    // Wrapper for platform-specific fatal error (signals/SEH) handlers
    //
    // Tries to be cooperative with other handlers, and not step over
    // other handlers. This means that unknown structured exceptions
    // are passed on, previous signal handlers are called, and so on.
    //
    // Can only be instantiated once, and assumes that once a signal
    // is caught, the binary will end up terminating. Thus, there
    class FatalConditionHandler {
        bool m_started = false;

        // Install/disengage implementation for specific platform.
        // Should be if-defed to work on current platform, can assume
        // engage-disengage 1:1 pairing.
        void engage_platform();
        void disengage_platform();
    public:
        // Should also have platform-specific implementations as needed
        FatalConditionHandler();
        ~FatalConditionHandler();

        void engage() {
            assert(!m_started && "Handler cannot be installed twice.");
            m_started = true;
            engage_platform();
        }

        void disengage() {
            assert(m_started && "Handler cannot be uninstalled without being installed first");
            m_started = false;
            disengage_platform();
        }
    };

    //! Simple RAII guard for (dis)engaging the FatalConditionHandler
    class FatalConditionHandlerGuard {
        FatalConditionHandler* m_handler;
    public:
        FatalConditionHandlerGuard(FatalConditionHandler* handler):
            m_handler(handler) {
            m_handler->engage();
        }
        ~FatalConditionHandlerGuard() {
            m_handler->disengage();
        }
    };

} // end namespace Catch

// end catch_fatal_condition.h
#include <string>

namespace Catch {

    struct IMutableContext;

    ///////////////////////////////////////////////////////////////////////////

    class RunContext : public IResultCapture, public IRunner {

    public:
        RunContext( RunContext const& ) = delete;
        RunContext& operator =( RunContext const& ) = delete;

        explicit RunContext( IConfigPtr const& _config, IStreamingReporterPtr&& reporter );

        ~RunContext() override;

        void testGroupStarting( std::string const& testSpec, std::size_t groupIndex, std::size_t groupsCount );
        void testGroupEnded( std::string const& testSpec, Totals const& totals, std::size_t groupIndex, std::size_t groupsCount );

        Totals runTest(TestCase const& testCase);

        IConfigPtr config() const;
        IStreamingReporter& reporter() const;

    public: // IResultCapture

        // Assertion handlers
        void handleExpr
                (   AssertionInfo const& info,
                    ITransientExpression const& expr,
                    AssertionReaction& reaction ) override;
        void handleMessage
                (   AssertionInfo const& info,
                    ResultWas::OfType resultType,
                    StringRef const& message,
                    AssertionReaction& reaction ) override;
        void handleUnexpectedExceptionNotThrown
                (   AssertionInfo const& info,
                    AssertionReaction& reaction ) override;
        void handleUnexpectedInflightException
                (   AssertionInfo const& info,
                    std::string const& message,
                    AssertionReaction& reaction ) override;
        void handleIncomplete
                (   AssertionInfo const& info ) override;
        void handleNonExpr
                (   AssertionInfo const &info,
                    ResultWas::OfType resultType,
                    AssertionReaction &reaction ) override;

        bool sectionStarted( SectionInfo const& sectionInfo, Counts& assertions ) override;

        void sectionEnded( SectionEndInfo const& endInfo ) override;
        void sectionEndedEarly( SectionEndInfo const& endInfo ) override;

        auto acquireGeneratorTracker( StringRef generatorName, SourceLineInfo const& lineInfo ) -> IGeneratorTracker& override;

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
        void benchmarkPreparing( std::string const& name ) override;
        void benchmarkStarting( BenchmarkInfo const& info ) override;
        void benchmarkEnded( BenchmarkStats<> const& stats ) override;
        void benchmarkFailed( std::string const& error ) override;
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

        void pushScopedMessage( MessageInfo const& message ) override;
        void popScopedMessage( MessageInfo const& message ) override;

        void emplaceUnscopedMessage( MessageBuilder const& builder ) override;

        std::string getCurrentTestName() const override;

        const AssertionResult* getLastResult() const override;

        void exceptionEarlyReported() override;

        void handleFatalErrorCondition( StringRef message ) override;

        bool lastAssertionPassed() override;

        void assertionPassed() override;

    public:
        // !TBD We need to do this another way!
        bool aborting() const final;

    private:

        void runCurrentTest( std::string& redirectedCout, std::string& redirectedCerr );
        void invokeActiveTestCase();

        void resetAssertionInfo();
        bool testForMissingAssertions( Counts& assertions );

        void assertionEnded( AssertionResult const& result );
        void reportExpr
                (   AssertionInfo const &info,
                    ResultWas::OfType resultType,
                    ITransientExpression const *expr,
                    bool negated );

        void populateReaction( AssertionReaction& reaction );

    private:

        void handleUnfinishedSections();

        TestRunInfo m_runInfo;
        IMutableContext& m_context;
        TestCase const* m_activeTestCase = nullptr;
        ITracker* m_testCaseTracker = nullptr;
        Option<AssertionResult> m_lastResult;

        IConfigPtr m_config;
        Totals m_totals;
        IStreamingReporterPtr m_reporter;
        std::vector<MessageInfo> m_messages;
        std::vector<ScopedMessage> m_messageScopes; /* Keeps owners of so-called unscoped messages. */
        AssertionInfo m_lastAssertionInfo;
        std::vector<SectionEndInfo> m_unfinishedSections;
        std::vector<ITracker*> m_activeSections;
        TrackerContext m_trackerContext;
        FatalConditionHandler m_fatalConditionhandler;
        bool m_lastAssertionPassed = false;
        bool m_shouldReportUnexpected = true;
        bool m_includeSuccessfulResults;
    };

    void seedRng(IConfig const& config);
    unsigned int rngSeed();
} // end namespace Catch

// end catch_run_context.h
namespace Catch {

    namespace {
        auto operator <<( std::ostream& os, ITransientExpression const& expr ) -> std::ostream& {
            expr.streamReconstructedExpression( os );
            return os;
        }
    }

    LazyExpression::LazyExpression( bool isNegated )
    :   m_isNegated( isNegated )
    {}

    LazyExpression::LazyExpression( LazyExpression const& other ) : m_isNegated( other.m_isNegated ) {}

    LazyExpression::operator bool() const {
        return m_transientExpression != nullptr;
    }

    auto operator << ( std::ostream& os, LazyExpression const& lazyExpr ) -> std::ostream& {
        if( lazyExpr.m_isNegated )
            os << "!";

        if( lazyExpr ) {
            if( lazyExpr.m_isNegated && lazyExpr.m_transientExpression->isBinaryExpression() )
                os << "(" << *lazyExpr.m_transientExpression << ")";
            else
                os << *lazyExpr.m_transientExpression;
        }
        else {
            os << "{** error - unchecked empty expression requested **}";
        }
        return os;
    }

    AssertionHandler::AssertionHandler
        (   StringRef const& macroName,
            SourceLineInfo const& lineInfo,
            StringRef capturedExpression,
            ResultDisposition::Flags resultDisposition )
    :   m_assertionInfo{ macroName, lineInfo, capturedExpression, resultDisposition },
        m_resultCapture( getResultCapture() )
    {}

    void AssertionHandler::handleExpr( ITransientExpression const& expr ) {
        m_resultCapture.handleExpr( m_assertionInfo, expr, m_reaction );
    }
    void AssertionHandler::handleMessage(ResultWas::OfType resultType, StringRef const& message) {
        m_resultCapture.handleMessage( m_assertionInfo, resultType, message, m_reaction );
    }

    auto AssertionHandler::allowThrows() const -> bool {
        return getCurrentContext().getConfig()->allowThrows();
    }

    void AssertionHandler::complete() {
        setCompleted();
        if( m_reaction.shouldDebugBreak ) {

            // If you find your debugger stopping you here then go one level up on the
            // call-stack for the code that caused it (typically a failed assertion)

            // (To go back to the test and change execution, jump over the throw, next)
            CATCH_BREAK_INTO_DEBUGGER();
        }
        if (m_reaction.shouldThrow) {
#if !defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
            throw Catch::TestFailureException();
#else
            CATCH_ERROR( "Test failure requires aborting test!" );
#endif
        }
    }
    void AssertionHandler::setCompleted() {
        m_completed = true;
    }

    void AssertionHandler::handleUnexpectedInflightException() {
        m_resultCapture.handleUnexpectedInflightException( m_assertionInfo, Catch::translateActiveException(), m_reaction );
    }

    void AssertionHandler::handleExceptionThrownAsExpected() {
        m_resultCapture.handleNonExpr(m_assertionInfo, ResultWas::Ok, m_reaction);
    }
    void AssertionHandler::handleExceptionNotThrownAsExpected() {
        m_resultCapture.handleNonExpr(m_assertionInfo, ResultWas::Ok, m_reaction);
    }

    void AssertionHandler::handleUnexpectedExceptionNotThrown() {
        m_resultCapture.handleUnexpectedExceptionNotThrown( m_assertionInfo, m_reaction );
    }

    void AssertionHandler::handleThrowingCallSkipped() {
        m_resultCapture.handleNonExpr(m_assertionInfo, ResultWas::Ok, m_reaction);
    }

    // This is the overload that takes a string and infers the Equals matcher from it
    // The more general overload, that takes any string matcher, is in catch_capture_matchers.cpp
    void handleExceptionMatchExpr( AssertionHandler& handler, std::string const& str, StringRef const& matcherString  ) {
        handleExceptionMatchExpr( handler, Matchers::Equals( str ), matcherString );
    }

} // namespace Catch
// end catch_assertionhandler.cpp
// start catch_assertionresult.cpp

namespace Catch {
    AssertionResultData::AssertionResultData(ResultWas::OfType _resultType, LazyExpression const & _lazyExpression):
        lazyExpression(_lazyExpression),
        resultType(_resultType) {}

    std::string AssertionResultData::reconstructExpression() const {

        if( reconstructedExpression.empty() ) {
            if( lazyExpression ) {
                ReusableStringStream rss;
                rss << lazyExpression;
                reconstructedExpression = rss.str();
            }
        }
        return reconstructedExpression;
    }

    AssertionResult::AssertionResult( AssertionInfo const& info, AssertionResultData const& data )
    :   m_info( info ),
        m_resultData( data )
    {}

    // Result was a success
    bool AssertionResult::succeeded() const {
        return Catch::isOk( m_resultData.resultType );
    }

    // Result was a success, or failure is suppressed
    bool AssertionResult::isOk() const {
        return Catch::isOk( m_resultData.resultType ) || shouldSuppressFailure( m_info.resultDisposition );
    }

    ResultWas::OfType AssertionResult::getResultType() const {
        return m_resultData.resultType;
    }

    bool AssertionResult::hasExpression() const {
        return !m_info.capturedExpression.empty();
    }

    bool AssertionResult::hasMessage() const {
        return !m_resultData.message.empty();
    }

    std::string AssertionResult::getExpression() const {
        // Possibly overallocating by 3 characters should be basically free
        std::string expr; expr.reserve(m_info.capturedExpression.size() + 3);
        if (isFalseTest(m_info.resultDisposition)) {
            expr += "!(";
        }
        expr += m_info.capturedExpression;
        if (isFalseTest(m_info.resultDisposition)) {
            expr += ')';
        }
        return expr;
    }

    std::string AssertionResult::getExpressionInMacro() const {
        std::string expr;
        if( m_info.macroName.empty() )
            expr = static_cast<std::string>(m_info.capturedExpression);
        else {
            expr.reserve( m_info.macroName.size() + m_info.capturedExpression.size() + 4 );
            expr += m_info.macroName;
            expr += "( ";
            expr += m_info.capturedExpression;
            expr += " )";
        }
        return expr;
    }

    bool AssertionResult::hasExpandedExpression() const {
        return hasExpression() && getExpandedExpression() != getExpression();
    }

    std::string AssertionResult::getExpandedExpression() const {
        std::string expr = m_resultData.reconstructExpression();
        return expr.empty()
                ? getExpression()
                : expr;
    }

    std::string AssertionResult::getMessage() const {
        return m_resultData.message;
    }
    SourceLineInfo AssertionResult::getSourceInfo() const {
        return m_info.lineInfo;
    }

    StringRef AssertionResult::getTestMacroName() const {
        return m_info.macroName;
    }

} // end namespace Catch
// end catch_assertionresult.cpp
// start catch_capture_matchers.cpp

namespace Catch {

    using StringMatcher = Matchers::Impl::MatcherBase<std::string>;

    // This is the general overload that takes a any string matcher
    // There is another overload, in catch_assertionhandler.h/.cpp, that only takes a string and infers
    // the Equals matcher (so the header does not mention matchers)
    void handleExceptionMatchExpr( AssertionHandler& handler, StringMatcher const& matcher, StringRef const& matcherString  ) {
        std::string exceptionMessage = Catch::translateActiveException();
        MatchExpr<std::string, StringMatcher const&> expr( exceptionMessage, matcher, matcherString );
        handler.handleExpr( expr );
    }

} // namespace Catch
// end catch_capture_matchers.cpp
// start catch_commandline.cpp

// start catch_commandline.h

// start catch_clara.h

// Use Catch's value for console width (store Clara's off to the side, if present)
#ifdef CLARA_CONFIG_CONSOLE_WIDTH
#define CATCH_TEMP_CLARA_CONFIG_CONSOLE_WIDTH CATCH_CLARA_TEXTFLOW_CONFIG_CONSOLE_WIDTH
#undef CATCH_CLARA_TEXTFLOW_CONFIG_CONSOLE_WIDTH
#endif
#define CATCH_CLARA_TEXTFLOW_CONFIG_CONSOLE_WIDTH CATCH_CONFIG_CONSOLE_WIDTH-1

#ifdef __clang__
#pragma clang diagnostic push
#pragma clang diagnostic ignored "-Wweak-vtables"
#pragma clang diagnostic ignored "-Wexit-time-destructors"
#pragma clang diagnostic ignored "-Wshadow"
#endif

// start clara.hpp
// Copyright 2017 Two Blue Cubes Ltd. All rights reserved.
//
// Distributed under the Boost Software License, Version 1.0. (See accompanying
// file LICENSE_1_0.txt or copy at http://www.boost.org/LICENSE_1_0.txt)
//
// See https://github.com/philsquared/Clara for more details

// Clara v1.1.5


#ifndef CATCH_CLARA_CONFIG_CONSOLE_WIDTH
#define CATCH_CLARA_CONFIG_CONSOLE_WIDTH 80
#endif

#ifndef CATCH_CLARA_TEXTFLOW_CONFIG_CONSOLE_WIDTH
#define CATCH_CLARA_TEXTFLOW_CONFIG_CONSOLE_WIDTH CATCH_CLARA_CONFIG_CONSOLE_WIDTH
#endif

#ifndef CLARA_CONFIG_OPTIONAL_TYPE
#ifdef __has_include
#if __has_include(<optional>) && __cplusplus >= 201703L
#include <optional>
#define CLARA_CONFIG_OPTIONAL_TYPE std::optional
#endif
#endif
#endif

// ----------- #included from clara_textflow.hpp -----------

// TextFlowCpp
//
// A single-header library for wrapping and laying out basic text, by Phil Nash
//
// Distributed under the Boost Software License, Version 1.0. (See accompanying
// file LICENSE.txt or copy at http://www.boost.org/LICENSE_1_0.txt)
//
// This project is hosted at https://github.com/philsquared/textflowcpp


#include <cassert>
#include <ostream>
#include <sstream>
#include <vector>

#ifndef CATCH_CLARA_TEXTFLOW_CONFIG_CONSOLE_WIDTH
#define CATCH_CLARA_TEXTFLOW_CONFIG_CONSOLE_WIDTH 80
#endif

namespace Catch {
namespace clara {
namespace TextFlow {

inline auto isWhitespace(char c) -> bool {
	static std::string chars = " \t\n\r";
	return chars.find(c) != std::string::npos;
}
inline auto isBreakableBefore(char c) -> bool {
	static std::string chars = "[({<|";
	return chars.find(c) != std::string::npos;
}
inline auto isBreakableAfter(char c) -> bool {
	static std::string chars = "])}>.,:;*+-=&/\\";
	return chars.find(c) != std::string::npos;
}

class Columns;

class Column {
	std::vector<std::string> m_strings;
	size_t m_width = CATCH_CLARA_TEXTFLOW_CONFIG_CONSOLE_WIDTH;
	size_t m_indent = 0;
	size_t m_initialIndent = std::string::npos;

public:
	class iterator {
		friend Column;

		Column const& m_column;
		size_t m_stringIndex = 0;
		size_t m_pos = 0;

		size_t m_len = 0;
		size_t m_end = 0;
		bool m_suffix = false;

		iterator(Column const& column, size_t stringIndex)
			: m_column(column),
			m_stringIndex(stringIndex) {}

		auto line() const -> std::string const& { return m_column.m_strings[m_stringIndex]; }

		auto isBoundary(size_t at) const -> bool {
			assert(at > 0);
			assert(at <= line().size());

			return at == line().size() ||
				(isWhitespace(line()[at]) && !isWhitespace(line()[at - 1])) ||
				isBreakableBefore(line()[at]) ||
				isBreakableAfter(line()[at - 1]);
		}

		void calcLength() {
			assert(m_stringIndex < m_column.m_strings.size());

			m_suffix = false;
			auto width = m_column.m_width - indent();
			m_end = m_pos;
			if (line()[m_pos] == '\n') {
				++m_end;
			}
			while (m_end < line().size() && line()[m_end] != '\n')
				++m_end;

			if (m_end < m_pos + width) {
				m_len = m_end - m_pos;
			} else {
				size_t len = width;
				while (len > 0 && !isBoundary(m_pos + len))
					--len;
				while (len > 0 && isWhitespace(line()[m_pos + len - 1]))
					--len;

				if (len > 0) {
					m_len = len;
				} else {
					m_suffix = true;
					m_len = width - 1;
				}
			}
		}

		auto indent() const -> size_t {
			auto initial = m_pos == 0 && m_stringIndex == 0 ? m_column.m_initialIndent : std::string::npos;
			return initial == std::string::npos ? m_column.m_indent : initial;
		}

		auto addIndentAndSuffix(std::string const &plain) const -> std::string {
			return std::string(indent(), ' ') + (m_suffix ? plain + "-" : plain);
		}

	public:
		using difference_type = std::ptrdiff_t;
		using value_type = std::string;
		using pointer = value_type * ;
		using reference = value_type & ;
		using iterator_category = std::forward_iterator_tag;

		explicit iterator(Column const& column) : m_column(column) {
			assert(m_column.m_width > m_column.m_indent);
			assert(m_column.m_initialIndent == std::string::npos || m_column.m_width > m_column.m_initialIndent);
			calcLength();
			if (m_len == 0)
				m_stringIndex++; // Empty string
		}

		auto operator *() const -> std::string {
			assert(m_stringIndex < m_column.m_strings.size());
			assert(m_pos <= m_end);
			return addIndentAndSuffix(line().substr(m_pos, m_len));
		}

		auto operator ++() -> iterator& {
			m_pos += m_len;
			if (m_pos < line().size() && line()[m_pos] == '\n')
				m_pos += 1;
			else
				while (m_pos < line().size() && isWhitespace(line()[m_pos]))
					++m_pos;

			if (m_pos == line().size()) {
				m_pos = 0;
				++m_stringIndex;
			}
			if (m_stringIndex < m_column.m_strings.size())
				calcLength();
			return *this;
		}
		auto operator ++(int) -> iterator {
			iterator prev(*this);
			operator++();
			return prev;
		}

		auto operator ==(iterator const& other) const -> bool {
			return
				m_pos == other.m_pos &&
				m_stringIndex == other.m_stringIndex &&
				&m_column == &other.m_column;
		}
		auto operator !=(iterator const& other) const -> bool {
			return !operator==(other);
		}
	};
	using const_iterator = iterator;

	explicit Column(std::string const& text) { m_strings.push_back(text); }

	auto width(size_t newWidth) -> Column& {
		assert(newWidth > 0);
		m_width = newWidth;
		return *this;
	}
	auto indent(size_t newIndent) -> Column& {
		m_indent = newIndent;
		return *this;
	}
	auto initialIndent(size_t newIndent) -> Column& {
		m_initialIndent = newIndent;
		return *this;
	}

	auto width() const -> size_t { return m_width; }
	auto begin() const -> iterator { return iterator(*this); }
	auto end() const -> iterator { return { *this, m_strings.size() }; }

	inline friend std::ostream& operator << (std::ostream& os, Column const& col) {
		bool first = true;
		for (auto line : col) {
			if (first)
				first = false;
			else
				os << "\n";
			os << line;
		}
		return os;
	}

	auto operator + (Column const& other)->Columns;

	auto toString() const -> std::string {
		std::ostringstream oss;
		oss << *this;
		return oss.str();
	}
};

class Spacer : public Column {

public:
	explicit Spacer(size_t spaceWidth) : Column("") {
		width(spaceWidth);
	}
};

class Columns {
	std::vector<Column> m_columns;

public:

	class iterator {
		friend Columns;
		struct EndTag {};

		std::vector<Column> const& m_columns;
		std::vector<Column::iterator> m_iterators;
		size_t m_activeIterators;

		iterator(Columns const& columns, EndTag)
			: m_columns(columns.m_columns),
			m_activeIterators(0) {
			m_iterators.reserve(m_columns.size());

			for (auto const& col : m_columns)
				m_iterators.push_back(col.end());
		}

	public:
		using difference_type = std::ptrdiff_t;
		using value_type = std::string;
		using pointer = value_type * ;
		using reference = value_type & ;
		using iterator_category = std::forward_iterator_tag;

		explicit iterator(Columns const& columns)
			: m_columns(columns.m_columns),
			m_activeIterators(m_columns.size()) {
			m_iterators.reserve(m_columns.size());

			for (auto const& col : m_columns)
				m_iterators.push_back(col.begin());
		}

		auto operator ==(iterator const& other) const -> bool {
			return m_iterators == other.m_iterators;
		}
		auto operator !=(iterator const& other) const -> bool {
			return m_iterators != other.m_iterators;
		}
		auto operator *() const -> std::string {
			std::string row, padding;

			for (size_t i = 0; i < m_columns.size(); ++i) {
				auto width = m_columns[i].width();
				if (m_iterators[i] != m_columns[i].end()) {
					std::string col = *m_iterators[i];
					row += padding + col;
					if (col.size() < width)
						padding = std::string(width - col.size(), ' ');
					else
						padding = "";
				} else {
					padding += std::string(width, ' ');
				}
			}
			return row;
		}
		auto operator ++() -> iterator& {
			for (size_t i = 0; i < m_columns.size(); ++i) {
				if (m_iterators[i] != m_columns[i].end())
					++m_iterators[i];
			}
			return *this;
		}
		auto operator ++(int) -> iterator {
			iterator prev(*this);
			operator++();
			return prev;
		}
	};
	using const_iterator = iterator;

	auto begin() const -> iterator { return iterator(*this); }
	auto end() const -> iterator { return { *this, iterator::EndTag() }; }

	auto operator += (Column const& col) -> Columns& {
		m_columns.push_back(col);
		return *this;
	}
	auto operator + (Column const& col) -> Columns {
		Columns combined = *this;
		combined += col;
		return combined;
	}

	inline friend std::ostream& operator << (std::ostream& os, Columns const& cols) {

		bool first = true;
		for (auto line : cols) {
			if (first)
				first = false;
			else
				os << "\n";
			os << line;
		}
		return os;
	}

	auto toString() const -> std::string {
		std::ostringstream oss;
		oss << *this;
		return oss.str();
	}
};

inline auto Column::operator + (Column const& other) -> Columns {
	Columns cols;
	cols += *this;
	cols += other;
	return cols;
}
}

}
}

// ----------- end of #include from clara_textflow.hpp -----------
// ........... back in clara.hpp

#include <cctype>
#include <string>
#include <memory>
#include <set>
#include <algorithm>

#if !defined(CATCH_PLATFORM_WINDOWS) && ( defined(WIN32) || defined(__WIN32__) || defined(_WIN32) || defined(_MSC_VER) )
#define CATCH_PLATFORM_WINDOWS
#endif

namespace Catch { namespace clara {
namespace detail {

    // Traits for extracting arg and return type of lambdas (for single argument lambdas)
    template<typename L>
    struct UnaryLambdaTraits : UnaryLambdaTraits<decltype( &L::operator() )> {};

    template<typename ClassT, typename ReturnT, typename... Args>
    struct UnaryLambdaTraits<ReturnT( ClassT::* )( Args... ) const> {
        static const bool isValid = false;
    };

    template<typename ClassT, typename ReturnT, typename ArgT>
    struct UnaryLambdaTraits<ReturnT( ClassT::* )( ArgT ) const> {
        static const bool isValid = true;
        using ArgType = typename std::remove_const<typename std::remove_reference<ArgT>::type>::type;
        using ReturnType = ReturnT;
    };

    class TokenStream;

    // Transport for raw args (copied from main args, or supplied via init list for testing)
    class Args {
        friend TokenStream;
        std::string m_exeName;
        std::vector<std::string> m_args;

    public:
        Args( int argc, char const* const* argv )
            : m_exeName(argv[0]),
              m_args(argv + 1, argv + argc) {}

        Args( std::initializer_list<std::string> args )
        :   m_exeName( *args.begin() ),
            m_args( args.begin()+1, args.end() )
        {}

        auto exeName() const -> std::string {
            return m_exeName;
        }
    };

    // Wraps a token coming from a token stream. These may not directly correspond to strings as a single string
    // may encode an option + its argument if the : or = form is used
    enum class TokenType {
        Option, Argument
    };
    struct Token {
        TokenType type;
        std::string token;
    };

    inline auto isOptPrefix( char c ) -> bool {
        return c == '-'
#ifdef CATCH_PLATFORM_WINDOWS
            || c == '/'
#endif
        ;
    }

    // Abstracts iterators into args as a stream of tokens, with option arguments uniformly handled
    class TokenStream {
        using Iterator = std::vector<std::string>::const_iterator;
        Iterator it;
        Iterator itEnd;
        std::vector<Token> m_tokenBuffer;

        void loadBuffer() {
            m_tokenBuffer.resize( 0 );

            // Skip any empty strings
            while( it != itEnd && it->empty() )
                ++it;

            if( it != itEnd ) {
                auto const &next = *it;
                if( isOptPrefix( next[0] ) ) {
                    auto delimiterPos = next.find_first_of( " :=" );
                    if( delimiterPos != std::string::npos ) {
                        m_tokenBuffer.push_back( { TokenType::Option, next.substr( 0, delimiterPos ) } );
                        m_tokenBuffer.push_back( { TokenType::Argument, next.substr( delimiterPos + 1 ) } );
                    } else {
                        if( next[1] != '-' && next.size() > 2 ) {
                            std::string opt = "- ";
                            for( size_t i = 1; i < next.size(); ++i ) {
                                opt[1] = next[i];
                                m_tokenBuffer.push_back( { TokenType::Option, opt } );
                            }
                        } else {
                            m_tokenBuffer.push_back( { TokenType::Option, next } );
                        }
                    }
                } else {
                    m_tokenBuffer.push_back( { TokenType::Argument, next } );
                }
            }
        }

    public:
        explicit TokenStream( Args const &args ) : TokenStream( args.m_args.begin(), args.m_args.end() ) {}

        TokenStream( Iterator it, Iterator itEnd ) : it( it ), itEnd( itEnd ) {
            loadBuffer();
        }

        explicit operator bool() const {
            return !m_tokenBuffer.empty() || it != itEnd;
        }

        auto count() const -> size_t { return m_tokenBuffer.size() + (itEnd - it); }

        auto operator*() const -> Token {
            assert( !m_tokenBuffer.empty() );
            return m_tokenBuffer.front();
        }

        auto operator->() const -> Token const * {
            assert( !m_tokenBuffer.empty() );
            return &m_tokenBuffer.front();
        }

        auto operator++() -> TokenStream & {
            if( m_tokenBuffer.size() >= 2 ) {
                m_tokenBuffer.erase( m_tokenBuffer.begin() );
            } else {
                if( it != itEnd )
                    ++it;
                loadBuffer();
            }
            return *this;
        }
    };

    class ResultBase {
    public:
        enum Type {
            Ok, LogicError, RuntimeError
        };

    protected:
        ResultBase( Type type ) : m_type( type ) {}
        virtual ~ResultBase() = default;

        virtual void enforceOk() const = 0;

        Type m_type;
    };

    template<typename T>
    class ResultValueBase : public ResultBase {
    public:
        auto value() const -> T const & {
            enforceOk();
            return m_value;
        }

    protected:
        ResultValueBase( Type type ) : ResultBase( type ) {}

        ResultValueBase( ResultValueBase const &other ) : ResultBase( other ) {
            if( m_type == ResultBase::Ok )
                new( &m_value ) T( other.m_value );
        }

        ResultValueBase( Type, T const &value ) : ResultBase( Ok ) {
            new( &m_value ) T( value );
        }

        auto operator=( ResultValueBase const &other ) -> ResultValueBase & {
            if( m_type == ResultBase::Ok )
                m_value.~T();
            ResultBase::operator=(other);
            if( m_type == ResultBase::Ok )
                new( &m_value ) T( other.m_value );
            return *this;
        }

        ~ResultValueBase() override {
            if( m_type == Ok )
                m_value.~T();
        }

        union {
            T m_value;
        };
    };

    template<>
    class ResultValueBase<void> : public ResultBase {
    protected:
        using ResultBase::ResultBase;
    };

    template<typename T = void>
    class BasicResult : public ResultValueBase<T> {
    public:
        template<typename U>
        explicit BasicResult( BasicResult<U> const &other )
        :   ResultValueBase<T>( other.type() ),
            m_errorMessage( other.errorMessage() )
        {
            assert( type() != ResultBase::Ok );
        }

        template<typename U>
        static auto ok( U const &value ) -> BasicResult { return { ResultBase::Ok, value }; }
        static auto ok() -> BasicResult { return { ResultBase::Ok }; }
        static auto logicError( std::string const &message ) -> BasicResult { return { ResultBase::LogicError, message }; }
        static auto runtimeError( std::string const &message ) -> BasicResult { return { ResultBase::RuntimeError, message }; }

        explicit operator bool() const { return m_type == ResultBase::Ok; }
        auto type() const -> ResultBase::Type { return m_type; }
        auto errorMessage() const -> std::string { return m_errorMessage; }

    protected:
        void enforceOk() const override {

            // Errors shouldn't reach this point, but if they do
            // the actual error message will be in m_errorMessage
            assert( m_type != ResultBase::LogicError );
            assert( m_type != ResultBase::RuntimeError );
            if( m_type != ResultBase::Ok )
                std::abort();
        }

        std::string m_errorMessage; // Only populated if resultType is an error

        BasicResult( ResultBase::Type type, std::string const &message )
        :   ResultValueBase<T>(type),
            m_errorMessage(message)
        {
            assert( m_type != ResultBase::Ok );
        }

        using ResultValueBase<T>::ResultValueBase;
        using ResultBase::m_type;
    };

    enum class ParseResultType {
        Matched, NoMatch, ShortCircuitAll, ShortCircuitSame
    };

    class ParseState {
    public:

        ParseState( ParseResultType type, TokenStream const &remainingTokens )
        : m_type(type),
          m_remainingTokens( remainingTokens )
        {}

        auto type() const -> ParseResultType { return m_type; }
        auto remainingTokens() const -> TokenStream { return m_remainingTokens; }

    private:
        ParseResultType m_type;
        TokenStream m_remainingTokens;
    };

    using Result = BasicResult<void>;
    using ParserResult = BasicResult<ParseResultType>;
    using InternalParseResult = BasicResult<ParseState>;

    struct HelpColumns {
        std::string left;
        std::string right;
    };

    template<typename T>
    inline auto convertInto( std::string const &source, T& target ) -> ParserResult {
        std::stringstream ss;
        ss << source;
        ss >> target;
        if( ss.fail() )
            return ParserResult::runtimeError( "Unable to convert '" + source + "' to destination type" );
        else
            return ParserResult::ok( ParseResultType::Matched );
    }
    inline auto convertInto( std::string const &source, std::string& target ) -> ParserResult {
        target = source;
        return ParserResult::ok( ParseResultType::Matched );
    }
    inline auto convertInto( std::string const &source, bool &target ) -> ParserResult {
        std::string srcLC = source;
        std::transform( srcLC.begin(), srcLC.end(), srcLC.begin(), []( unsigned char c ) { return static_cast<char>( std::tolower(c) ); } );
        if (srcLC == "y" || srcLC == "1" || srcLC == "true" || srcLC == "yes" || srcLC == "on")
            target = true;
        else if (srcLC == "n" || srcLC == "0" || srcLC == "false" || srcLC == "no" || srcLC == "off")
            target = false;
        else
            return ParserResult::runtimeError( "Expected a boolean value but did not recognise: '" + source + "'" );
        return ParserResult::ok( ParseResultType::Matched );
    }
#ifdef CLARA_CONFIG_OPTIONAL_TYPE
    template<typename T>
    inline auto convertInto( std::string const &source, CLARA_CONFIG_OPTIONAL_TYPE<T>& target ) -> ParserResult {
        T temp;
        auto result = convertInto( source, temp );
        if( result )
            target = std::move(temp);
        return result;
    }
#endif // CLARA_CONFIG_OPTIONAL_TYPE

    struct NonCopyable {
        NonCopyable() = default;
        NonCopyable( NonCopyable const & ) = delete;
        NonCopyable( NonCopyable && ) = delete;
        NonCopyable &operator=( NonCopyable const & ) = delete;
        NonCopyable &operator=( NonCopyable && ) = delete;
    };

    struct BoundRef : NonCopyable {
        virtual ~BoundRef() = default;
        virtual auto isContainer() const -> bool { return false; }
        virtual auto isFlag() const -> bool { return false; }
    };
    struct BoundValueRefBase : BoundRef {
        virtual auto setValue( std::string const &arg ) -> ParserResult = 0;
    };
    struct BoundFlagRefBase : BoundRef {
        virtual auto setFlag( bool flag ) -> ParserResult = 0;
        virtual auto isFlag() const -> bool { return true; }
    };

    template<typename T>
    struct BoundValueRef : BoundValueRefBase {
        T &m_ref;

        explicit BoundValueRef( T &ref ) : m_ref( ref ) {}

        auto setValue( std::string const &arg ) -> ParserResult override {
            return convertInto( arg, m_ref );
        }
    };

    template<typename T>
    struct BoundValueRef<std::vector<T>> : BoundValueRefBase {
        std::vector<T> &m_ref;

        explicit BoundValueRef( std::vector<T> &ref ) : m_ref( ref ) {}

        auto isContainer() const -> bool override { return true; }

        auto setValue( std::string const &arg ) -> ParserResult override {
            T temp;
            auto result = convertInto( arg, temp );
            if( result )
                m_ref.push_back( temp );
            return result;
        }
    };

    struct BoundFlagRef : BoundFlagRefBase {
        bool &m_ref;

        explicit BoundFlagRef( bool &ref ) : m_ref( ref ) {}

        auto setFlag( bool flag ) -> ParserResult override {
            m_ref = flag;
            return ParserResult::ok( ParseResultType::Matched );
        }
    };

    template<typename ReturnType>
    struct LambdaInvoker {
        static_assert( std::is_same<ReturnType, ParserResult>::value, "Lambda must return void or clara::ParserResult" );

        template<typename L, typename ArgType>
        static auto invoke( L const &lambda, ArgType const &arg ) -> ParserResult {
            return lambda( arg );
        }
    };

    template<>
    struct LambdaInvoker<void> {
        template<typename L, typename ArgType>
        static auto invoke( L const &lambda, ArgType const &arg ) -> ParserResult {
            lambda( arg );
            return ParserResult::ok( ParseResultType::Matched );
        }
    };

    template<typename ArgType, typename L>
    inline auto invokeLambda( L const &lambda, std::string const &arg ) -> ParserResult {
        ArgType temp{};
        auto result = convertInto( arg, temp );
        return !result
           ? result
           : LambdaInvoker<typename UnaryLambdaTraits<L>::ReturnType>::invoke( lambda, temp );
    }

    template<typename L>
    struct BoundLambda : BoundValueRefBase {
        L m_lambda;

        static_assert( UnaryLambdaTraits<L>::isValid, "Supplied lambda must take exactly one argument" );
        explicit BoundLambda( L const &lambda ) : m_lambda( lambda ) {}

        auto setValue( std::string const &arg ) -> ParserResult override {
            return invokeLambda<typename UnaryLambdaTraits<L>::ArgType>( m_lambda, arg );
        }
    };

    template<typename L>
    struct BoundFlagLambda : BoundFlagRefBase {
        L m_lambda;

        static_assert( UnaryLambdaTraits<L>::isValid, "Supplied lambda must take exactly one argument" );
        static_assert( std::is_same<typename UnaryLambdaTraits<L>::ArgType, bool>::value, "flags must be boolean" );

        explicit BoundFlagLambda( L const &lambda ) : m_lambda( lambda ) {}

        auto setFlag( bool flag ) -> ParserResult override {
            return LambdaInvoker<typename UnaryLambdaTraits<L>::ReturnType>::invoke( m_lambda, flag );
        }
    };

    enum class Optionality { Optional, Required };

    struct Parser;

    class ParserBase {
    public:
        virtual ~ParserBase() = default;
        virtual auto validate() const -> Result { return Result::ok(); }
        virtual auto parse( std::string const& exeName, TokenStream const &tokens) const -> InternalParseResult  = 0;
        virtual auto cardinality() const -> size_t { return 1; }

        auto parse( Args const &args ) const -> InternalParseResult {
            return parse( args.exeName(), TokenStream( args ) );
        }
    };

    template<typename DerivedT>
    class ComposableParserImpl : public ParserBase {
    public:
        template<typename T>
        auto operator|( T const &other ) const -> Parser;

		template<typename T>
        auto operator+( T const &other ) const -> Parser;
    };

    // Common code and state for Args and Opts
    template<typename DerivedT>
    class ParserRefImpl : public ComposableParserImpl<DerivedT> {
    protected:
        Optionality m_optionality = Optionality::Optional;
        std::shared_ptr<BoundRef> m_ref;
        std::string m_hint;
        std::string m_description;

        explicit ParserRefImpl( std::shared_ptr<BoundRef> const &ref ) : m_ref( ref ) {}

    public:
        template<typename T>
        ParserRefImpl( T &ref, std::string const &hint )
        :   m_ref( std::make_shared<BoundValueRef<T>>( ref ) ),
            m_hint( hint )
        {}

        template<typename LambdaT>
        ParserRefImpl( LambdaT const &ref, std::string const &hint )
        :   m_ref( std::make_shared<BoundLambda<LambdaT>>( ref ) ),
            m_hint(hint)
        {}

        auto operator()( std::string const &description ) -> DerivedT & {
            m_description = description;
            return static_cast<DerivedT &>( *this );
        }

        auto optional() -> DerivedT & {
            m_optionality = Optionality::Optional;
            return static_cast<DerivedT &>( *this );
        };

        auto required() -> DerivedT & {
            m_optionality = Optionality::Required;
            return static_cast<DerivedT &>( *this );
        };

        auto isOptional() const -> bool {
            return m_optionality == Optionality::Optional;
        }

        auto cardinality() const -> size_t override {
            if( m_ref->isContainer() )
                return 0;
            else
                return 1;
        }

        auto hint() const -> std::string { return m_hint; }
    };

    class ExeName : public ComposableParserImpl<ExeName> {
        std::shared_ptr<std::string> m_name;
        std::shared_ptr<BoundValueRefBase> m_ref;

        template<typename LambdaT>
        static auto makeRef(LambdaT const &lambda) -> std::shared_ptr<BoundValueRefBase> {
            return std::make_shared<BoundLambda<LambdaT>>( lambda) ;
        }

    public:
        ExeName() : m_name( std::make_shared<std::string>( "<executable>" ) ) {}

        explicit ExeName( std::string &ref ) : ExeName() {
            m_ref = std::make_shared<BoundValueRef<std::string>>( ref );
        }

        template<typename LambdaT>
        explicit ExeName( LambdaT const& lambda ) : ExeName() {
            m_ref = std::make_shared<BoundLambda<LambdaT>>( lambda );
        }

        // The exe name is not parsed out of the normal tokens, but is handled specially
        auto parse( std::string const&, TokenStream const &tokens ) const -> InternalParseResult override {
            return InternalParseResult::ok( ParseState( ParseResultType::NoMatch, tokens ) );
        }

        auto name() const -> std::string { return *m_name; }
        auto set( std::string const& newName ) -> ParserResult {

            auto lastSlash = newName.find_last_of( "\\/" );
            auto filename = ( lastSlash == std::string::npos )
                    ? newName
                    : newName.substr( lastSlash+1 );

            *m_name = filename;
            if( m_ref )
                return m_ref->setValue( filename );
            else
                return ParserResult::ok( ParseResultType::Matched );
        }
    };

    class Arg : public ParserRefImpl<Arg> {
    public:
        using ParserRefImpl::ParserRefImpl;

        auto parse( std::string const &, TokenStream const &tokens ) const -> InternalParseResult override {
            auto validationResult = validate();
            if( !validationResult )
                return InternalParseResult( validationResult );

            auto remainingTokens = tokens;
            auto const &token = *remainingTokens;
            if( token.type != TokenType::Argument )
                return InternalParseResult::ok( ParseState( ParseResultType::NoMatch, remainingTokens ) );

            assert( !m_ref->isFlag() );
            auto valueRef = static_cast<detail::BoundValueRefBase*>( m_ref.get() );

            auto result = valueRef->setValue( remainingTokens->token );
            if( !result )
                return InternalParseResult( result );
            else
                return InternalParseResult::ok( ParseState( ParseResultType::Matched, ++remainingTokens ) );
        }
    };

    inline auto normaliseOpt( std::string const &optName ) -> std::string {
#ifdef CATCH_PLATFORM_WINDOWS
        if( optName[0] == '/' )
            return "-" + optName.substr( 1 );
        else
#endif
            return optName;
    }

    class Opt : public ParserRefImpl<Opt> {
    protected:
        std::vector<std::string> m_optNames;

    public:
        template<typename LambdaT>
        explicit Opt( LambdaT const &ref ) : ParserRefImpl( std::make_shared<BoundFlagLambda<LambdaT>>( ref ) ) {}

        explicit Opt( bool &ref ) : ParserRefImpl( std::make_shared<BoundFlagRef>( ref ) ) {}

        template<typename LambdaT>
        Opt( LambdaT const &ref, std::string const &hint ) : ParserRefImpl( ref, hint ) {}

        template<typename T>
        Opt( T &ref, std::string const &hint ) : ParserRefImpl( ref, hint ) {}

        auto operator[]( std::string const &optName ) -> Opt & {
            m_optNames.push_back( optName );
            return *this;
        }

        auto getHelpColumns() const -> std::vector<HelpColumns> {
            std::ostringstream oss;
            bool first = true;
            for( auto const &opt : m_optNames ) {
                if (first)
                    first = false;
                else
                    oss << ", ";
                oss << opt;
            }
            if( !m_hint.empty() )
                oss << " <" << m_hint << ">";
            return { { oss.str(), m_description } };
        }

        auto isMatch( std::string const &optToken ) const -> bool {
            auto normalisedToken = normaliseOpt( optToken );
            for( auto const &name : m_optNames ) {
                if( normaliseOpt( name ) == normalisedToken )
                    return true;
            }
            return false;
        }

        using ParserBase::parse;

        auto parse( std::string const&, TokenStream const &tokens ) const -> InternalParseResult override {
            auto validationResult = validate();
            if( !validationResult )
                return InternalParseResult( validationResult );

            auto remainingTokens = tokens;
            if( remainingTokens && remainingTokens->type == TokenType::Option ) {
                auto const &token = *remainingTokens;
                if( isMatch(token.token ) ) {
                    if( m_ref->isFlag() ) {
                        auto flagRef = static_cast<detail::BoundFlagRefBase*>( m_ref.get() );
                        auto result = flagRef->setFlag( true );
                        if( !result )
                            return InternalParseResult( result );
                        if( result.value() == ParseResultType::ShortCircuitAll )
                            return InternalParseResult::ok( ParseState( result.value(), remainingTokens ) );
                    } else {
                        auto valueRef = static_cast<detail::BoundValueRefBase*>( m_ref.get() );
                        ++remainingTokens;
                        if( !remainingTokens )
                            return InternalParseResult::runtimeError( "Expected argument following " + token.token );
                        auto const &argToken = *remainingTokens;
                        if( argToken.type != TokenType::Argument )
                            return InternalParseResult::runtimeError( "Expected argument following " + token.token );
                        auto result = valueRef->setValue( argToken.token );
                        if( !result )
                            return InternalParseResult( result );
                        if( result.value() == ParseResultType::ShortCircuitAll )
                            return InternalParseResult::ok( ParseState( result.value(), remainingTokens ) );
                    }
                    return InternalParseResult::ok( ParseState( ParseResultType::Matched, ++remainingTokens ) );
                }
            }
            return InternalParseResult::ok( ParseState( ParseResultType::NoMatch, remainingTokens ) );
        }

        auto validate() const -> Result override {
            if( m_optNames.empty() )
                return Result::logicError( "No options supplied to Opt" );
            for( auto const &name : m_optNames ) {
                if( name.empty() )
                    return Result::logicError( "Option name cannot be empty" );
#ifdef CATCH_PLATFORM_WINDOWS
                if( name[0] != '-' && name[0] != '/' )
                    return Result::logicError( "Option name must begin with '-' or '/'" );
#else
                if( name[0] != '-' )
                    return Result::logicError( "Option name must begin with '-'" );
#endif
            }
            return ParserRefImpl::validate();
        }
    };

    struct Help : Opt {
        Help( bool &showHelpFlag )
        :   Opt([&]( bool flag ) {
                showHelpFlag = flag;
                return ParserResult::ok( ParseResultType::ShortCircuitAll );
            })
        {
            static_cast<Opt &>( *this )
                    ("display usage information")
                    ["-?"]["-h"]["--help"]
                    .optional();
        }
    };

    struct Parser : ParserBase {

        mutable ExeName m_exeName;
        std::vector<Opt> m_options;
        std::vector<Arg> m_args;

        auto operator|=( ExeName const &exeName ) -> Parser & {
            m_exeName = exeName;
            return *this;
        }

        auto operator|=( Arg const &arg ) -> Parser & {
            m_args.push_back(arg);
            return *this;
        }

        auto operator|=( Opt const &opt ) -> Parser & {
            m_options.push_back(opt);
            return *this;
        }

        auto operator|=( Parser const &other ) -> Parser & {
            m_options.insert(m_options.end(), other.m_options.begin(), other.m_options.end());
            m_args.insert(m_args.end(), other.m_args.begin(), other.m_args.end());
            return *this;
        }

        template<typename T>
        auto operator|( T const &other ) const -> Parser {
            return Parser( *this ) |= other;
        }

        // Forward deprecated interface with '+' instead of '|'
        template<typename T>
        auto operator+=( T const &other ) -> Parser & { return operator|=( other ); }
        template<typename T>
        auto operator+( T const &other ) const -> Parser { return operator|( other ); }

        auto getHelpColumns() const -> std::vector<HelpColumns> {
            std::vector<HelpColumns> cols;
            for (auto const &o : m_options) {
                auto childCols = o.getHelpColumns();
                cols.insert( cols.end(), childCols.begin(), childCols.end() );
            }
            return cols;
        }

        void writeToStream( std::ostream &os ) const {
            if (!m_exeName.name().empty()) {
                os << "usage:\n" << "  " << m_exeName.name() << " ";
                bool required = true, first = true;
                for( auto const &arg : m_args ) {
                    if (first)
                        first = false;
                    else
                        os << " ";
                    if( arg.isOptional() && required ) {
                        os << "[";
                        required = false;
                    }
                    os << "<" << arg.hint() << ">";
                    if( arg.cardinality() == 0 )
                        os << " ... ";
                }
                if( !required )
                    os << "]";
                if( !m_options.empty() )
                    os << " options";
                os << "\n\nwhere options are:" << std::endl;
            }

            auto rows = getHelpColumns();
            size_t consoleWidth = CATCH_CLARA_CONFIG_CONSOLE_WIDTH;
            size_t optWidth = 0;
            for( auto const &cols : rows )
                optWidth = (std::max)(optWidth, cols.left.size() + 2);

            optWidth = (std::min)(optWidth, consoleWidth/2);

            for( auto const &cols : rows ) {
                auto row =
                        TextFlow::Column( cols.left ).width( optWidth ).indent( 2 ) +
                        TextFlow::Spacer(4) +
                        TextFlow::Column( cols.right ).width( consoleWidth - 7 - optWidth );
                os << row << std::endl;
            }
        }

        friend auto operator<<( std::ostream &os, Parser const &parser ) -> std::ostream& {
            parser.writeToStream( os );
            return os;
        }

        auto validate() const -> Result override {
            for( auto const &opt : m_options ) {
                auto result = opt.validate();
                if( !result )
                    return result;
            }
            for( auto const &arg : m_args ) {
                auto result = arg.validate();
                if( !result )
                    return result;
            }
            return Result::ok();
        }

        using ParserBase::parse;

        auto parse( std::string const& exeName, TokenStream const &tokens ) const -> InternalParseResult override {

            struct ParserInfo {
                ParserBase const* parser = nullptr;
                size_t count = 0;
            };
            const size_t totalParsers = m_options.size() + m_args.size();
            assert( totalParsers < 512 );
            // ParserInfo parseInfos[totalParsers]; // <-- this is what we really want to do
            ParserInfo parseInfos[512];

            {
                size_t i = 0;
                for (auto const &opt : m_options) parseInfos[i++].parser = &opt;
                for (auto const &arg : m_args) parseInfos[i++].parser = &arg;
            }

            m_exeName.set( exeName );

            auto result = InternalParseResult::ok( ParseState( ParseResultType::NoMatch, tokens ) );
            while( result.value().remainingTokens() ) {
                bool tokenParsed = false;

                for( size_t i = 0; i < totalParsers; ++i ) {
                    auto&  parseInfo = parseInfos[i];
                    if( parseInfo.parser->cardinality() == 0 || parseInfo.count < parseInfo.parser->cardinality() ) {
                        result = parseInfo.parser->parse(exeName, result.value().remainingTokens());
                        if (!result)
                            return result;
                        if (result.value().type() != ParseResultType::NoMatch) {
                            tokenParsed = true;
                            ++parseInfo.count;
                            break;
                        }
                    }
                }

                if( result.value().type() == ParseResultType::ShortCircuitAll )
                    return result;
                if( !tokenParsed )
                    return InternalParseResult::runtimeError( "Unrecognised token: " + result.value().remainingTokens()->token );
            }
            // !TBD Check missing required options
            return result;
        }
    };

    template<typename DerivedT>
    template<typename T>
    auto ComposableParserImpl<DerivedT>::operator|( T const &other ) const -> Parser {
        return Parser() | static_cast<DerivedT const &>( *this ) | other;
    }
} // namespace detail

// A Combined parser
using detail::Parser;

// A parser for options
using detail::Opt;

// A parser for arguments
using detail::Arg;

// Wrapper for argc, argv from main()
using detail::Args;

// Specifies the name of the executable
using detail::ExeName;

// Convenience wrapper for option parser that specifies the help option
using detail::Help;

// enum of result types from a parse
using detail::ParseResultType;

// Result type for parser operation
using detail::ParserResult;

}} // namespace Catch::clara

// end clara.hpp
#ifdef __clang__
#pragma clang diagnostic pop
#endif

// Restore Clara's value for console width, if present
#ifdef CATCH_TEMP_CLARA_CONFIG_CONSOLE_WIDTH
#define CATCH_CLARA_TEXTFLOW_CONFIG_CONSOLE_WIDTH CATCH_TEMP_CLARA_CONFIG_CONSOLE_WIDTH
#undef CATCH_TEMP_CLARA_CONFIG_CONSOLE_WIDTH
#endif

// end catch_clara.h
namespace Catch {

    clara::Parser makeCommandLineParser( ConfigData& config );

} // end namespace Catch

// end catch_commandline.h
#include <fstream>
#include <ctime>

namespace Catch {

    clara::Parser makeCommandLineParser( ConfigData& config ) {

        using namespace clara;

        auto const setWarning = [&]( std::string const& warning ) {
                auto warningSet = [&]() {
                    if( warning == "NoAssertions" )
                        return WarnAbout::NoAssertions;

                    if ( warning == "NoTests" )
                        return WarnAbout::NoTests;

                    return WarnAbout::Nothing;
                }();

                if (warningSet == WarnAbout::Nothing)
                    return ParserResult::runtimeError( "Unrecognised warning: '" + warning + "'" );
                config.warnings = static_cast<WarnAbout::What>( config.warnings | warningSet );
                return ParserResult::ok( ParseResultType::Matched );
            };
        auto const loadTestNamesFromFile = [&]( std::string const& filename ) {
                std::ifstream f( filename.c_str() );
                if( !f.is_open() )
                    return ParserResult::runtimeError( "Unable to load input file: '" + filename + "'" );

                std::string line;
                while( std::getline( f, line ) ) {
                    line = trim(line);
                    if( !line.empty() && !startsWith( line, '#' ) ) {
                        if( !startsWith( line, '"' ) )
                            line = '"' + line + '"';
                        config.testsOrTags.push_back( line );
                        config.testsOrTags.emplace_back( "," );
                    }
                }
                //Remove comma in the end
                if(!config.testsOrTags.empty())
                    config.testsOrTags.erase( config.testsOrTags.end()-1 );

                return ParserResult::ok( ParseResultType::Matched );
            };
        auto const setTestOrder = [&]( std::string const& order ) {
                if( startsWith( "declared", order ) )
                    config.runOrder = RunTests::InDeclarationOrder;
                else if( startsWith( "lexical", order ) )
                    config.runOrder = RunTests::InLexicographicalOrder;
                else if( startsWith( "random", order ) )
                    config.runOrder = RunTests::InRandomOrder;
                else
                    return clara::ParserResult::runtimeError( "Unrecognised ordering: '" + order + "'" );
                return ParserResult::ok( ParseResultType::Matched );
            };
        auto const setRngSeed = [&]( std::string const& seed ) {
                if( seed != "time" )
                    return clara::detail::convertInto( seed, config.rngSeed );
                config.rngSeed = static_cast<unsigned int>( std::time(nullptr) );
                return ParserResult::ok( ParseResultType::Matched );
            };
        auto const setColourUsage = [&]( std::string const& useColour ) {
                    auto mode = toLower( useColour );

                    if( mode == "yes" )
                        config.useColour = UseColour::Yes;
                    else if( mode == "no" )
                        config.useColour = UseColour::No;
                    else if( mode == "auto" )
                        config.useColour = UseColour::Auto;
                    else
                        return ParserResult::runtimeError( "colour mode must be one of: auto, yes or no. '" + useColour + "' not recognised" );
                return ParserResult::ok( ParseResultType::Matched );
            };
        auto const setWaitForKeypress = [&]( std::string const& keypress ) {
                auto keypressLc = toLower( keypress );
                if (keypressLc == "never")
                    config.waitForKeypress = WaitForKeypress::Never;
                else if( keypressLc == "start" )
                    config.waitForKeypress = WaitForKeypress::BeforeStart;
                else if( keypressLc == "exit" )
                    config.waitForKeypress = WaitForKeypress::BeforeExit;
                else if( keypressLc == "both" )
                    config.waitForKeypress = WaitForKeypress::BeforeStartAndExit;
                else
                    return ParserResult::runtimeError( "keypress argument must be one of: never, start, exit or both. '" + keypress + "' not recognised" );
            return ParserResult::ok( ParseResultType::Matched );
            };
        auto const setVerbosity = [&]( std::string const& verbosity ) {
            auto lcVerbosity = toLower( verbosity );
            if( lcVerbosity == "quiet" )
                config.verbosity = Verbosity::Quiet;
            else if( lcVerbosity == "normal" )
                config.verbosity = Verbosity::Normal;
            else if( lcVerbosity == "high" )
                config.verbosity = Verbosity::High;
            else
                return ParserResult::runtimeError( "Unrecognised verbosity, '" + verbosity + "'" );
            return ParserResult::ok( ParseResultType::Matched );
        };
        auto const setReporter = [&]( std::string const& reporter ) {
            IReporterRegistry::FactoryMap const& factories = getRegistryHub().getReporterRegistry().getFactories();

            auto lcReporter = toLower( reporter );
            auto result = factories.find( lcReporter );

            if( factories.end() != result )
                config.reporterName = lcReporter;
            else
                return ParserResult::runtimeError( "Unrecognized reporter, '" + reporter + "'. Check available with --list-reporters" );
            return ParserResult::ok( ParseResultType::Matched );
        };

        auto cli
            = ExeName( config.processName )
            | Help( config.showHelp )
            | Opt( config.listTests )
                ["-l"]["--list-tests"]
                ( "list all/matching test cases" )
            | Opt( config.listTags )
                ["-t"]["--list-tags"]
                ( "list all/matching tags" )
            | Opt( config.showSuccessfulTests )
                ["-s"]["--success"]
                ( "include successful tests in output" )
            | Opt( config.shouldDebugBreak )
                ["-b"]["--break"]
                ( "break into debugger on failure" )
            | Opt( config.noThrow )
                ["-e"]["--nothrow"]
                ( "skip exception tests" )
            | Opt( config.showInvisibles )
                ["-i"]["--invisibles"]
                ( "show invisibles (tabs, newlines)" )
            | Opt( config.outputFilename, "filename" )
                ["-o"]["--out"]
                ( "output filename" )
            | Opt( setReporter, "name" )
                ["-r"]["--reporter"]
                ( "reporter to use (defaults to console)" )
            | Opt( config.name, "name" )
                ["-n"]["--name"]
                ( "suite name" )
            | Opt( [&]( bool ){ config.abortAfter = 1; } )
                ["-a"]["--abort"]
                ( "abort at first failure" )
            | Opt( [&]( int x ){ config.abortAfter = x; }, "no. failures" )
                ["-x"]["--abortx"]
                ( "abort after x failures" )
            | Opt( setWarning, "warning name" )
                ["-w"]["--warn"]
                ( "enable warnings" )
            | Opt( [&]( bool flag ) { config.showDurations = flag ? ShowDurations::Always : ShowDurations::Never; }, "yes|no" )
                ["-d"]["--durations"]
                ( "show test durations" )
            | Opt( config.minDuration, "seconds" )
                ["-D"]["--min-duration"]
                ( "show test durations for tests taking at least the given number of seconds" )
            | Opt( loadTestNamesFromFile, "filename" )
                ["-f"]["--input-file"]
                ( "load test names to run from a file" )
            | Opt( config.filenamesAsTags )
                ["-#"]["--filenames-as-tags"]
                ( "adds a tag for the filename" )
            | Opt( config.sectionsToRun, "section name" )
                ["-c"]["--section"]
                ( "specify section to run" )
            | Opt( setVerbosity, "quiet|normal|high" )
                ["-v"]["--verbosity"]
                ( "set output verbosity" )
            | Opt( config.listTestNamesOnly )
                ["--list-test-names-only"]
                ( "list all/matching test cases names only" )
            | Opt( config.listReporters )
                ["--list-reporters"]
                ( "list all reporters" )
            | Opt( setTestOrder, "decl|lex|rand" )
                ["--order"]
                ( "test case order (defaults to decl)" )
            | Opt( setRngSeed, "'time'|number" )
                ["--rng-seed"]
                ( "set a specific seed for random numbers" )
            | Opt( setColourUsage, "yes|no" )
                ["--use-colour"]
                ( "should output be colourised" )
            | Opt( config.libIdentify )
                ["--libidentify"]
                ( "report name and version according to libidentify standard" )
            | Opt( setWaitForKeypress, "never|start|exit|both" )
                ["--wait-for-keypress"]
                ( "waits for a keypress before exiting" )
            | Opt( config.benchmarkSamples, "samples" )
                ["--benchmark-samples"]
                ( "number of samples to collect (default: 100)" )
            | Opt( config.benchmarkResamples, "resamples" )
                ["--benchmark-resamples"]
                ( "number of resamples for the bootstrap (default: 100000)" )
            | Opt( config.benchmarkConfidenceInterval, "confidence interval" )
                ["--benchmark-confidence-interval"]
                ( "confidence interval for the bootstrap (between 0 and 1, default: 0.95)" )
            | Opt( config.benchmarkNoAnalysis )
                ["--benchmark-no-analysis"]
                ( "perform only measurements; do not perform any analysis" )
            | Opt( config.benchmarkWarmupTime, "benchmarkWarmupTime" )
                ["--benchmark-warmup-time"]
                ( "amount of time in milliseconds spent on warming up each test (default: 100)" )
            | Arg( config.testsOrTags, "test name|pattern|tags" )
                ( "which test or tests to use" );

        return cli;
    }

} // end namespace Catch
// end catch_commandline.cpp
// start catch_common.cpp

#include <cstring>
#include <ostream>

namespace Catch {

    bool SourceLineInfo::operator == ( SourceLineInfo const& other ) const noexcept {
        return line == other.line && (file == other.file || std::strcmp(file, other.file) == 0);
    }
    bool SourceLineInfo::operator < ( SourceLineInfo const& other ) const noexcept {
        // We can assume that the same file will usually have the same pointer.
        // Thus, if the pointers are the same, there is no point in calling the strcmp
        return line < other.line || ( line == other.line && file != other.file && (std::strcmp(file, other.file) < 0));
    }

    std::ostream& operator << ( std::ostream& os, SourceLineInfo const& info ) {
#ifndef __GNUG__
        os << info.file << '(' << info.line << ')';
#else
        os << info.file << ':' << info.line;
#endif
        return os;
    }

    std::string StreamEndStop::operator+() const {
        return std::string();
    }

    NonCopyable::NonCopyable() = default;
    NonCopyable::~NonCopyable() = default;

}
// end catch_common.cpp
// start catch_config.cpp

namespace Catch {

    Config::Config( ConfigData const& data )
    :   m_data( data ),
        m_stream( openStream() )
    {
        // We need to trim filter specs to avoid trouble with superfluous
        // whitespace (esp. important for bdd macros, as those are manually
        // aligned with whitespace).

        for (auto& elem : m_data.testsOrTags) {
            elem = trim(elem);
        }
        for (auto& elem : m_data.sectionsToRun) {
            elem = trim(elem);
        }

        TestSpecParser parser(ITagAliasRegistry::get());
        if (!m_data.testsOrTags.empty()) {
            m_hasTestFilters = true;
            for (auto const& testOrTags : m_data.testsOrTags) {
                parser.parse(testOrTags);
            }
        }
        m_testSpec = parser.testSpec();
    }

    std::string const& Config::getFilename() const {
        return m_data.outputFilename ;
    }

    bool Config::listTests() const          { return m_data.listTests; }
    bool Config::listTestNamesOnly() const  { return m_data.listTestNamesOnly; }
    bool Config::listTags() const           { return m_data.listTags; }
    bool Config::listReporters() const      { return m_data.listReporters; }

    std::string Config::getProcessName() const { return m_data.processName; }
    std::string const& Config::getReporterName() const { return m_data.reporterName; }

    std::vector<std::string> const& Config::getTestsOrTags() const { return m_data.testsOrTags; }
    std::vector<std::string> const& Config::getSectionsToRun() const { return m_data.sectionsToRun; }

    TestSpec const& Config::testSpec() const { return m_testSpec; }
    bool Config::hasTestFilters() const { return m_hasTestFilters; }

    bool Config::showHelp() const { return m_data.showHelp; }

    // IConfig interface
    bool Config::allowThrows() const                   { return !m_data.noThrow; }
    std::ostream& Config::stream() const               { return m_stream->stream(); }
    std::string Config::name() const                   { return m_data.name.empty() ? m_data.processName : m_data.name; }
    bool Config::includeSuccessfulResults() const      { return m_data.showSuccessfulTests; }
    bool Config::warnAboutMissingAssertions() const    { return !!(m_data.warnings & WarnAbout::NoAssertions); }
    bool Config::warnAboutNoTests() const              { return !!(m_data.warnings & WarnAbout::NoTests); }
    ShowDurations::OrNot Config::showDurations() const { return m_data.showDurations; }
    double Config::minDuration() const                 { return m_data.minDuration; }
    RunTests::InWhatOrder Config::runOrder() const     { return m_data.runOrder; }
    unsigned int Config::rngSeed() const               { return m_data.rngSeed; }
    UseColour::YesOrNo Config::useColour() const       { return m_data.useColour; }
    bool Config::shouldDebugBreak() const              { return m_data.shouldDebugBreak; }
    int Config::abortAfter() const                     { return m_data.abortAfter; }
    bool Config::showInvisibles() const                { return m_data.showInvisibles; }
    Verbosity Config::verbosity() const                { return m_data.verbosity; }

    bool Config::benchmarkNoAnalysis() const                      { return m_data.benchmarkNoAnalysis; }
    int Config::benchmarkSamples() const                          { return m_data.benchmarkSamples; }
    double Config::benchmarkConfidenceInterval() const            { return m_data.benchmarkConfidenceInterval; }
    unsigned int Config::benchmarkResamples() const               { return m_data.benchmarkResamples; }
    std::chrono::milliseconds Config::benchmarkWarmupTime() const { return std::chrono::milliseconds(m_data.benchmarkWarmupTime); }

    IStream const* Config::openStream() {
        return Catch::makeStream(m_data.outputFilename);
    }

} // end namespace Catch
// end catch_config.cpp
// start catch_console_colour.cpp

#if defined(__clang__)
#    pragma clang diagnostic push
#    pragma clang diagnostic ignored "-Wexit-time-destructors"
#endif

// start catch_errno_guard.h

namespace Catch {

    class ErrnoGuard {
    public:
        ErrnoGuard();
        ~ErrnoGuard();
    private:
        int m_oldErrno;
    };

}

// end catch_errno_guard.h
// start catch_windows_h_proxy.h


#if defined(CATCH_PLATFORM_WINDOWS)

#if !defined(NOMINMAX) && !defined(CATCH_CONFIG_NO_NOMINMAX)
#  define CATCH_DEFINED_NOMINMAX
#  define NOMINMAX
#endif
#if !defined(WIN32_LEAN_AND_MEAN) && !defined(CATCH_CONFIG_NO_WIN32_LEAN_AND_MEAN)
#  define CATCH_DEFINED_WIN32_LEAN_AND_MEAN
#  define WIN32_LEAN_AND_MEAN
#endif

#ifdef __AFXDLL
#include <AfxWin.h>
#else
#include <windows.h>
#endif

#ifdef CATCH_DEFINED_NOMINMAX
#  undef NOMINMAX
#endif
#ifdef CATCH_DEFINED_WIN32_LEAN_AND_MEAN
#  undef WIN32_LEAN_AND_MEAN
#endif

#endif // defined(CATCH_PLATFORM_WINDOWS)

// end catch_windows_h_proxy.h
#include <sstream>

namespace Catch {
    namespace {

        struct IColourImpl {
            virtual ~IColourImpl() = default;
            virtual void use( Colour::Code _colourCode ) = 0;
        };

        struct NoColourImpl : IColourImpl {
            void use( Colour::Code ) override {}

            static IColourImpl* instance() {
                static NoColourImpl s_instance;
                return &s_instance;
            }
        };

    } // anon namespace
} // namespace Catch

#if !defined( CATCH_CONFIG_COLOUR_NONE ) && !defined( CATCH_CONFIG_COLOUR_WINDOWS ) && !defined( CATCH_CONFIG_COLOUR_ANSI )
#   ifdef CATCH_PLATFORM_WINDOWS
#       define CATCH_CONFIG_COLOUR_WINDOWS
#   else
#       define CATCH_CONFIG_COLOUR_ANSI
#   endif
#endif

#if defined ( CATCH_CONFIG_COLOUR_WINDOWS ) /////////////////////////////////////////

namespace Catch {
namespace {

    class Win32ColourImpl : public IColourImpl {
    public:
        Win32ColourImpl() : stdoutHandle( GetStdHandle(STD_OUTPUT_HANDLE) )
        {
            CONSOLE_SCREEN_BUFFER_INFO csbiInfo;
            GetConsoleScreenBufferInfo( stdoutHandle, &csbiInfo );
            originalForegroundAttributes = csbiInfo.wAttributes & ~( BACKGROUND_GREEN | BACKGROUND_RED | BACKGROUND_BLUE | BACKGROUND_INTENSITY );
            originalBackgroundAttributes = csbiInfo.wAttributes & ~( FOREGROUND_GREEN | FOREGROUND_RED | FOREGROUND_BLUE | FOREGROUND_INTENSITY );
        }

        void use( Colour::Code _colourCode ) override {
            switch( _colourCode ) {
                case Colour::None:      return setTextAttribute( originalForegroundAttributes );
                case Colour::White:     return setTextAttribute( FOREGROUND_GREEN | FOREGROUND_RED | FOREGROUND_BLUE );
                case Colour::Red:       return setTextAttribute( FOREGROUND_RED );
                case Colour::Green:     return setTextAttribute( FOREGROUND_GREEN );
                case Colour::Blue:      return setTextAttribute( FOREGROUND_BLUE );
                case Colour::Cyan:      return setTextAttribute( FOREGROUND_BLUE | FOREGROUND_GREEN );
                case Colour::Yellow:    return setTextAttribute( FOREGROUND_RED | FOREGROUND_GREEN );
                case Colour::Grey:      return setTextAttribute( 0 );

                case Colour::LightGrey:     return setTextAttribute( FOREGROUND_INTENSITY );
                case Colour::BrightRed:     return setTextAttribute( FOREGROUND_INTENSITY | FOREGROUND_RED );
                case Colour::BrightGreen:   return setTextAttribute( FOREGROUND_INTENSITY | FOREGROUND_GREEN );
                case Colour::BrightWhite:   return setTextAttribute( FOREGROUND_INTENSITY | FOREGROUND_GREEN | FOREGROUND_RED | FOREGROUND_BLUE );
                case Colour::BrightYellow:  return setTextAttribute( FOREGROUND_INTENSITY | FOREGROUND_RED | FOREGROUND_GREEN );

                case Colour::Bright: CATCH_INTERNAL_ERROR( "not a colour" );

                default:
                    CATCH_ERROR( "Unknown colour requested" );
            }
        }

    private:
        void setTextAttribute( WORD _textAttribute ) {
            SetConsoleTextAttribute( stdoutHandle, _textAttribute | originalBackgroundAttributes );
        }
        HANDLE stdoutHandle;
        WORD originalForegroundAttributes;
        WORD originalBackgroundAttributes;
    };

    IColourImpl* platformColourInstance() {
        static Win32ColourImpl s_instance;

        IConfigPtr config = getCurrentContext().getConfig();
        UseColour::YesOrNo colourMode = config
            ? config->useColour()
            : UseColour::Auto;
        if( colourMode == UseColour::Auto )
            colourMode = UseColour::Yes;
        return colourMode == UseColour::Yes
            ? &s_instance
            : NoColourImpl::instance();
    }

} // end anon namespace
} // end namespace Catch

#elif defined( CATCH_CONFIG_COLOUR_ANSI ) //////////////////////////////////////

#include <unistd.h>

namespace Catch {
namespace {

    // use POSIX/ ANSI console terminal codes
    // Thanks to Adam Strzelecki for original contribution
    // (http://github.com/nanoant)
    // https://github.com/philsquared/Catch/pull/131
    class PosixColourImpl : public IColourImpl {
    public:
        void use( Colour::Code _colourCode ) override {
            switch( _colourCode ) {
                case Colour::None:
                case Colour::White:     return setColour( "[0m" );
                case Colour::Red:       return setColour( "[0;31m" );
                case Colour::Green:     return setColour( "[0;32m" );
                case Colour::Blue:      return setColour( "[0;34m" );
                case Colour::Cyan:      return setColour( "[0;36m" );
                case Colour::Yellow:    return setColour( "[0;33m" );
                case Colour::Grey:      return setColour( "[1;30m" );

                case Colour::LightGrey:     return setColour( "[0;37m" );
                case Colour::BrightRed:     return setColour( "[1;31m" );
                case Colour::BrightGreen:   return setColour( "[1;32m" );
                case Colour::BrightWhite:   return setColour( "[1;37m" );
                case Colour::BrightYellow:  return setColour( "[1;33m" );

                case Colour::Bright: CATCH_INTERNAL_ERROR( "not a colour" );
                default: CATCH_INTERNAL_ERROR( "Unknown colour requested" );
            }
        }
        static IColourImpl* instance() {
            static PosixColourImpl s_instance;
            return &s_instance;
        }

    private:
        void setColour( const char* _escapeCode ) {
            getCurrentContext().getConfig()->stream()
                << '\033' << _escapeCode;
        }
    };

    bool useColourOnPlatform() {
        return
#if defined(CATCH_PLATFORM_MAC) || defined(CATCH_PLATFORM_IPHONE)
            !isDebuggerActive() &&
#endif
#if !(defined(__DJGPP__) && defined(__STRICT_ANSI__))
            isatty(STDOUT_FILENO)
#else
            false
#endif
            ;
    }
    IColourImpl* platformColourInstance() {
        ErrnoGuard guard;
        IConfigPtr config = getCurrentContext().getConfig();
        UseColour::YesOrNo colourMode = config
            ? config->useColour()
            : UseColour::Auto;
        if( colourMode == UseColour::Auto )
            colourMode = useColourOnPlatform()
                ? UseColour::Yes
                : UseColour::No;
        return colourMode == UseColour::Yes
            ? PosixColourImpl::instance()
            : NoColourImpl::instance();
    }

} // end anon namespace
} // end namespace Catch

#else  // not Windows or ANSI ///////////////////////////////////////////////

namespace Catch {

    static IColourImpl* platformColourInstance() { return NoColourImpl::instance(); }

} // end namespace Catch

#endif // Windows/ ANSI/ None

namespace Catch {

    Colour::Colour( Code _colourCode ) { use( _colourCode ); }
    Colour::Colour( Colour&& other ) noexcept {
        m_moved = other.m_moved;
        other.m_moved = true;
    }
    Colour& Colour::operator=( Colour&& other ) noexcept {
        m_moved = other.m_moved;
        other.m_moved  = true;
        return *this;
    }

    Colour::~Colour(){ if( !m_moved ) use( None ); }

    void Colour::use( Code _colourCode ) {
        static IColourImpl* impl = platformColourInstance();
        // Strictly speaking, this cannot possibly happen.
        // However, under some conditions it does happen (see #1626),
        // and this change is small enough that we can let practicality
        // triumph over purity in this case.
        if (impl != nullptr) {
            impl->use( _colourCode );
        }
    }

    std::ostream& operator << ( std::ostream& os, Colour const& ) {
        return os;
    }

} // end namespace Catch

#if defined(__clang__)
#    pragma clang diagnostic pop
#endif

// end catch_console_colour.cpp
// start catch_context.cpp

namespace Catch {

    class Context : public IMutableContext, NonCopyable {

    public: // IContext
        IResultCapture* getResultCapture() override {
            return m_resultCapture;
        }
        IRunner* getRunner() override {
            return m_runner;
        }

        IConfigPtr const& getConfig() const override {
            return m_config;
        }

        ~Context() override;

    public: // IMutableContext
        void setResultCapture( IResultCapture* resultCapture ) override {
            m_resultCapture = resultCapture;
        }
        void setRunner( IRunner* runner ) override {
            m_runner = runner;
        }
        void setConfig( IConfigPtr const& config ) override {
            m_config = config;
        }

        friend IMutableContext& getCurrentMutableContext();

    private:
        IConfigPtr m_config;
        IRunner* m_runner = nullptr;
        IResultCapture* m_resultCapture = nullptr;
    };

    IMutableContext *IMutableContext::currentContext = nullptr;

    void IMutableContext::createContext()
    {
        currentContext = new Context();
    }

    void cleanUpContext() {
        delete IMutableContext::currentContext;
        IMutableContext::currentContext = nullptr;
    }
    IContext::~IContext() = default;
    IMutableContext::~IMutableContext() = default;
    Context::~Context() = default;

    SimplePcg32& rng() {
        static SimplePcg32 s_rng;
        return s_rng;
    }

}
// end catch_context.cpp
// start catch_debug_console.cpp

// start catch_debug_console.h

#include <string>

namespace Catch {
    void writeToDebugConsole( std::string const& text );
}

// end catch_debug_console.h
#if defined(CATCH_CONFIG_ANDROID_LOGWRITE)
#include <android/log.h>

    namespace Catch {
        void writeToDebugConsole( std::string const& text ) {
            __android_log_write( ANDROID_LOG_DEBUG, "Catch", text.c_str() );
        }
    }

#elif defined(CATCH_PLATFORM_WINDOWS)

    namespace Catch {
        void writeToDebugConsole( std::string const& text ) {
            ::OutputDebugStringA( text.c_str() );
        }
    }

#else

    namespace Catch {
        void writeToDebugConsole( std::string const& text ) {
            // !TBD: Need a version for Mac/ XCode and other IDEs
            Catch::cout() << text;
        }
    }

#endif // Platform
// end catch_debug_console.cpp
// start catch_debugger.cpp

#if defined(CATCH_PLATFORM_MAC) || defined(CATCH_PLATFORM_IPHONE)

#  include <cassert>
#  include <sys/types.h>
#  include <unistd.h>
#  include <cstddef>
#  include <ostream>

#ifdef __apple_build_version__
    // These headers will only compile with AppleClang (XCode)
    // For other compilers (Clang, GCC, ... ) we need to exclude them
#  include <sys/sysctl.h>
#endif

    namespace Catch {
        #ifdef __apple_build_version__
        // The following function is taken directly from the following technical note:
        // https://developer.apple.com/library/archive/qa/qa1361/_index.html

        // Returns true if the current process is being debugged (either
        // running under the debugger or has a debugger attached post facto).
        bool isDebuggerActive(){
            int                 mib[4];
            struct kinfo_proc   info;
            std::size_t         size;

            // Initialize the flags so that, if sysctl fails for some bizarre
            // reason, we get a predictable result.

            info.kp_proc.p_flag = 0;

            // Initialize mib, which tells sysctl the info we want, in this case
            // we're looking for information about a specific process ID.

            mib[0] = CTL_KERN;
            mib[1] = KERN_PROC;
            mib[2] = KERN_PROC_PID;
            mib[3] = getpid();

            // Call sysctl.

            size = sizeof(info);
            if( sysctl(mib, sizeof(mib) / sizeof(*mib), &info, &size, nullptr, 0) != 0 ) {
                Catch::cerr() << "\n** Call to sysctl failed - unable to determine if debugger is active **\n" << std::endl;
                return false;
            }

            // We're being debugged if the P_TRACED flag is set.

            return ( (info.kp_proc.p_flag & P_TRACED) != 0 );
        }
        #else
        bool isDebuggerActive() {
            // We need to find another way to determine this for non-appleclang compilers on macOS
            return false;
        }
        #endif
    } // namespace Catch

#elif defined(CATCH_PLATFORM_LINUX)
    #include <fstream>
    #include <string>

    namespace Catch{
        // The standard POSIX way of detecting a debugger is to attempt to
        // ptrace() the process, but this needs to be done from a child and not
        // this process itself to still allow attaching to this process later
        // if wanted, so is rather heavy. Under Linux we have the PID of the
        // "debugger" (which doesn't need to be gdb, of course, it could also
        // be strace, for example) in /proc/$PID/status, so just get it from
        // there instead.
        bool isDebuggerActive(){
            // Libstdc++ has a bug, where std::ifstream sets errno to 0
            // This way our users can properly assert over errno values
            ErrnoGuard guard;
            std::ifstream in("/proc/self/status");
            for( std::string line; std::getline(in, line); ) {
                static const int PREFIX_LEN = 11;
                if( line.compare(0, PREFIX_LEN, "TracerPid:\t") == 0 ) {
                    // We're traced if the PID is not 0 and no other PID starts
                    // with 0 digit, so it's enough to check for just a single
                    // character.
                    return line.length() > PREFIX_LEN && line[PREFIX_LEN] != '0';
                }
            }

            return false;
        }
    } // namespace Catch
#elif defined(_MSC_VER)
    extern "C" __declspec(dllimport) int __stdcall IsDebuggerPresent();
    namespace Catch {
        bool isDebuggerActive() {
            return IsDebuggerPresent() != 0;
        }
    }
#elif defined(__MINGW32__)
    extern "C" __declspec(dllimport) int __stdcall IsDebuggerPresent();
    namespace Catch {
        bool isDebuggerActive() {
            return IsDebuggerPresent() != 0;
        }
    }
#else
    namespace Catch {
       bool isDebuggerActive() { return false; }
    }
#endif // Platform
// end catch_debugger.cpp
// start catch_decomposer.cpp

namespace Catch {

    ITransientExpression::~ITransientExpression() = default;

    void formatReconstructedExpression( std::ostream &os, std::string const& lhs, StringRef op, std::string const& rhs ) {
        if( lhs.size() + rhs.size() < 40 &&
                lhs.find('\n') == std::string::npos &&
                rhs.find('\n') == std::string::npos )
            os << lhs << " " << op << " " << rhs;
        else
            os << lhs << "\n" << op << "\n" << rhs;
    }
}
// end catch_decomposer.cpp
// start catch_enforce.cpp

#include <stdexcept>

namespace Catch {
#if defined(CATCH_CONFIG_DISABLE_EXCEPTIONS) && !defined(CATCH_CONFIG_DISABLE_EXCEPTIONS_CUSTOM_HANDLER)
    [[noreturn]]
    void throw_exception(std::exception const& e) {
        Catch::cerr() << "Catch will terminate because it needed to throw an exception.\n"
                      << "The message was: " << e.what() << '\n';
        std::terminate();
    }
#endif

    [[noreturn]]
    void throw_logic_error(std::string const& msg) {
        throw_exception(std::logic_error(msg));
    }

    [[noreturn]]
    void throw_domain_error(std::string const& msg) {
        throw_exception(std::domain_error(msg));
    }

    [[noreturn]]
    void throw_runtime_error(std::string const& msg) {
        throw_exception(std::runtime_error(msg));
    }

} // namespace Catch;
// end catch_enforce.cpp
// start catch_enum_values_registry.cpp
// start catch_enum_values_registry.h

#include <vector>
#include <memory>

namespace Catch {

    namespace Detail {

        std::unique_ptr<EnumInfo> makeEnumInfo( StringRef enumName, StringRef allValueNames, std::vector<int> const& values );

        class EnumValuesRegistry : public IMutableEnumValuesRegistry {

            std::vector<std::unique_ptr<EnumInfo>> m_enumInfos;

            EnumInfo const& registerEnum( StringRef enumName, StringRef allEnums, std::vector<int> const& values) override;
        };

        std::vector<StringRef> parseEnums( StringRef enums );

    } // Detail

} // Catch

// end catch_enum_values_registry.h

#include <map>
#include <cassert>

namespace Catch {

    IMutableEnumValuesRegistry::~IMutableEnumValuesRegistry() {}

    namespace Detail {

        namespace {
            // Extracts the actual name part of an enum instance
            // In other words, it returns the Blue part of Bikeshed::Colour::Blue
            StringRef extractInstanceName(StringRef enumInstance) {
                // Find last occurrence of ":"
                size_t name_start = enumInstance.size();
                while (name_start > 0 && enumInstance[name_start - 1] != ':') {
                    --name_start;
                }
                return enumInstance.substr(name_start, enumInstance.size() - name_start);
            }
        }

        std::vector<StringRef> parseEnums( StringRef enums ) {
            auto enumValues = splitStringRef( enums, ',' );
            std::vector<StringRef> parsed;
            parsed.reserve( enumValues.size() );
            for( auto const& enumValue : enumValues ) {
                parsed.push_back(trim(extractInstanceName(enumValue)));
            }
            return parsed;
        }

        EnumInfo::~EnumInfo() {}

        StringRef EnumInfo::lookup( int value ) const {
            for( auto const& valueToName : m_values ) {
                if( valueToName.first == value )
                    return valueToName.second;
            }
            return "{** unexpected enum value **}"_sr;
        }

        std::unique_ptr<EnumInfo> makeEnumInfo( StringRef enumName, StringRef allValueNames, std::vector<int> const& values ) {
            std::unique_ptr<EnumInfo> enumInfo( new EnumInfo );
            enumInfo->m_name = enumName;
            enumInfo->m_values.reserve( values.size() );

            const auto valueNames = Catch::Detail::parseEnums( allValueNames );
            assert( valueNames.size() == values.size() );
            std::size_t i = 0;
            for( auto value : values )
                enumInfo->m_values.emplace_back(value, valueNames[i++]);

            return enumInfo;
        }

        EnumInfo const& EnumValuesRegistry::registerEnum( StringRef enumName, StringRef allValueNames, std::vector<int> const& values ) {
            m_enumInfos.push_back(makeEnumInfo(enumName, allValueNames, values));
            return *m_enumInfos.back();
        }

    } // Detail
} // Catch

// end catch_enum_values_registry.cpp
// start catch_errno_guard.cpp

#include <cerrno>

namespace Catch {
        ErrnoGuard::ErrnoGuard():m_oldErrno(errno){}
        ErrnoGuard::~ErrnoGuard() { errno = m_oldErrno; }
}
// end catch_errno_guard.cpp
// start catch_exception_translator_registry.cpp

// start catch_exception_translator_registry.h

#include <vector>
#include <string>
#include <memory>

namespace Catch {

    class ExceptionTranslatorRegistry : public IExceptionTranslatorRegistry {
    public:
        ~ExceptionTranslatorRegistry();
        virtual void registerTranslator( const IExceptionTranslator* translator );
        std::string translateActiveException() const override;
        std::string tryTranslators() const;

    private:
        std::vector<std::unique_ptr<IExceptionTranslator const>> m_translators;
    };
}

// end catch_exception_translator_registry.h
#ifdef __OBJC__
#import "Foundation/Foundation.h"
#endif

namespace Catch {

    ExceptionTranslatorRegistry::~ExceptionTranslatorRegistry() {
    }

    void ExceptionTranslatorRegistry::registerTranslator( const IExceptionTranslator* translator ) {
        m_translators.push_back( std::unique_ptr<const IExceptionTranslator>( translator ) );
    }

#if !defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
    std::string ExceptionTranslatorRegistry::translateActiveException() const {
        try {
#ifdef __OBJC__
            // In Objective-C try objective-c exceptions first
            @try {
                return tryTranslators();
            }
            @catch (NSException *exception) {
                return Catch::Detail::stringify( [exception description] );
            }
#else
            // Compiling a mixed mode project with MSVC means that CLR
            // exceptions will be caught in (...) as well. However, these
            // do not fill-in std::current_exception and thus lead to crash
            // when attempting rethrow.
            // /EHa switch also causes structured exceptions to be caught
            // here, but they fill-in current_exception properly, so
            // at worst the output should be a little weird, instead of
            // causing a crash.
            if (std::current_exception() == nullptr) {
                return "Non C++ exception. Possibly a CLR exception.";
            }
            return tryTranslators();
#endif
        }
        catch( TestFailureException& ) {
            std::rethrow_exception(std::current_exception());
        }
        catch( std::exception& ex ) {
            return ex.what();
        }
        catch( std::string& msg ) {
            return msg;
        }
        catch( const char* msg ) {
            return msg;
        }
        catch(...) {
            return "Unknown exception";
        }
    }

    std::string ExceptionTranslatorRegistry::tryTranslators() const {
        if (m_translators.empty()) {
            std::rethrow_exception(std::current_exception());
        } else {
            return m_translators[0]->translate(m_translators.begin() + 1, m_translators.end());
        }
    }

#else // ^^ Exceptions are enabled // Exceptions are disabled vv
    std::string ExceptionTranslatorRegistry::translateActiveException() const {
        CATCH_INTERNAL_ERROR("Attempted to translate active exception under CATCH_CONFIG_DISABLE_EXCEPTIONS!");
    }

    std::string ExceptionTranslatorRegistry::tryTranslators() const {
        CATCH_INTERNAL_ERROR("Attempted to use exception translators under CATCH_CONFIG_DISABLE_EXCEPTIONS!");
    }
#endif

}
// end catch_exception_translator_registry.cpp
// start catch_fatal_condition.cpp

#include <algorithm>

#if !defined( CATCH_CONFIG_WINDOWS_SEH ) && !defined( CATCH_CONFIG_POSIX_SIGNALS )

namespace Catch {

    // If neither SEH nor signal handling is required, the handler impls
    // do not have to do anything, and can be empty.
    void FatalConditionHandler::engage_platform() {}
    void FatalConditionHandler::disengage_platform() {}
    FatalConditionHandler::FatalConditionHandler() = default;
    FatalConditionHandler::~FatalConditionHandler() = default;

} // end namespace Catch

#endif // !CATCH_CONFIG_WINDOWS_SEH && !CATCH_CONFIG_POSIX_SIGNALS

#if defined( CATCH_CONFIG_WINDOWS_SEH ) && defined( CATCH_CONFIG_POSIX_SIGNALS )
#error "Inconsistent configuration: Windows' SEH handling and POSIX signals cannot be enabled at the same time"
#endif // CATCH_CONFIG_WINDOWS_SEH && CATCH_CONFIG_POSIX_SIGNALS

#if defined( CATCH_CONFIG_WINDOWS_SEH ) || defined( CATCH_CONFIG_POSIX_SIGNALS )

namespace {
    //! Signals fatal error message to the run context
    void reportFatal( char const * const message ) {
        Catch::getCurrentContext().getResultCapture()->handleFatalErrorCondition( message );
    }

    //! Minimal size Catch2 needs for its own fatal error handling.
    //! Picked anecdotally, so it might not be sufficient on all
    //! platforms, and for all configurations.
    constexpr std::size_t minStackSizeForErrors = 32 * 1024;
} // end unnamed namespace

#endif // CATCH_CONFIG_WINDOWS_SEH || CATCH_CONFIG_POSIX_SIGNALS

#if defined( CATCH_CONFIG_WINDOWS_SEH )

namespace Catch {

    struct SignalDefs { DWORD id; const char* name; };

    // There is no 1-1 mapping between signals and windows exceptions.
    // Windows can easily distinguish between SO and SigSegV,
    // but SigInt, SigTerm, etc are handled differently.
    static SignalDefs signalDefs[] = {
        { static_cast<DWORD>(EXCEPTION_ILLEGAL_INSTRUCTION),  "SIGILL - Illegal instruction signal" },
        { static_cast<DWORD>(EXCEPTION_STACK_OVERFLOW), "SIGSEGV - Stack overflow" },
        { static_cast<DWORD>(EXCEPTION_ACCESS_VIOLATION), "SIGSEGV - Segmentation violation signal" },
        { static_cast<DWORD>(EXCEPTION_INT_DIVIDE_BY_ZERO), "Divide by zero error" },
    };

    static LONG CALLBACK handleVectoredException(PEXCEPTION_POINTERS ExceptionInfo) {
        for (auto const& def : signalDefs) {
            if (ExceptionInfo->ExceptionRecord->ExceptionCode == def.id) {
                reportFatal(def.name);
            }
        }
        // If its not an exception we care about, pass it along.
        // This stops us from eating debugger breaks etc.
        return EXCEPTION_CONTINUE_SEARCH;
    }

    // Since we do not support multiple instantiations, we put these
    // into global variables and rely on cleaning them up in outlined
    // constructors/destructors
    static PVOID exceptionHandlerHandle = nullptr;

    // For MSVC, we reserve part of the stack memory for handling
    // memory overflow structured exception.
    FatalConditionHandler::FatalConditionHandler() {
        ULONG guaranteeSize = static_cast<ULONG>(minStackSizeForErrors);
        if (!SetThreadStackGuarantee(&guaranteeSize)) {
            // We do not want to fully error out, because needing
            // the stack reserve should be rare enough anyway.
            Catch::cerr()
                << "Failed to reserve piece of stack."
                << " Stack overflows will not be reported successfully.";
        }
    }

    // We do not attempt to unset the stack guarantee, because
    // Windows does not support lowering the stack size guarantee.
    FatalConditionHandler::~FatalConditionHandler() = default;

    void FatalConditionHandler::engage_platform() {
        // Register as first handler in current chain
        exceptionHandlerHandle = AddVectoredExceptionHandler(1, handleVectoredException);
        if (!exceptionHandlerHandle) {
            CATCH_RUNTIME_ERROR("Could not register vectored exception handler");
        }
    }

    void FatalConditionHandler::disengage_platform() {
        if (!RemoveVectoredExceptionHandler(exceptionHandlerHandle)) {
            CATCH_RUNTIME_ERROR("Could not unregister vectored exception handler");
        }
        exceptionHandlerHandle = nullptr;
    }

} // end namespace Catch

#endif // CATCH_CONFIG_WINDOWS_SEH

#if defined( CATCH_CONFIG_POSIX_SIGNALS )

#include <signal.h>

namespace Catch {

    struct SignalDefs {
        int id;
        const char* name;
    };

    static SignalDefs signalDefs[] = {
        { SIGINT,  "SIGINT - Terminal interrupt signal" },
        { SIGILL,  "SIGILL - Illegal instruction signal" },
        { SIGFPE,  "SIGFPE - Floating point error signal" },
        { SIGSEGV, "SIGSEGV - Segmentation violation signal" },
        { SIGTERM, "SIGTERM - Termination request signal" },
        { SIGABRT, "SIGABRT - Abort (abnormal termination) signal" }
    };

// Older GCCs trigger -Wmissing-field-initializers for T foo = {}
// which is zero initialization, but not explicit. We want to avoid
// that.
#if defined(__GNUC__)
#    pragma GCC diagnostic push
#    pragma GCC diagnostic ignored "-Wmissing-field-initializers"
#endif

    static char* altStackMem = nullptr;
    static std::size_t altStackSize = 0;
    static stack_t oldSigStack{};
    static struct sigaction oldSigActions[sizeof(signalDefs) / sizeof(SignalDefs)]{};

    static void restorePreviousSignalHandlers() {
        // We set signal handlers back to the previous ones. Hopefully
        // nobody overwrote them in the meantime, and doesn't expect
        // their signal handlers to live past ours given that they
        // installed them after ours..
        for (std::size_t i = 0; i < sizeof(signalDefs) / sizeof(SignalDefs); ++i) {
            sigaction(signalDefs[i].id, &oldSigActions[i], nullptr);
        }
        // Return the old stack
        sigaltstack(&oldSigStack, nullptr);
    }

    static void handleSignal( int sig ) {
        char const * name = "<unknown signal>";
        for (auto const& def : signalDefs) {
            if (sig == def.id) {
                name = def.name;
                break;
            }
        }
        // We need to restore previous signal handlers and let them do
        // their thing, so that the users can have the debugger break
        // when a signal is raised, and so on.
        restorePreviousSignalHandlers();
        reportFatal( name );
        raise( sig );
    }

    FatalConditionHandler::FatalConditionHandler() {
        assert(!altStackMem && "Cannot initialize POSIX signal handler when one already exists");
        if (altStackSize == 0) {
            altStackSize = std::max(static_cast<size_t>(SIGSTKSZ), minStackSizeForErrors);
        }
        altStackMem = new char[altStackSize]();
    }

    FatalConditionHandler::~FatalConditionHandler() {
        delete[] altStackMem;
        // We signal that another instance can be constructed by zeroing
        // out the pointer.
        altStackMem = nullptr;
    }

    void FatalConditionHandler::engage_platform() {
        stack_t sigStack;
        sigStack.ss_sp = altStackMem;
        sigStack.ss_size = altStackSize;
        sigStack.ss_flags = 0;
        sigaltstack(&sigStack, &oldSigStack);
        struct sigaction sa = { };

        sa.sa_handler = handleSignal;
        sa.sa_flags = SA_ONSTACK;
        for (std::size_t i = 0; i < sizeof(signalDefs)/sizeof(SignalDefs); ++i) {
            sigaction(signalDefs[i].id, &sa, &oldSigActions[i]);
        }
    }

#if defined(__GNUC__)
#    pragma GCC diagnostic pop
#endif

    void FatalConditionHandler::disengage_platform() {
        restorePreviousSignalHandlers();
    }

} // end namespace Catch

#endif // CATCH_CONFIG_POSIX_SIGNALS
// end catch_fatal_condition.cpp
// start catch_generators.cpp

#include <limits>
#include <set>

namespace Catch {

IGeneratorTracker::~IGeneratorTracker() {}

const char* GeneratorException::what() const noexcept {
    return m_msg;
}

namespace Generators {

    GeneratorUntypedBase::~GeneratorUntypedBase() {}

    auto acquireGeneratorTracker( StringRef generatorName, SourceLineInfo const& lineInfo ) -> IGeneratorTracker& {
        return getResultCapture().acquireGeneratorTracker( generatorName, lineInfo );
    }

} // namespace Generators
} // namespace Catch
// end catch_generators.cpp
// start catch_interfaces_capture.cpp

namespace Catch {
    IResultCapture::~IResultCapture() = default;
}
// end catch_interfaces_capture.cpp
// start catch_interfaces_config.cpp

namespace Catch {
    IConfig::~IConfig() = default;
}
// end catch_interfaces_config.cpp
// start catch_interfaces_exception.cpp

namespace Catch {
    IExceptionTranslator::~IExceptionTranslator() = default;
    IExceptionTranslatorRegistry::~IExceptionTranslatorRegistry() = default;
}
// end catch_interfaces_exception.cpp
// start catch_interfaces_registry_hub.cpp

namespace Catch {
    IRegistryHub::~IRegistryHub() = default;
    IMutableRegistryHub::~IMutableRegistryHub() = default;
}
// end catch_interfaces_registry_hub.cpp
// start catch_interfaces_reporter.cpp

// start catch_reporter_listening.h

namespace Catch {

    class ListeningReporter : public IStreamingReporter {
        using Reporters = std::vector<IStreamingReporterPtr>;
        Reporters m_listeners;
        IStreamingReporterPtr m_reporter = nullptr;
        ReporterPreferences m_preferences;

    public:
        ListeningReporter();

        void addListener( IStreamingReporterPtr&& listener );
        void addReporter( IStreamingReporterPtr&& reporter );

    public: // IStreamingReporter

        ReporterPreferences getPreferences() const override;

        void noMatchingTestCases( std::string const& spec ) override;

        void reportInvalidArguments(std::string const&arg) override;

        static std::set<Verbosity> getSupportedVerbosities();

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
        void benchmarkPreparing(std::string const& name) override;
        void benchmarkStarting( BenchmarkInfo const& benchmarkInfo ) override;
        void benchmarkEnded( BenchmarkStats<> const& benchmarkStats ) override;
        void benchmarkFailed(std::string const&) override;
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

        void testRunStarting( TestRunInfo const& testRunInfo ) override;
        void testGroupStarting( GroupInfo const& groupInfo ) override;
        void testCaseStarting( TestCaseInfo const& testInfo ) override;
        void sectionStarting( SectionInfo const& sectionInfo ) override;
        void assertionStarting( AssertionInfo const& assertionInfo ) override;

        // The return value indicates if the messages buffer should be cleared:
        bool assertionEnded( AssertionStats const& assertionStats ) override;
        void sectionEnded( SectionStats const& sectionStats ) override;
        void testCaseEnded( TestCaseStats const& testCaseStats ) override;
        void testGroupEnded( TestGroupStats const& testGroupStats ) override;
        void testRunEnded( TestRunStats const& testRunStats ) override;

        void skipTest( TestCaseInfo const& testInfo ) override;
        bool isMulti() const override;

    };

} // end namespace Catch

// end catch_reporter_listening.h
namespace Catch {

    ReporterConfig::ReporterConfig( IConfigPtr const& _fullConfig )
    :   m_stream( &_fullConfig->stream() ), m_fullConfig( _fullConfig ) {}

    ReporterConfig::ReporterConfig( IConfigPtr const& _fullConfig, std::ostream& _stream )
    :   m_stream( &_stream ), m_fullConfig( _fullConfig ) {}

    std::ostream& ReporterConfig::stream() const { return *m_stream; }
    IConfigPtr ReporterConfig::fullConfig() const { return m_fullConfig; }

    TestRunInfo::TestRunInfo( std::string const& _name ) : name( _name ) {}

    GroupInfo::GroupInfo(  std::string const& _name,
                           std::size_t _groupIndex,
                           std::size_t _groupsCount )
    :   name( _name ),
        groupIndex( _groupIndex ),
        groupsCounts( _groupsCount )
    {}

     AssertionStats::AssertionStats( AssertionResult const& _assertionResult,
                                     std::vector<MessageInfo> const& _infoMessages,
                                     Totals const& _totals )
    :   assertionResult( _assertionResult ),
        infoMessages( _infoMessages ),
        totals( _totals )
    {
        assertionResult.m_resultData.lazyExpression.m_transientExpression = _assertionResult.m_resultData.lazyExpression.m_transientExpression;

        if( assertionResult.hasMessage() ) {
            // Copy message into messages list.
            // !TBD This should have been done earlier, somewhere
            MessageBuilder builder( assertionResult.getTestMacroName(), assertionResult.getSourceInfo(), assertionResult.getResultType() );
            builder << assertionResult.getMessage();
            builder.m_info.message = builder.m_stream.str();

            infoMessages.push_back( builder.m_info );
        }
    }

     AssertionStats::~AssertionStats() = default;

    SectionStats::SectionStats(  SectionInfo const& _sectionInfo,
                                 Counts const& _assertions,
                                 double _durationInSeconds,
                                 bool _missingAssertions )
    :   sectionInfo( _sectionInfo ),
        assertions( _assertions ),
        durationInSeconds( _durationInSeconds ),
        missingAssertions( _missingAssertions )
    {}

    SectionStats::~SectionStats() = default;

    TestCaseStats::TestCaseStats(  TestCaseInfo const& _testInfo,
                                   Totals const& _totals,
                                   std::string const& _stdOut,
                                   std::string const& _stdErr,
                                   bool _aborting )
    : testInfo( _testInfo ),
        totals( _totals ),
        stdOut( _stdOut ),
        stdErr( _stdErr ),
        aborting( _aborting )
    {}

    TestCaseStats::~TestCaseStats() = default;

    TestGroupStats::TestGroupStats( GroupInfo const& _groupInfo,
                                    Totals const& _totals,
                                    bool _aborting )
    :   groupInfo( _groupInfo ),
        totals( _totals ),
        aborting( _aborting )
    {}

    TestGroupStats::TestGroupStats( GroupInfo const& _groupInfo )
    :   groupInfo( _groupInfo ),
        aborting( false )
    {}

    TestGroupStats::~TestGroupStats() = default;

    TestRunStats::TestRunStats(   TestRunInfo const& _runInfo,
                    Totals const& _totals,
                    bool _aborting )
    :   runInfo( _runInfo ),
        totals( _totals ),
        aborting( _aborting )
    {}

    TestRunStats::~TestRunStats() = default;

    void IStreamingReporter::fatalErrorEncountered( StringRef ) {}
    bool IStreamingReporter::isMulti() const { return false; }

    IReporterFactory::~IReporterFactory() = default;
    IReporterRegistry::~IReporterRegistry() = default;

} // end namespace Catch
// end catch_interfaces_reporter.cpp
// start catch_interfaces_runner.cpp

namespace Catch {
    IRunner::~IRunner() = default;
}
// end catch_interfaces_runner.cpp
// start catch_interfaces_testcase.cpp

namespace Catch {
    ITestInvoker::~ITestInvoker() = default;
    ITestCaseRegistry::~ITestCaseRegistry() = default;
}
// end catch_interfaces_testcase.cpp
// start catch_leak_detector.cpp

#ifdef CATCH_CONFIG_WINDOWS_CRTDBG
#include <crtdbg.h>

namespace Catch {

    LeakDetector::LeakDetector() {
        int flag = _CrtSetDbgFlag(_CRTDBG_REPORT_FLAG);
        flag |= _CRTDBG_LEAK_CHECK_DF;
        flag |= _CRTDBG_ALLOC_MEM_DF;
        _CrtSetDbgFlag(flag);
        _CrtSetReportMode(_CRT_WARN, _CRTDBG_MODE_FILE | _CRTDBG_MODE_DEBUG);
        _CrtSetReportFile(_CRT_WARN, _CRTDBG_FILE_STDERR);
        // Change this to leaking allocation's number to break there
        _CrtSetBreakAlloc(-1);
    }
}

#else

    Catch::LeakDetector::LeakDetector() {}

#endif

Catch::LeakDetector::~LeakDetector() {
    Catch::cleanUp();
}
// end catch_leak_detector.cpp
// start catch_list.cpp

// start catch_list.h

#include <set>

namespace Catch {

    std::size_t listTests( Config const& config );

    std::size_t listTestsNamesOnly( Config const& config );

    struct TagInfo {
        void add( std::string const& spelling );
        std::string all() const;

        std::set<std::string> spellings;
        std::size_t count = 0;
    };

    std::size_t listTags( Config const& config );

    std::size_t listReporters();

    Option<std::size_t> list( std::shared_ptr<Config> const& config );

} // end namespace Catch

// end catch_list.h
// start catch_text.h

namespace Catch {
    using namespace clara::TextFlow;
}

// end catch_text.h
#include <limits>
#include <algorithm>
#include <iomanip>

namespace Catch {

    std::size_t listTests( Config const& config ) {
        TestSpec const& testSpec = config.testSpec();
        if( config.hasTestFilters() )
            Catch::cout() << "Matching test cases:\n";
        else {
            Catch::cout() << "All available test cases:\n";
        }

        auto matchedTestCases = filterTests( getAllTestCasesSorted( config ), testSpec, config );
        for( auto const& testCaseInfo : matchedTestCases ) {
            Colour::Code colour = testCaseInfo.isHidden()
                ? Colour::SecondaryText
                : Colour::None;
            Colour colourGuard( colour );

            Catch::cout() << Column( testCaseInfo.name ).initialIndent( 2 ).indent( 4 ) << "\n";
            if( config.verbosity() >= Verbosity::High ) {
                Catch::cout() << Column( Catch::Detail::stringify( testCaseInfo.lineInfo ) ).indent(4) << std::endl;
                std::string description = testCaseInfo.description;
                if( description.empty() )
                    description = "(NO DESCRIPTION)";
                Catch::cout() << Column( description ).indent(4) << std::endl;
            }
            if( !testCaseInfo.tags.empty() )
                Catch::cout() << Column( testCaseInfo.tagsAsString() ).indent( 6 ) << "\n";
        }

        if( !config.hasTestFilters() )
            Catch::cout() << pluralise( matchedTestCases.size(), "test case" ) << '\n' << std::endl;
        else
            Catch::cout() << pluralise( matchedTestCases.size(), "matching test case" ) << '\n' << std::endl;
        return matchedTestCases.size();
    }

    std::size_t listTestsNamesOnly( Config const& config ) {
        TestSpec const& testSpec = config.testSpec();
        std::size_t matchedTests = 0;
        std::vector<TestCase> matchedTestCases = filterTests( getAllTestCasesSorted( config ), testSpec, config );
        for( auto const& testCaseInfo : matchedTestCases ) {
            matchedTests++;
            if( startsWith( testCaseInfo.name, '#' ) )
               Catch::cout() << '"' << testCaseInfo.name << '"';
            else
               Catch::cout() << testCaseInfo.name;
            if ( config.verbosity() >= Verbosity::High )
                Catch::cout() << "\t@" << testCaseInfo.lineInfo;
            Catch::cout() << std::endl;
        }
        return matchedTests;
    }

    void TagInfo::add( std::string const& spelling ) {
        ++count;
        spellings.insert( spelling );
    }

    std::string TagInfo::all() const {
        size_t size = 0;
        for (auto const& spelling : spellings) {
            // Add 2 for the brackes
            size += spelling.size() + 2;
        }

        std::string out; out.reserve(size);
        for (auto const& spelling : spellings) {
            out += '[';
            out += spelling;
            out += ']';
        }
        return out;
    }

    std::size_t listTags( Config const& config ) {
        TestSpec const& testSpec = config.testSpec();
        if( config.hasTestFilters() )
            Catch::cout() << "Tags for matching test cases:\n";
        else {
            Catch::cout() << "All available tags:\n";
        }

        std::map<std::string, TagInfo> tagCounts;

        std::vector<TestCase> matchedTestCases = filterTests( getAllTestCasesSorted( config ), testSpec, config );
        for( auto const& testCase : matchedTestCases ) {
            for( auto const& tagName : testCase.getTestCaseInfo().tags ) {
                std::string lcaseTagName = toLower( tagName );
                auto countIt = tagCounts.find( lcaseTagName );
                if( countIt == tagCounts.end() )
                    countIt = tagCounts.insert( std::make_pair( lcaseTagName, TagInfo() ) ).first;
                countIt->second.add( tagName );
            }
        }

        for( auto const& tagCount : tagCounts ) {
            ReusableStringStream rss;
            rss << "  " << std::setw(2) << tagCount.second.count << "  ";
            auto str = rss.str();
            auto wrapper = Column( tagCount.second.all() )
                                                    .initialIndent( 0 )
                                                    .indent( str.size() )
                                                    .width( CATCH_CONFIG_CONSOLE_WIDTH-10 );
            Catch::cout() << str << wrapper << '\n';
        }
        Catch::cout() << pluralise( tagCounts.size(), "tag" ) << '\n' << std::endl;
        return tagCounts.size();
    }

    std::size_t listReporters() {
        Catch::cout() << "Available reporters:\n";
        IReporterRegistry::FactoryMap const& factories = getRegistryHub().getReporterRegistry().getFactories();
        std::size_t maxNameLen = 0;
        for( auto const& factoryKvp : factories )
            maxNameLen = (std::max)( maxNameLen, factoryKvp.first.size() );

        for( auto const& factoryKvp : factories ) {
            Catch::cout()
                    << Column( factoryKvp.first + ":" )
                            .indent(2)
                            .width( 5+maxNameLen )
                    +  Column( factoryKvp.second->getDescription() )
                            .initialIndent(0)
                            .indent(2)
                            .width( CATCH_CONFIG_CONSOLE_WIDTH - maxNameLen-8 )
                    << "\n";
        }
        Catch::cout() << std::endl;
        return factories.size();
    }

    Option<std::size_t> list( std::shared_ptr<Config> const& config ) {
        Option<std::size_t> listedCount;
        getCurrentMutableContext().setConfig( config );
        if( config->listTests() )
            listedCount = listedCount.valueOr(0) + listTests( *config );
        if( config->listTestNamesOnly() )
            listedCount = listedCount.valueOr(0) + listTestsNamesOnly( *config );
        if( config->listTags() )
            listedCount = listedCount.valueOr(0) + listTags( *config );
        if( config->listReporters() )
            listedCount = listedCount.valueOr(0) + listReporters();
        return listedCount;
    }

} // end namespace Catch
// end catch_list.cpp
// start catch_matchers.cpp

namespace Catch {
namespace Matchers {
    namespace Impl {

        std::string MatcherUntypedBase::toString() const {
            if( m_cachedToString.empty() )
                m_cachedToString = describe();
            return m_cachedToString;
        }

        MatcherUntypedBase::~MatcherUntypedBase() = default;

    } // namespace Impl
} // namespace Matchers

using namespace Matchers;
using Matchers::Impl::MatcherBase;

} // namespace Catch
// end catch_matchers.cpp
// start catch_matchers_exception.cpp

namespace Catch {
namespace Matchers {
namespace Exception {

bool ExceptionMessageMatcher::match(std::exception const& ex) const {
    return ex.what() == m_message;
}

std::string ExceptionMessageMatcher::describe() const {
    return "exception message matches \"" + m_message + "\"";
}

}
Exception::ExceptionMessageMatcher Message(std::string const& message) {
    return Exception::ExceptionMessageMatcher(message);
}

// namespace Exception
} // namespace Matchers
} // namespace Catch
// end catch_matchers_exception.cpp
// start catch_matchers_floating.cpp

// start catch_polyfills.hpp

namespace Catch {
    bool isnan(float f);
    bool isnan(double d);
}

// end catch_polyfills.hpp
// start catch_to_string.hpp

#include <string>

namespace Catch {
    template <typename T>
    std::string to_string(T const& t) {
#if defined(CATCH_CONFIG_CPP11_TO_STRING)
        return std::to_string(t);
#else
        ReusableStringStream rss;
        rss << t;
        return rss.str();
#endif
    }
} // end namespace Catch

// end catch_to_string.hpp
#include <algorithm>
#include <cmath>
#include <cstdlib>
#include <cstdint>
#include <cstring>
#include <sstream>
#include <type_traits>
#include <iomanip>
#include <limits>

namespace Catch {
namespace {

    int32_t convert(float f) {
        static_assert(sizeof(float) == sizeof(int32_t), "Important ULP matcher assumption violated");
        int32_t i;
        std::memcpy(&i, &f, sizeof(f));
        return i;
    }

    int64_t convert(double d) {
        static_assert(sizeof(double) == sizeof(int64_t), "Important ULP matcher assumption violated");
        int64_t i;
        std::memcpy(&i, &d, sizeof(d));
        return i;
    }

    template <typename FP>
    bool almostEqualUlps(FP lhs, FP rhs, uint64_t maxUlpDiff) {
        // Comparison with NaN should always be false.
        // This way we can rule it out before getting into the ugly details
        if (Catch::isnan(lhs) || Catch::isnan(rhs)) {
            return false;
        }

        auto lc = convert(lhs);
        auto rc = convert(rhs);

        if ((lc < 0) != (rc < 0)) {
            // Potentially we can have +0 and -0
            return lhs == rhs;
        }

        // static cast as a workaround for IBM XLC
        auto ulpDiff = std::abs(static_cast<FP>(lc - rc));
        return static_cast<uint64_t>(ulpDiff) <= maxUlpDiff;
    }

#if defined(CATCH_CONFIG_GLOBAL_NEXTAFTER)

    float nextafter(float x, float y) {
        return ::nextafterf(x, y);
    }

    double nextafter(double x, double y) {
        return ::nextafter(x, y);
    }

#endif // ^^^ CATCH_CONFIG_GLOBAL_NEXTAFTER ^^^

template <typename FP>
FP step(FP start, FP direction, uint64_t steps) {
    for (uint64_t i = 0; i < steps; ++i) {
#if defined(CATCH_CONFIG_GLOBAL_NEXTAFTER)
        start = Catch::nextafter(start, direction);
#else
        start = std::nextafter(start, direction);
#endif
    }
    return start;
}

// Performs equivalent check of std::fabs(lhs - rhs) <= margin
// But without the subtraction to allow for INFINITY in comparison
bool marginComparison(double lhs, double rhs, double margin) {
    return (lhs + margin >= rhs) && (rhs + margin >= lhs);
}

template <typename FloatingPoint>
void write(std::ostream& out, FloatingPoint num) {
    out << std::scientific
        << std::setprecision(std::numeric_limits<FloatingPoint>::max_digits10 - 1)
        << num;
}

} // end anonymous namespace

namespace Matchers {
namespace Floating {

    enum class FloatingPointKind : uint8_t {
        Float,
        Double
    };

    WithinAbsMatcher::WithinAbsMatcher(double target, double margin)
        :m_target{ target }, m_margin{ margin } {
        CATCH_ENFORCE(margin >= 0, "Invalid margin: " << margin << '.'
            << " Margin has to be non-negative.");
    }

    // Performs equivalent check of std::fabs(lhs - rhs) <= margin
    // But without the subtraction to allow for INFINITY in comparison
    bool WithinAbsMatcher::match(double const& matchee) const {
        return (matchee + m_margin >= m_target) && (m_target + m_margin >= matchee);
    }

    std::string WithinAbsMatcher::describe() const {
        return "is within " + ::Catch::Detail::stringify(m_margin) + " of " + ::Catch::Detail::stringify(m_target);
    }

    WithinUlpsMatcher::WithinUlpsMatcher(double target, uint64_t ulps, FloatingPointKind baseType)
        :m_target{ target }, m_ulps{ ulps }, m_type{ baseType } {
        CATCH_ENFORCE(m_type == FloatingPointKind::Double
                   || m_ulps < (std::numeric_limits<uint32_t>::max)(),
            "Provided ULP is impossibly large for a float comparison.");
    }

#if defined(__clang__)
#pragma clang diagnostic push
// Clang <3.5 reports on the default branch in the switch below
#pragma clang diagnostic ignored "-Wunreachable-code"
#endif

    bool WithinUlpsMatcher::match(double const& matchee) const {
        switch (m_type) {
        case FloatingPointKind::Float:
            return almostEqualUlps<float>(static_cast<float>(matchee), static_cast<float>(m_target), m_ulps);
        case FloatingPointKind::Double:
            return almostEqualUlps<double>(matchee, m_target, m_ulps);
        default:
            CATCH_INTERNAL_ERROR( "Unknown FloatingPointKind value" );
        }
    }

#if defined(__clang__)
#pragma clang diagnostic pop
#endif

    std::string WithinUlpsMatcher::describe() const {
        std::stringstream ret;

        ret << "is within " << m_ulps << " ULPs of ";

        if (m_type == FloatingPointKind::Float) {
            write(ret, static_cast<float>(m_target));
            ret << 'f';
        } else {
            write(ret, m_target);
        }

        ret << " ([";
        if (m_type == FloatingPointKind::Double) {
            write(ret, step(m_target, static_cast<double>(-INFINITY), m_ulps));
            ret << ", ";
            write(ret, step(m_target, static_cast<double>( INFINITY), m_ulps));
        } else {
            // We have to cast INFINITY to float because of MinGW, see #1782
            write(ret, step(static_cast<float>(m_target), static_cast<float>(-INFINITY), m_ulps));
            ret << ", ";
            write(ret, step(static_cast<float>(m_target), static_cast<float>( INFINITY), m_ulps));
        }
        ret << "])";

        return ret.str();
    }

    WithinRelMatcher::WithinRelMatcher(double target, double epsilon):
        m_target(target),
        m_epsilon(epsilon){
        CATCH_ENFORCE(m_epsilon >= 0., "Relative comparison with epsilon <  0 does not make sense.");
        CATCH_ENFORCE(m_epsilon  < 1., "Relative comparison with epsilon >= 1 does not make sense.");
    }

    bool WithinRelMatcher::match(double const& matchee) const {
        const auto relMargin = m_epsilon * (std::max)(std::fabs(matchee), std::fabs(m_target));
        return marginComparison(matchee, m_target,
                                std::isinf(relMargin)? 0 : relMargin);
    }

    std::string WithinRelMatcher::describe() const {
        Catch::ReusableStringStream sstr;
        sstr << "and " << m_target << " are within " << m_epsilon * 100. << "% of each other";
        return sstr.str();
    }

}// namespace Floating

Floating::WithinUlpsMatcher WithinULP(double target, uint64_t maxUlpDiff) {
    return Floating::WithinUlpsMatcher(target, maxUlpDiff, Floating::FloatingPointKind::Double);
}

Floating::WithinUlpsMatcher WithinULP(float target, uint64_t maxUlpDiff) {
    return Floating::WithinUlpsMatcher(target, maxUlpDiff, Floating::FloatingPointKind::Float);
}

Floating::WithinAbsMatcher WithinAbs(double target, double margin) {
    return Floating::WithinAbsMatcher(target, margin);
}

Floating::WithinRelMatcher WithinRel(double target, double eps) {
    return Floating::WithinRelMatcher(target, eps);
}

Floating::WithinRelMatcher WithinRel(double target) {
    return Floating::WithinRelMatcher(target, std::numeric_limits<double>::epsilon() * 100);
}

Floating::WithinRelMatcher WithinRel(float target, float eps) {
    return Floating::WithinRelMatcher(target, eps);
}

Floating::WithinRelMatcher WithinRel(float target) {
    return Floating::WithinRelMatcher(target, std::numeric_limits<float>::epsilon() * 100);
}

} // namespace Matchers
} // namespace Catch
// end catch_matchers_floating.cpp
// start catch_matchers_generic.cpp

std::string Catch::Matchers::Generic::Detail::finalizeDescription(const std::string& desc) {
    if (desc.empty()) {
        return "matches undescribed predicate";
    } else {
        return "matches predicate: \"" + desc + '"';
    }
}
// end catch_matchers_generic.cpp
// start catch_matchers_string.cpp

#include <regex>

namespace Catch {
namespace Matchers {

    namespace StdString {

        CasedString::CasedString( std::string const& str, CaseSensitive::Choice caseSensitivity )
        :   m_caseSensitivity( caseSensitivity ),
            m_str( adjustString( str ) )
        {}
        std::string CasedString::adjustString( std::string const& str ) const {
            return m_caseSensitivity == CaseSensitive::No
                   ? toLower( str )
                   : str;
        }
        std::string CasedString::caseSensitivitySuffix() const {
            return m_caseSensitivity == CaseSensitive::No
                   ? " (case insensitive)"
                   : std::string();
        }

        StringMatcherBase::StringMatcherBase( std::string const& operation, CasedString const& comparator )
        : m_comparator( comparator ),
          m_operation( operation ) {
        }

        std::string StringMatcherBase::describe() const {
            std::string description;
            description.reserve(5 + m_operation.size() + m_comparator.m_str.size() +
                                        m_comparator.caseSensitivitySuffix().size());
            description += m_operation;
            description += ": \"";
            description += m_comparator.m_str;
            description += "\"";
            description += m_comparator.caseSensitivitySuffix();
            return description;
        }

        EqualsMatcher::EqualsMatcher( CasedString const& comparator ) : StringMatcherBase( "equals", comparator ) {}

        bool EqualsMatcher::match( std::string const& source ) const {
            return m_comparator.adjustString( source ) == m_comparator.m_str;
        }

        ContainsMatcher::ContainsMatcher( CasedString const& comparator ) : StringMatcherBase( "contains", comparator ) {}

        bool ContainsMatcher::match( std::string const& source ) const {
            return contains( m_comparator.adjustString( source ), m_comparator.m_str );
        }

        StartsWithMatcher::StartsWithMatcher( CasedString const& comparator ) : StringMatcherBase( "starts with", comparator ) {}

        bool StartsWithMatcher::match( std::string const& source ) const {
            return startsWith( m_comparator.adjustString( source ), m_comparator.m_str );
        }

        EndsWithMatcher::EndsWithMatcher( CasedString const& comparator ) : StringMatcherBase( "ends with", comparator ) {}

        bool EndsWithMatcher::match( std::string const& source ) const {
            return endsWith( m_comparator.adjustString( source ), m_comparator.m_str );
        }

        RegexMatcher::RegexMatcher(std::string regex, CaseSensitive::Choice caseSensitivity): m_regex(std::move(regex)), m_caseSensitivity(caseSensitivity) {}

        bool RegexMatcher::match(std::string const& matchee) const {
            auto flags = std::regex::ECMAScript; // ECMAScript is the default syntax option anyway
            if (m_caseSensitivity == CaseSensitive::Choice::No) {
                flags |= std::regex::icase;
            }
            auto reg = std::regex(m_regex, flags);
            return std::regex_match(matchee, reg);
        }

        std::string RegexMatcher::describe() const {
            return "matches " + ::Catch::Detail::stringify(m_regex) + ((m_caseSensitivity == CaseSensitive::Choice::Yes)? " case sensitively" : " case insensitively");
        }

    } // namespace StdString

    StdString::EqualsMatcher Equals( std::string const& str, CaseSensitive::Choice caseSensitivity ) {
        return StdString::EqualsMatcher( StdString::CasedString( str, caseSensitivity) );
    }
    StdString::ContainsMatcher Contains( std::string const& str, CaseSensitive::Choice caseSensitivity ) {
        return StdString::ContainsMatcher( StdString::CasedString( str, caseSensitivity) );
    }
    StdString::EndsWithMatcher EndsWith( std::string const& str, CaseSensitive::Choice caseSensitivity ) {
        return StdString::EndsWithMatcher( StdString::CasedString( str, caseSensitivity) );
    }
    StdString::StartsWithMatcher StartsWith( std::string const& str, CaseSensitive::Choice caseSensitivity ) {
        return StdString::StartsWithMatcher( StdString::CasedString( str, caseSensitivity) );
    }

    StdString::RegexMatcher Matches(std::string const& regex, CaseSensitive::Choice caseSensitivity) {
        return StdString::RegexMatcher(regex, caseSensitivity);
    }

} // namespace Matchers
} // namespace Catch
// end catch_matchers_string.cpp
// start catch_message.cpp

// start catch_uncaught_exceptions.h

namespace Catch {
    bool uncaught_exceptions();
} // end namespace Catch

// end catch_uncaught_exceptions.h
#include <cassert>
#include <stack>

namespace Catch {

    MessageInfo::MessageInfo(   StringRef const& _macroName,
                                SourceLineInfo const& _lineInfo,
                                ResultWas::OfType _type )
    :   macroName( _macroName ),
        lineInfo( _lineInfo ),
        type( _type ),
        sequence( ++globalCount )
    {}

    bool MessageInfo::operator==( MessageInfo const& other ) const {
        return sequence == other.sequence;
    }

    bool MessageInfo::operator<( MessageInfo const& other ) const {
        return sequence < other.sequence;
    }

    // This may need protecting if threading support is added
    unsigned int MessageInfo::globalCount = 0;

    ////////////////////////////////////////////////////////////////////////////

    Catch::MessageBuilder::MessageBuilder( StringRef const& macroName,
                                           SourceLineInfo const& lineInfo,
                                           ResultWas::OfType type )
        :m_info(macroName, lineInfo, type) {}

    ////////////////////////////////////////////////////////////////////////////

    ScopedMessage::ScopedMessage( MessageBuilder const& builder )
    : m_info( builder.m_info ), m_moved()
    {
        m_info.message = builder.m_stream.str();
        getResultCapture().pushScopedMessage( m_info );
    }

    ScopedMessage::ScopedMessage( ScopedMessage&& old )
    : m_info( old.m_info ), m_moved()
    {
        old.m_moved = true;
    }

    ScopedMessage::~ScopedMessage() {
        if ( !uncaught_exceptions() && !m_moved ){
            getResultCapture().popScopedMessage(m_info);
        }
    }

    Capturer::Capturer( StringRef macroName, SourceLineInfo const& lineInfo, ResultWas::OfType resultType, StringRef names ) {
        auto trimmed = [&] (size_t start, size_t end) {
            while (names[start] == ',' || isspace(static_cast<unsigned char>(names[start]))) {
                ++start;
            }
            while (names[end] == ',' || isspace(static_cast<unsigned char>(names[end]))) {
                --end;
            }
            return names.substr(start, end - start + 1);
        };
        auto skipq = [&] (size_t start, char quote) {
            for (auto i = start + 1; i < names.size() ; ++i) {
                if (names[i] == quote)
                    return i;
                if (names[i] == '\\')
                    ++i;
            }
            CATCH_INTERNAL_ERROR("CAPTURE parsing encountered unmatched quote");
        };

        size_t start = 0;
        std::stack<char> openings;
        for (size_t pos = 0; pos < names.size(); ++pos) {
            char c = names[pos];
            switch (c) {
            case '[':
            case '{':
            case '(':
            // It is basically impossible to disambiguate between
            // comparison and start of template args in this context
//            case '<':
                openings.push(c);
                break;
            case ']':
            case '}':
            case ')':
//           case '>':
                openings.pop();
                break;
            case '"':
            case '\'':
                pos = skipq(pos, c);
                break;
            case ',':
                if (start != pos && openings.empty()) {
                    m_messages.emplace_back(macroName, lineInfo, resultType);
                    m_messages.back().message = static_cast<std::string>(trimmed(start, pos));
                    m_messages.back().message += " := ";
                    start = pos;
                }
            }
        }
        assert(openings.empty() && "Mismatched openings");
        m_messages.emplace_back(macroName, lineInfo, resultType);
        m_messages.back().message = static_cast<std::string>(trimmed(start, names.size() - 1));
        m_messages.back().message += " := ";
    }
    Capturer::~Capturer() {
        if ( !uncaught_exceptions() ){
            assert( m_captured == m_messages.size() );
            for( size_t i = 0; i < m_captured; ++i  )
                m_resultCapture.popScopedMessage( m_messages[i] );
        }
    }

    void Capturer::captureValue( size_t index, std::string const& value ) {
        assert( index < m_messages.size() );
        m_messages[index].message += value;
        m_resultCapture.pushScopedMessage( m_messages[index] );
        m_captured++;
    }

} // end namespace Catch
// end catch_message.cpp
// start catch_output_redirect.cpp

// start catch_output_redirect.h
#ifndef TWOBLUECUBES_CATCH_OUTPUT_REDIRECT_H
#define TWOBLUECUBES_CATCH_OUTPUT_REDIRECT_H

#include <cstdio>
#include <iosfwd>
#include <string>

namespace Catch {

    class RedirectedStream {
        std::ostream& m_originalStream;
        std::ostream& m_redirectionStream;
        std::streambuf* m_prevBuf;

    public:
        RedirectedStream( std::ostream& originalStream, std::ostream& redirectionStream );
        ~RedirectedStream();
    };

    class RedirectedStdOut {
        ReusableStringStream m_rss;
        RedirectedStream m_cout;
    public:
        RedirectedStdOut();
        auto str() const -> std::string;
    };

    // StdErr has two constituent streams in C++, std::cerr and std::clog
    // This means that we need to redirect 2 streams into 1 to keep proper
    // order of writes
    class RedirectedStdErr {
        ReusableStringStream m_rss;
        RedirectedStream m_cerr;
        RedirectedStream m_clog;
    public:
        RedirectedStdErr();
        auto str() const -> std::string;
    };

    class RedirectedStreams {
    public:
        RedirectedStreams(RedirectedStreams const&) = delete;
        RedirectedStreams& operator=(RedirectedStreams const&) = delete;
        RedirectedStreams(RedirectedStreams&&) = delete;
        RedirectedStreams& operator=(RedirectedStreams&&) = delete;

        RedirectedStreams(std::string& redirectedCout, std::string& redirectedCerr);
        ~RedirectedStreams();
    private:
        std::string& m_redirectedCout;
        std::string& m_redirectedCerr;
        RedirectedStdOut m_redirectedStdOut;
        RedirectedStdErr m_redirectedStdErr;
    };

#if defined(CATCH_CONFIG_NEW_CAPTURE)

    // Windows's implementation of std::tmpfile is terrible (it tries
    // to create a file inside system folder, thus requiring elevated
    // privileges for the binary), so we have to use tmpnam(_s) and
    // create the file ourselves there.
    class TempFile {
    public:
        TempFile(TempFile const&) = delete;
        TempFile& operator=(TempFile const&) = delete;
        TempFile(TempFile&&) = delete;
        TempFile& operator=(TempFile&&) = delete;

        TempFile();
        ~TempFile();

        std::FILE* getFile();
        std::string getContents();

    private:
        std::FILE* m_file = nullptr;
    #if defined(_MSC_VER)
        char m_buffer[L_tmpnam] = { 0 };
    #endif
    };

    class OutputRedirect {
    public:
        OutputRedirect(OutputRedirect const&) = delete;
        OutputRedirect& operator=(OutputRedirect const&) = delete;
        OutputRedirect(OutputRedirect&&) = delete;
        OutputRedirect& operator=(OutputRedirect&&) = delete;

        OutputRedirect(std::string& stdout_dest, std::string& stderr_dest);
        ~OutputRedirect();

    private:
        int m_originalStdout = -1;
        int m_originalStderr = -1;
        TempFile m_stdoutFile;
        TempFile m_stderrFile;
        std::string& m_stdoutDest;
        std::string& m_stderrDest;
    };

#endif

} // end namespace Catch

#endif // TWOBLUECUBES_CATCH_OUTPUT_REDIRECT_H
// end catch_output_redirect.h
#include <cstdio>
#include <cstring>
#include <fstream>
#include <sstream>
#include <stdexcept>

#if defined(CATCH_CONFIG_NEW_CAPTURE)
    #if defined(_MSC_VER)
    #include <io.h>      //_dup and _dup2
    #define dup _dup
    #define dup2 _dup2
    #define fileno _fileno
    #else
    #include <unistd.h>  // dup and dup2
    #endif
#endif

namespace Catch {

    RedirectedStream::RedirectedStream( std::ostream& originalStream, std::ostream& redirectionStream )
    :   m_originalStream( originalStream ),
        m_redirectionStream( redirectionStream ),
        m_prevBuf( m_originalStream.rdbuf() )
    {
        m_originalStream.rdbuf( m_redirectionStream.rdbuf() );
    }

    RedirectedStream::~RedirectedStream() {
        m_originalStream.rdbuf( m_prevBuf );
    }

    RedirectedStdOut::RedirectedStdOut() : m_cout( Catch::cout(), m_rss.get() ) {}
    auto RedirectedStdOut::str() const -> std::string { return m_rss.str(); }

    RedirectedStdErr::RedirectedStdErr()
    :   m_cerr( Catch::cerr(), m_rss.get() ),
        m_clog( Catch::clog(), m_rss.get() )
    {}
    auto RedirectedStdErr::str() const -> std::string { return m_rss.str(); }

    RedirectedStreams::RedirectedStreams(std::string& redirectedCout, std::string& redirectedCerr)
    :   m_redirectedCout(redirectedCout),
        m_redirectedCerr(redirectedCerr)
    {}

    RedirectedStreams::~RedirectedStreams() {
        m_redirectedCout += m_redirectedStdOut.str();
        m_redirectedCerr += m_redirectedStdErr.str();
    }

#if defined(CATCH_CONFIG_NEW_CAPTURE)

#if defined(_MSC_VER)
    TempFile::TempFile() {
        if (tmpnam_s(m_buffer)) {
            CATCH_RUNTIME_ERROR("Could not get a temp filename");
        }
        if (fopen_s(&m_file, m_buffer, "w+")) {
            char buffer[100];
            if (strerror_s(buffer, errno)) {
                CATCH_RUNTIME_ERROR("Could not translate errno to a string");
            }
            CATCH_RUNTIME_ERROR("Could not open the temp file: '" << m_buffer << "' because: " << buffer);
        }
    }
#else
    TempFile::TempFile() {
        m_file = std::tmpfile();
        if (!m_file) {
            CATCH_RUNTIME_ERROR("Could not create a temp file.");
        }
    }

#endif

    TempFile::~TempFile() {
         // TBD: What to do about errors here?
         std::fclose(m_file);
         // We manually create the file on Windows only, on Linux
         // it will be autodeleted
#if defined(_MSC_VER)
         std::remove(m_buffer);
#endif
    }

    FILE* TempFile::getFile() {
        return m_file;
    }

    std::string TempFile::getContents() {
        std::stringstream sstr;
        char buffer[100] = {};
        std::rewind(m_file);
        while (std::fgets(buffer, sizeof(buffer), m_file)) {
            sstr << buffer;
        }
        return sstr.str();
    }

    OutputRedirect::OutputRedirect(std::string& stdout_dest, std::string& stderr_dest) :
        m_originalStdout(dup(1)),
        m_originalStderr(dup(2)),
        m_stdoutDest(stdout_dest),
        m_stderrDest(stderr_dest) {
        dup2(fileno(m_stdoutFile.getFile()), 1);
        dup2(fileno(m_stderrFile.getFile()), 2);
    }

    OutputRedirect::~OutputRedirect() {
        Catch::cout() << std::flush;
        fflush(stdout);
        // Since we support overriding these streams, we flush cerr
        // even though std::cerr is unbuffered
        Catch::cerr() << std::flush;
        Catch::clog() << std::flush;
        fflush(stderr);

        dup2(m_originalStdout, 1);
        dup2(m_originalStderr, 2);

        m_stdoutDest += m_stdoutFile.getContents();
        m_stderrDest += m_stderrFile.getContents();
    }

#endif // CATCH_CONFIG_NEW_CAPTURE

} // namespace Catch

#if defined(CATCH_CONFIG_NEW_CAPTURE)
    #if defined(_MSC_VER)
    #undef dup
    #undef dup2
    #undef fileno
    #endif
#endif
// end catch_output_redirect.cpp
// start catch_polyfills.cpp

#include <cmath>

namespace Catch {

#if !defined(CATCH_CONFIG_POLYFILL_ISNAN)
    bool isnan(float f) {
        return std::isnan(f);
    }
    bool isnan(double d) {
        return std::isnan(d);
    }
#else
    // For now we only use this for embarcadero
    bool isnan(float f) {
        return std::_isnan(f);
    }
    bool isnan(double d) {
        return std::_isnan(d);
    }
#endif

} // end namespace Catch
// end catch_polyfills.cpp
// start catch_random_number_generator.cpp

namespace Catch {

namespace {

#if defined(_MSC_VER)
#pragma warning(push)
#pragma warning(disable:4146) // we negate uint32 during the rotate
#endif
        // Safe rotr implementation thanks to John Regehr
        uint32_t rotate_right(uint32_t val, uint32_t count) {
            const uint32_t mask = 31;
            count &= mask;
            return (val >> count) | (val << (-count & mask));
        }

#if defined(_MSC_VER)
#pragma warning(pop)
#endif

}

    SimplePcg32::SimplePcg32(result_type seed_) {
        seed(seed_);
    }

    void SimplePcg32::seed(result_type seed_) {
        m_state = 0;
        (*this)();
        m_state += seed_;
        (*this)();
    }

    void SimplePcg32::discard(uint64_t skip) {
        // We could implement this to run in O(log n) steps, but this
        // should suffice for our use case.
        for (uint64_t s = 0; s < skip; ++s) {
            static_cast<void>((*this)());
        }
    }

    SimplePcg32::result_type SimplePcg32::operator()() {
        // prepare the output value
        const uint32_t xorshifted = static_cast<uint32_t>(((m_state >> 18u) ^ m_state) >> 27u);
        const auto output = rotate_right(xorshifted, m_state >> 59u);

        // advance state
        m_state = m_state * 6364136223846793005ULL + s_inc;

        return output;
    }

    bool operator==(SimplePcg32 const& lhs, SimplePcg32 const& rhs) {
        return lhs.m_state == rhs.m_state;
    }

    bool operator!=(SimplePcg32 const& lhs, SimplePcg32 const& rhs) {
        return lhs.m_state != rhs.m_state;
    }
}
// end catch_random_number_generator.cpp
// start catch_registry_hub.cpp

// start catch_test_case_registry_impl.h

#include <vector>
#include <set>
#include <algorithm>
#include <ios>

namespace Catch {

    class TestCase;
    struct IConfig;

    std::vector<TestCase> sortTests( IConfig const& config, std::vector<TestCase> const& unsortedTestCases );

    bool isThrowSafe( TestCase const& testCase, IConfig const& config );
    bool matchTest( TestCase const& testCase, TestSpec const& testSpec, IConfig const& config );

    void enforceNoDuplicateTestCases( std::vector<TestCase> const& functions );

    std::vector<TestCase> filterTests( std::vector<TestCase> const& testCases, TestSpec const& testSpec, IConfig const& config );
    std::vector<TestCase> const& getAllTestCasesSorted( IConfig const& config );

    class TestRegistry : public ITestCaseRegistry {
    public:
        virtual ~TestRegistry() = default;

        virtual void registerTest( TestCase const& testCase );

        std::vector<TestCase> const& getAllTests() const override;
        std::vector<TestCase> const& getAllTestsSorted( IConfig const& config ) const override;

    private:
        std::vector<TestCase> m_functions;
        mutable RunTests::InWhatOrder m_currentSortOrder = RunTests::InDeclarationOrder;
        mutable std::vector<TestCase> m_sortedFunctions;
        std::size_t m_unnamedCount = 0;
        std::ios_base::Init m_ostreamInit; // Forces cout/ cerr to be initialised
    };

    ///////////////////////////////////////////////////////////////////////////

    class TestInvokerAsFunction : public ITestInvoker {
        void(*m_testAsFunction)();
    public:
        TestInvokerAsFunction( void(*testAsFunction)() ) noexcept;

        void invoke() const override;
    };

    std::string extractClassName( StringRef const& classOrQualifiedMethodName );

    ///////////////////////////////////////////////////////////////////////////

} // end namespace Catch

// end catch_test_case_registry_impl.h
// start catch_reporter_registry.h

#include <map>

namespace Catch {

    class ReporterRegistry : public IReporterRegistry {

    public:

        ~ReporterRegistry() override;

        IStreamingReporterPtr create( std::string const& name, IConfigPtr const& config ) const override;

        void registerReporter( std::string const& name, IReporterFactoryPtr const& factory );
        void registerListener( IReporterFactoryPtr const& factory );

        FactoryMap const& getFactories() const override;
        Listeners const& getListeners() const override;

    private:
        FactoryMap m_factories;
        Listeners m_listeners;
    };
}

// end catch_reporter_registry.h
// start catch_tag_alias_registry.h

// start catch_tag_alias.h

#include <string>

namespace Catch {

    struct TagAlias {
        TagAlias(std::string const& _tag, SourceLineInfo _lineInfo);

        std::string tag;
        SourceLineInfo lineInfo;
    };

} // end namespace Catch

// end catch_tag_alias.h
#include <map>

namespace Catch {

    class TagAliasRegistry : public ITagAliasRegistry {
    public:
        ~TagAliasRegistry() override;
        TagAlias const* find( std::string const& alias ) const override;
        std::string expandAliases( std::string const& unexpandedTestSpec ) const override;
        void add( std::string const& alias, std::string const& tag, SourceLineInfo const& lineInfo );

    private:
        std::map<std::string, TagAlias> m_registry;
    };

} // end namespace Catch

// end catch_tag_alias_registry.h
// start catch_startup_exception_registry.h

#include <vector>
#include <exception>

namespace Catch {

    class StartupExceptionRegistry {
#if !defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
    public:
        void add(std::exception_ptr const& exception) noexcept;
        std::vector<std::exception_ptr> const& getExceptions() const noexcept;
    private:
        std::vector<std::exception_ptr> m_exceptions;
#endif
    };

} // end namespace Catch

// end catch_startup_exception_registry.h
// start catch_singletons.hpp

namespace Catch {

    struct ISingleton {
        virtual ~ISingleton();
    };

    void addSingleton( ISingleton* singleton );
    void cleanupSingletons();

    template<typename SingletonImplT, typename InterfaceT = SingletonImplT, typename MutableInterfaceT = InterfaceT>
    class Singleton : SingletonImplT, public ISingleton {

        static auto getInternal() -> Singleton* {
            static Singleton* s_instance = nullptr;
            if( !s_instance ) {
                s_instance = new Singleton;
                addSingleton( s_instance );
            }
            return s_instance;
        }

    public:
        static auto get() -> InterfaceT const& {
            return *getInternal();
        }
        static auto getMutable() -> MutableInterfaceT& {
            return *getInternal();
        }
    };

} // namespace Catch

// end catch_singletons.hpp
namespace Catch {

    namespace {

        class RegistryHub : public IRegistryHub, public IMutableRegistryHub,
                            private NonCopyable {

        public: // IRegistryHub
            RegistryHub() = default;
            IReporterRegistry const& getReporterRegistry() const override {
                return m_reporterRegistry;
            }
            ITestCaseRegistry const& getTestCaseRegistry() const override {
                return m_testCaseRegistry;
            }
            IExceptionTranslatorRegistry const& getExceptionTranslatorRegistry() const override {
                return m_exceptionTranslatorRegistry;
            }
            ITagAliasRegistry const& getTagAliasRegistry() const override {
                return m_tagAliasRegistry;
            }
            StartupExceptionRegistry const& getStartupExceptionRegistry() const override {
                return m_exceptionRegistry;
            }

        public: // IMutableRegistryHub
            void registerReporter( std::string const& name, IReporterFactoryPtr const& factory ) override {
                m_reporterRegistry.registerReporter( name, factory );
            }
            void registerListener( IReporterFactoryPtr const& factory ) override {
                m_reporterRegistry.registerListener( factory );
            }
            void registerTest( TestCase const& testInfo ) override {
                m_testCaseRegistry.registerTest( testInfo );
            }
            void registerTranslator( const IExceptionTranslator* translator ) override {
                m_exceptionTranslatorRegistry.registerTranslator( translator );
            }
            void registerTagAlias( std::string const& alias, std::string const& tag, SourceLineInfo const& lineInfo ) override {
                m_tagAliasRegistry.add( alias, tag, lineInfo );
            }
            void registerStartupException() noexcept override {
#if !defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
                m_exceptionRegistry.add(std::current_exception());
#else
                CATCH_INTERNAL_ERROR("Attempted to register active exception under CATCH_CONFIG_DISABLE_EXCEPTIONS!");
#endif
            }
            IMutableEnumValuesRegistry& getMutableEnumValuesRegistry() override {
                return m_enumValuesRegistry;
            }

        private:
            TestRegistry m_testCaseRegistry;
            ReporterRegistry m_reporterRegistry;
            ExceptionTranslatorRegistry m_exceptionTranslatorRegistry;
            TagAliasRegistry m_tagAliasRegistry;
            StartupExceptionRegistry m_exceptionRegistry;
            Detail::EnumValuesRegistry m_enumValuesRegistry;
        };
    }

    using RegistryHubSingleton = Singleton<RegistryHub, IRegistryHub, IMutableRegistryHub>;

    IRegistryHub const& getRegistryHub() {
        return RegistryHubSingleton::get();
    }
    IMutableRegistryHub& getMutableRegistryHub() {
        return RegistryHubSingleton::getMutable();
    }
    void cleanUp() {
        cleanupSingletons();
        cleanUpContext();
    }
    std::string translateActiveException() {
        return getRegistryHub().getExceptionTranslatorRegistry().translateActiveException();
    }

} // end namespace Catch
// end catch_registry_hub.cpp
// start catch_reporter_registry.cpp

namespace Catch {

    ReporterRegistry::~ReporterRegistry() = default;

    IStreamingReporterPtr ReporterRegistry::create( std::string const& name, IConfigPtr const& config ) const {
        auto it =  m_factories.find( name );
        if( it == m_factories.end() )
            return nullptr;
        return it->second->create( ReporterConfig( config ) );
    }

    void ReporterRegistry::registerReporter( std::string const& name, IReporterFactoryPtr const& factory ) {
        m_factories.emplace(name, factory);
    }
    void ReporterRegistry::registerListener( IReporterFactoryPtr const& factory ) {
        m_listeners.push_back( factory );
    }

    IReporterRegistry::FactoryMap const& ReporterRegistry::getFactories() const {
        return m_factories;
    }
    IReporterRegistry::Listeners const& ReporterRegistry::getListeners() const {
        return m_listeners;
    }

}
// end catch_reporter_registry.cpp
// start catch_result_type.cpp

namespace Catch {

    bool isOk( ResultWas::OfType resultType ) {
        return ( resultType & ResultWas::FailureBit ) == 0;
    }
    bool isJustInfo( int flags ) {
        return flags == ResultWas::Info;
    }

    ResultDisposition::Flags operator | ( ResultDisposition::Flags lhs, ResultDisposition::Flags rhs ) {
        return static_cast<ResultDisposition::Flags>( static_cast<int>( lhs ) | static_cast<int>( rhs ) );
    }

    bool shouldContinueOnFailure( int flags )    { return ( flags & ResultDisposition::ContinueOnFailure ) != 0; }
    bool shouldSuppressFailure( int flags )      { return ( flags & ResultDisposition::SuppressFail ) != 0; }

} // end namespace Catch
// end catch_result_type.cpp
// start catch_run_context.cpp

#include <cassert>
#include <algorithm>
#include <sstream>

namespace Catch {

    namespace Generators {
        struct GeneratorTracker : TestCaseTracking::TrackerBase, IGeneratorTracker {
            GeneratorBasePtr m_generator;

            GeneratorTracker( TestCaseTracking::NameAndLocation const& nameAndLocation, TrackerContext& ctx, ITracker* parent )
            :   TrackerBase( nameAndLocation, ctx, parent )
            {}
            ~GeneratorTracker();

            static GeneratorTracker& acquire( TrackerContext& ctx, TestCaseTracking::NameAndLocation const& nameAndLocation ) {
                std::shared_ptr<GeneratorTracker> tracker;

                ITracker& currentTracker = ctx.currentTracker();
                // Under specific circumstances, the generator we want
                // to acquire is also the current tracker. If this is
                // the case, we have to avoid looking through current
                // tracker's children, and instead return the current
                // tracker.
                // A case where this check is important is e.g.
                //     for (int i = 0; i < 5; ++i) {
                //         int n = GENERATE(1, 2);
                //     }
                //
                // without it, the code above creates 5 nested generators.
                if (currentTracker.nameAndLocation() == nameAndLocation) {
                    auto thisTracker = currentTracker.parent().findChild(nameAndLocation);
                    assert(thisTracker);
                    assert(thisTracker->isGeneratorTracker());
                    tracker = std::static_pointer_cast<GeneratorTracker>(thisTracker);
                } else if ( TestCaseTracking::ITrackerPtr childTracker = currentTracker.findChild( nameAndLocation ) ) {
                    assert( childTracker );
                    assert( childTracker->isGeneratorTracker() );
                    tracker = std::static_pointer_cast<GeneratorTracker>( childTracker );
                } else {
                    tracker = std::make_shared<GeneratorTracker>( nameAndLocation, ctx, &currentTracker );
                    currentTracker.addChild( tracker );
                }

                if( !tracker->isComplete() ) {
                    tracker->open();
                }

                return *tracker;
            }

            // TrackerBase interface
            bool isGeneratorTracker() const override { return true; }
            auto hasGenerator() const -> bool override {
                return !!m_generator;
            }
            void close() override {
                TrackerBase::close();
                // If a generator has a child (it is followed by a section)
                // and none of its children have started, then we must wait
                // until later to start consuming its values.
                // This catches cases where `GENERATE` is placed between two
                // `SECTION`s.
                // **The check for m_children.empty cannot be removed**.
                // doing so would break `GENERATE` _not_ followed by `SECTION`s.
                const bool should_wait_for_child = [&]() {
                    // No children -> nobody to wait for
                    if ( m_children.empty() ) {
                        return false;
                    }
                    // If at least one child started executing, don't wait
                    if ( std::find_if(
                             m_children.begin(),
                             m_children.end(),
                             []( TestCaseTracking::ITrackerPtr tracker ) {
                                 return tracker->hasStarted();
                             } ) != m_children.end() ) {
                        return false;
                    }

                    // No children have started. We need to check if they _can_
                    // start, and thus we should wait for them, or they cannot
                    // start (due to filters), and we shouldn't wait for them
                    auto* parent = m_parent;
                    // This is safe: there is always at least one section
                    // tracker in a test case tracking tree
                    while ( !parent->isSectionTracker() ) {
                        parent = &( parent->parent() );
                    }
                    assert( parent &&
                            "Missing root (test case) level section" );

                    auto const& parentSection =
                        static_cast<SectionTracker&>( *parent );
                    auto const& filters = parentSection.getFilters();
                    // No filters -> no restrictions on running sections
                    if ( filters.empty() ) {
                        return true;
                    }

                    for ( auto const& child : m_children ) {
                        if ( child->isSectionTracker() &&
                             std::find( filters.begin(),
                                        filters.end(),
                                        static_cast<SectionTracker&>( *child )
                                            .trimmedName() ) !=
                                 filters.end() ) {
                            return true;
                        }
                    }
                    return false;
                }();

                // This check is a bit tricky, because m_generator->next()
                // has a side-effect, where it consumes generator's current
                // value, but we do not want to invoke the side-effect if
                // this generator is still waiting for any child to start.
                if ( should_wait_for_child ||
                     ( m_runState == CompletedSuccessfully &&
                       m_generator->next() ) ) {
                    m_children.clear();
                    m_runState = Executing;
                }
            }

            // IGeneratorTracker interface
            auto getGenerator() const -> GeneratorBasePtr const& override {
                return m_generator;
            }
            void setGenerator( GeneratorBasePtr&& generator ) override {
                m_generator = std::move( generator );
            }
        };
        GeneratorTracker::~GeneratorTracker() {}
    }

    RunContext::RunContext(IConfigPtr const& _config, IStreamingReporterPtr&& reporter)
    :   m_runInfo(_config->name()),
        m_context(getCurrentMutableContext()),
        m_config(_config),
        m_reporter(std::move(reporter)),
        m_lastAssertionInfo{ StringRef(), SourceLineInfo("",0), StringRef(), ResultDisposition::Normal },
        m_includeSuccessfulResults( m_config->includeSuccessfulResults() || m_reporter->getPreferences().shouldReportAllAssertions )
    {
        m_context.setRunner(this);
        m_context.setConfig(m_config);
        m_context.setResultCapture(this);
        m_reporter->testRunStarting(m_runInfo);
    }

    RunContext::~RunContext() {
        m_reporter->testRunEnded(TestRunStats(m_runInfo, m_totals, aborting()));
    }

    void RunContext::testGroupStarting(std::string const& testSpec, std::size_t groupIndex, std::size_t groupsCount) {
        m_reporter->testGroupStarting(GroupInfo(testSpec, groupIndex, groupsCount));
    }

    void RunContext::testGroupEnded(std::string const& testSpec, Totals const& totals, std::size_t groupIndex, std::size_t groupsCount) {
        m_reporter->testGroupEnded(TestGroupStats(GroupInfo(testSpec, groupIndex, groupsCount), totals, aborting()));
    }

    Totals RunContext::runTest(TestCase const& testCase) {
        Totals prevTotals = m_totals;

        std::string redirectedCout;
        std::string redirectedCerr;

        auto const& testInfo = testCase.getTestCaseInfo();

        m_reporter->testCaseStarting(testInfo);

        m_activeTestCase = &testCase;

        ITracker& rootTracker = m_trackerContext.startRun();
        assert(rootTracker.isSectionTracker());
        static_cast<SectionTracker&>(rootTracker).addInitialFilters(m_config->getSectionsToRun());
        do {
            m_trackerContext.startCycle();
            m_testCaseTracker = &SectionTracker::acquire(m_trackerContext, TestCaseTracking::NameAndLocation(testInfo.name, testInfo.lineInfo));
            runCurrentTest(redirectedCout, redirectedCerr);
        } while (!m_testCaseTracker->isSuccessfullyCompleted() && !aborting());

        Totals deltaTotals = m_totals.delta(prevTotals);
        if (testInfo.expectedToFail() && deltaTotals.testCases.passed > 0) {
            deltaTotals.assertions.failed++;
            deltaTotals.testCases.passed--;
            deltaTotals.testCases.failed++;
        }
        m_totals.testCases += deltaTotals.testCases;
        m_reporter->testCaseEnded(TestCaseStats(testInfo,
                                  deltaTotals,
                                  redirectedCout,
                                  redirectedCerr,
                                  aborting()));

        m_activeTestCase = nullptr;
        m_testCaseTracker = nullptr;

        return deltaTotals;
    }

    IConfigPtr RunContext::config() const {
        return m_config;
    }

    IStreamingReporter& RunContext::reporter() const {
        return *m_reporter;
    }

    void RunContext::assertionEnded(AssertionResult const & result) {
        if (result.getResultType() == ResultWas::Ok) {
            m_totals.assertions.passed++;
            m_lastAssertionPassed = true;
        } else if (!result.isOk()) {
            m_lastAssertionPassed = false;
            if( m_activeTestCase->getTestCaseInfo().okToFail() )
                m_totals.assertions.failedButOk++;
            else
                m_totals.assertions.failed++;
        }
        else {
            m_lastAssertionPassed = true;
        }

        // We have no use for the return value (whether messages should be cleared), because messages were made scoped
        // and should be let to clear themselves out.
        static_cast<void>(m_reporter->assertionEnded(AssertionStats(result, m_messages, m_totals)));

        if (result.getResultType() != ResultWas::Warning)
            m_messageScopes.clear();

        // Reset working state
        resetAssertionInfo();
        m_lastResult = result;
    }
    void RunContext::resetAssertionInfo() {
        m_lastAssertionInfo.macroName = StringRef();
        m_lastAssertionInfo.capturedExpression = "{Unknown expression after the reported line}"_sr;
    }

    bool RunContext::sectionStarted(SectionInfo const & sectionInfo, Counts & assertions) {
        ITracker& sectionTracker = SectionTracker::acquire(m_trackerContext, TestCaseTracking::NameAndLocation(sectionInfo.name, sectionInfo.lineInfo));
        if (!sectionTracker.isOpen())
            return false;
        m_activeSections.push_back(&sectionTracker);

        m_lastAssertionInfo.lineInfo = sectionInfo.lineInfo;

        m_reporter->sectionStarting(sectionInfo);

        assertions = m_totals.assertions;

        return true;
    }
    auto RunContext::acquireGeneratorTracker( StringRef generatorName, SourceLineInfo const& lineInfo ) -> IGeneratorTracker& {
        using namespace Generators;
        GeneratorTracker& tracker = GeneratorTracker::acquire(m_trackerContext,
                                                              TestCaseTracking::NameAndLocation( static_cast<std::string>(generatorName), lineInfo ) );
        m_lastAssertionInfo.lineInfo = lineInfo;
        return tracker;
    }

    bool RunContext::testForMissingAssertions(Counts& assertions) {
        if (assertions.total() != 0)
            return false;
        if (!m_config->warnAboutMissingAssertions())
            return false;
        if (m_trackerContext.currentTracker().hasChildren())
            return false;
        m_totals.assertions.failed++;
        assertions.failed++;
        return true;
    }

    void RunContext::sectionEnded(SectionEndInfo const & endInfo) {
        Counts assertions = m_totals.assertions - endInfo.prevAssertions;
        bool missingAssertions = testForMissingAssertions(assertions);

        if (!m_activeSections.empty()) {
            m_activeSections.back()->close();
            m_activeSections.pop_back();
        }

        m_reporter->sectionEnded(SectionStats(endInfo.sectionInfo, assertions, endInfo.durationInSeconds, missingAssertions));
        m_messages.clear();
        m_messageScopes.clear();
    }

    void RunContext::sectionEndedEarly(SectionEndInfo const & endInfo) {
        if (m_unfinishedSections.empty())
            m_activeSections.back()->fail();
        else
            m_activeSections.back()->close();
        m_activeSections.pop_back();

        m_unfinishedSections.push_back(endInfo);
    }

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
    void RunContext::benchmarkPreparing(std::string const& name) {
        m_reporter->benchmarkPreparing(name);
    }
    void RunContext::benchmarkStarting( BenchmarkInfo const& info ) {
        m_reporter->benchmarkStarting( info );
    }
    void RunContext::benchmarkEnded( BenchmarkStats<> const& stats ) {
        m_reporter->benchmarkEnded( stats );
    }
    void RunContext::benchmarkFailed(std::string const & error) {
        m_reporter->benchmarkFailed(error);
    }
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

    void RunContext::pushScopedMessage(MessageInfo const & message) {
        m_messages.push_back(message);
    }

    void RunContext::popScopedMessage(MessageInfo const & message) {
        m_messages.erase(std::remove(m_messages.begin(), m_messages.end(), message), m_messages.end());
    }

    void RunContext::emplaceUnscopedMessage( MessageBuilder const& builder ) {
        m_messageScopes.emplace_back( builder );
    }

    std::string RunContext::getCurrentTestName() const {
        return m_activeTestCase
            ? m_activeTestCase->getTestCaseInfo().name
            : std::string();
    }

    const AssertionResult * RunContext::getLastResult() const {
        return &(*m_lastResult);
    }

    void RunContext::exceptionEarlyReported() {
        m_shouldReportUnexpected = false;
    }

    void RunContext::handleFatalErrorCondition( StringRef message ) {
        // First notify reporter that bad things happened
        m_reporter->fatalErrorEncountered(message);

        // Don't rebuild the result -- the stringification itself can cause more fatal errors
        // Instead, fake a result data.
        AssertionResultData tempResult( ResultWas::FatalErrorCondition, { false } );
        tempResult.message = static_cast<std::string>(message);
        AssertionResult result(m_lastAssertionInfo, tempResult);

        assertionEnded(result);

        handleUnfinishedSections();

        // Recreate section for test case (as we will lose the one that was in scope)
        auto const& testCaseInfo = m_activeTestCase->getTestCaseInfo();
        SectionInfo testCaseSection(testCaseInfo.lineInfo, testCaseInfo.name);

        Counts assertions;
        assertions.failed = 1;
        SectionStats testCaseSectionStats(testCaseSection, assertions, 0, false);
        m_reporter->sectionEnded(testCaseSectionStats);

        auto const& testInfo = m_activeTestCase->getTestCaseInfo();

        Totals deltaTotals;
        deltaTotals.testCases.failed = 1;
        deltaTotals.assertions.failed = 1;
        m_reporter->testCaseEnded(TestCaseStats(testInfo,
                                  deltaTotals,
                                  std::string(),
                                  std::string(),
                                  false));
        m_totals.testCases.failed++;
        testGroupEnded(std::string(), m_totals, 1, 1);
        m_reporter->testRunEnded(TestRunStats(m_runInfo, m_totals, false));
    }

    bool RunContext::lastAssertionPassed() {
         return m_lastAssertionPassed;
    }

    void RunContext::assertionPassed() {
        m_lastAssertionPassed = true;
        ++m_totals.assertions.passed;
        resetAssertionInfo();
        m_messageScopes.clear();
    }

    bool RunContext::aborting() const {
        return m_totals.assertions.failed >= static_cast<std::size_t>(m_config->abortAfter());
    }

    void RunContext::runCurrentTest(std::string & redirectedCout, std::string & redirectedCerr) {
        auto const& testCaseInfo = m_activeTestCase->getTestCaseInfo();
        SectionInfo testCaseSection(testCaseInfo.lineInfo, testCaseInfo.name);
        m_reporter->sectionStarting(testCaseSection);
        Counts prevAssertions = m_totals.assertions;
        double duration = 0;
        m_shouldReportUnexpected = true;
        m_lastAssertionInfo = { "TEST_CASE"_sr, testCaseInfo.lineInfo, StringRef(), ResultDisposition::Normal };

        seedRng(*m_config);

        Timer timer;
        CATCH_TRY {
            if (m_reporter->getPreferences().shouldRedirectStdOut) {
#if !defined(CATCH_CONFIG_EXPERIMENTAL_REDIRECT)
                RedirectedStreams redirectedStreams(redirectedCout, redirectedCerr);

                timer.start();
                invokeActiveTestCase();
#else
                OutputRedirect r(redirectedCout, redirectedCerr);
                timer.start();
                invokeActiveTestCase();
#endif
            } else {
                timer.start();
                invokeActiveTestCase();
            }
            duration = timer.getElapsedSeconds();
        } CATCH_CATCH_ANON (TestFailureException&) {
            // This just means the test was aborted due to failure
        } CATCH_CATCH_ALL {
            // Under CATCH_CONFIG_FAST_COMPILE, unexpected exceptions under REQUIRE assertions
            // are reported without translation at the point of origin.
            if( m_shouldReportUnexpected ) {
                AssertionReaction dummyReaction;
                handleUnexpectedInflightException( m_lastAssertionInfo, translateActiveException(), dummyReaction );
            }
        }
        Counts assertions = m_totals.assertions - prevAssertions;
        bool missingAssertions = testForMissingAssertions(assertions);

        m_testCaseTracker->close();
        handleUnfinishedSections();
        m_messages.clear();
        m_messageScopes.clear();

        SectionStats testCaseSectionStats(testCaseSection, assertions, duration, missingAssertions);
        m_reporter->sectionEnded(testCaseSectionStats);
    }

    void RunContext::invokeActiveTestCase() {
        FatalConditionHandlerGuard _(&m_fatalConditionhandler);
        m_activeTestCase->invoke();
    }

    void RunContext::handleUnfinishedSections() {
        // If sections ended prematurely due to an exception we stored their
        // infos here so we can tear them down outside the unwind process.
        for (auto it = m_unfinishedSections.rbegin(),
             itEnd = m_unfinishedSections.rend();
             it != itEnd;
             ++it)
            sectionEnded(*it);
        m_unfinishedSections.clear();
    }

    void RunContext::handleExpr(
        AssertionInfo const& info,
        ITransientExpression const& expr,
        AssertionReaction& reaction
    ) {
        m_reporter->assertionStarting( info );

        bool negated = isFalseTest( info.resultDisposition );
        bool result = expr.getResult() != negated;

        if( result ) {
            if (!m_includeSuccessfulResults) {
                assertionPassed();
            }
            else {
                reportExpr(info, ResultWas::Ok, &expr, negated);
            }
        }
        else {
            reportExpr(info, ResultWas::ExpressionFailed, &expr, negated );
            populateReaction( reaction );
        }
    }
    void RunContext::reportExpr(
            AssertionInfo const &info,
            ResultWas::OfType resultType,
            ITransientExpression const *expr,
            bool negated ) {

        m_lastAssertionInfo = info;
        AssertionResultData data( resultType, LazyExpression( negated ) );

        AssertionResult assertionResult{ info, data };
        assertionResult.m_resultData.lazyExpression.m_transientExpression = expr;

        assertionEnded( assertionResult );
    }

    void RunContext::handleMessage(
            AssertionInfo const& info,
            ResultWas::OfType resultType,
            StringRef const& message,
            AssertionReaction& reaction
    ) {
        m_reporter->assertionStarting( info );

        m_lastAssertionInfo = info;

        AssertionResultData data( resultType, LazyExpression( false ) );
        data.message = static_cast<std::string>(message);
        AssertionResult assertionResult{ m_lastAssertionInfo, data };
        assertionEnded( assertionResult );
        if( !assertionResult.isOk() )
            populateReaction( reaction );
    }
    void RunContext::handleUnexpectedExceptionNotThrown(
            AssertionInfo const& info,
            AssertionReaction& reaction
    ) {
        handleNonExpr(info, Catch::ResultWas::DidntThrowException, reaction);
    }

    void RunContext::handleUnexpectedInflightException(
            AssertionInfo const& info,
            std::string const& message,
            AssertionReaction& reaction
    ) {
        m_lastAssertionInfo = info;

        AssertionResultData data( ResultWas::ThrewException, LazyExpression( false ) );
        data.message = message;
        AssertionResult assertionResult{ info, data };
        assertionEnded( assertionResult );
        populateReaction( reaction );
    }

    void RunContext::populateReaction( AssertionReaction& reaction ) {
        reaction.shouldDebugBreak = m_config->shouldDebugBreak();
        reaction.shouldThrow = aborting() || (m_lastAssertionInfo.resultDisposition & ResultDisposition::Normal);
    }

    void RunContext::handleIncomplete(
            AssertionInfo const& info
    ) {
        m_lastAssertionInfo = info;

        AssertionResultData data( ResultWas::ThrewException, LazyExpression( false ) );
        data.message = "Exception translation was disabled by CATCH_CONFIG_FAST_COMPILE";
        AssertionResult assertionResult{ info, data };
        assertionEnded( assertionResult );
    }
    void RunContext::handleNonExpr(
            AssertionInfo const &info,
            ResultWas::OfType resultType,
            AssertionReaction &reaction
    ) {
        m_lastAssertionInfo = info;

        AssertionResultData data( resultType, LazyExpression( false ) );
        AssertionResult assertionResult{ info, data };
        assertionEnded( assertionResult );

        if( !assertionResult.isOk() )
            populateReaction( reaction );
    }

    IResultCapture& getResultCapture() {
        if (auto* capture = getCurrentContext().getResultCapture())
            return *capture;
        else
            CATCH_INTERNAL_ERROR("No result capture instance");
    }

    void seedRng(IConfig const& config) {
        if (config.rngSeed() != 0) {
            std::srand(config.rngSeed());
            rng().seed(config.rngSeed());
        }
    }

    unsigned int rngSeed() {
        return getCurrentContext().getConfig()->rngSeed();
    }

}
// end catch_run_context.cpp
// start catch_section.cpp

namespace Catch {

    Section::Section( SectionInfo const& info )
    :   m_info( info ),
        m_sectionIncluded( getResultCapture().sectionStarted( m_info, m_assertions ) )
    {
        m_timer.start();
    }

    Section::~Section() {
        if( m_sectionIncluded ) {
            SectionEndInfo endInfo{ m_info, m_assertions, m_timer.getElapsedSeconds() };
            if( uncaught_exceptions() )
                getResultCapture().sectionEndedEarly( endInfo );
            else
                getResultCapture().sectionEnded( endInfo );
        }
    }

    // This indicates whether the section should be executed or not
    Section::operator bool() const {
        return m_sectionIncluded;
    }

} // end namespace Catch
// end catch_section.cpp
// start catch_section_info.cpp

namespace Catch {

    SectionInfo::SectionInfo
        (   SourceLineInfo const& _lineInfo,
            std::string const& _name )
    :   name( _name ),
        lineInfo( _lineInfo )
    {}

} // end namespace Catch
// end catch_section_info.cpp
// start catch_session.cpp

// start catch_session.h

#include <memory>

namespace Catch {

    class Session : NonCopyable {
    public:

        Session();
        ~Session() override;

        void showHelp() const;
        void libIdentify();

        int applyCommandLine( int argc, char const * const * argv );
    #if defined(CATCH_CONFIG_WCHAR) && defined(_WIN32) && defined(UNICODE)
        int applyCommandLine( int argc, wchar_t const * const * argv );
    #endif

        void useConfigData( ConfigData const& configData );

        template<typename CharT>
        int run(int argc, CharT const * const argv[]) {
            if (m_startupExceptions)
                return 1;
            int returnCode = applyCommandLine(argc, argv);
            if (returnCode == 0)
                returnCode = run();
            return returnCode;
        }

        int run();

        clara::Parser const& cli() const;
        void cli( clara::Parser const& newParser );
        ConfigData& configData();
        Config& config();
    private:
        int runInternal();

        clara::Parser m_cli;
        ConfigData m_configData;
        std::shared_ptr<Config> m_config;
        bool m_startupExceptions = false;
    };

} // end namespace Catch

// end catch_session.h
// start catch_version.h

#include <iosfwd>

namespace Catch {

    // Versioning information
    struct Version {
        Version( Version const& ) = delete;
        Version& operator=( Version const& ) = delete;
        Version(    unsigned int _majorVersion,
                    unsigned int _minorVersion,
                    unsigned int _patchNumber,
                    char const * const _branchName,
                    unsigned int _buildNumber );

        unsigned int const majorVersion;
        unsigned int const minorVersion;
        unsigned int const patchNumber;

        // buildNumber is only used if branchName is not null
        char const * const branchName;
        unsigned int const buildNumber;

        friend std::ostream& operator << ( std::ostream& os, Version const& version );
    };

    Version const& libraryVersion();
}

// end catch_version.h
#include <cstdlib>
#include <iomanip>
#include <set>
#include <iterator>

namespace Catch {

    namespace {
        const int MaxExitCode = 255;

        IStreamingReporterPtr createReporter(std::string const& reporterName, IConfigPtr const& config) {
            auto reporter = Catch::getRegistryHub().getReporterRegistry().create(reporterName, config);
            CATCH_ENFORCE(reporter, "No reporter registered with name: '" << reporterName << "'");

            return reporter;
        }

        IStreamingReporterPtr makeReporter(std::shared_ptr<Config> const& config) {
            if (Catch::getRegistryHub().getReporterRegistry().getListeners().empty()) {
                return createReporter(config->getReporterName(), config);
            }

            // On older platforms, returning std::unique_ptr<ListeningReporter>
            // when the return type is std::unique_ptr<IStreamingReporter>
            // doesn't compile without a std::move call. However, this causes
            // a warning on newer platforms. Thus, we have to work around
            // it a bit and downcast the pointer manually.
            auto ret = std::unique_ptr<IStreamingReporter>(new ListeningReporter);
            auto& multi = static_cast<ListeningReporter&>(*ret);
            auto const& listeners = Catch::getRegistryHub().getReporterRegistry().getListeners();
            for (auto const& listener : listeners) {
                multi.addListener(listener->create(Catch::ReporterConfig(config)));
            }
            multi.addReporter(createReporter(config->getReporterName(), config));
            return ret;
        }

        class TestGroup {
        public:
            explicit TestGroup(std::shared_ptr<Config> const& config)
            : m_config{config}
            , m_context{config, makeReporter(config)}
            {
                auto const& allTestCases = getAllTestCasesSorted(*m_config);
                m_matches = m_config->testSpec().matchesByFilter(allTestCases, *m_config);
                auto const& invalidArgs = m_config->testSpec().getInvalidArgs();

                if (m_matches.empty() && invalidArgs.empty()) {
                    for (auto const& test : allTestCases)
                        if (!test.isHidden())
                            m_tests.emplace(&test);
                } else {
                    for (auto const& match : m_matches)
                        m_tests.insert(match.tests.begin(), match.tests.end());
                }
            }

            Totals execute() {
                auto const& invalidArgs = m_config->testSpec().getInvalidArgs();
                Totals totals;
                m_context.testGroupStarting(m_config->name(), 1, 1);
                for (auto const& testCase : m_tests) {
                    if (!m_context.aborting())
                        totals += m_context.runTest(*testCase);
                    else
                        m_context.reporter().skipTest(*testCase);
                }

                for (auto const& match : m_matches) {
                    if (match.tests.empty()) {
                        m_context.reporter().noMatchingTestCases(match.name);
                        totals.error = -1;
                    }
                }

                if (!invalidArgs.empty()) {
                    for (auto const& invalidArg: invalidArgs)
                         m_context.reporter().reportInvalidArguments(invalidArg);
                }

                m_context.testGroupEnded(m_config->name(), totals, 1, 1);
                return totals;
            }

        private:
            using Tests = std::set<TestCase const*>;

            std::shared_ptr<Config> m_config;
            RunContext m_context;
            Tests m_tests;
            TestSpec::Matches m_matches;
        };

        void applyFilenamesAsTags(Catch::IConfig const& config) {
            auto& tests = const_cast<std::vector<TestCase>&>(getAllTestCasesSorted(config));
            for (auto& testCase : tests) {
                auto tags = testCase.tags;

                std::string filename = testCase.lineInfo.file;
                auto lastSlash = filename.find_last_of("\\/");
                if (lastSlash != std::string::npos) {
                    filename.erase(0, lastSlash);
                    filename[0] = '#';
                }
                else
                {
                    filename.insert(0, "#");
                }

                auto lastDot = filename.find_last_of('.');
                if (lastDot != std::string::npos) {
                    filename.erase(lastDot);
                }

                tags.push_back(std::move(filename));
                setTags(testCase, tags);
            }
        }

    } // anon namespace

    Session::Session() {
        static bool alreadyInstantiated = false;
        if( alreadyInstantiated ) {
            CATCH_TRY { CATCH_INTERNAL_ERROR( "Only one instance of Catch::Session can ever be used" ); }
            CATCH_CATCH_ALL { getMutableRegistryHub().registerStartupException(); }
        }

        // There cannot be exceptions at startup in no-exception mode.
#if !defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
        const auto& exceptions = getRegistryHub().getStartupExceptionRegistry().getExceptions();
        if ( !exceptions.empty() ) {
            config();
            getCurrentMutableContext().setConfig(m_config);

            m_startupExceptions = true;
            Colour colourGuard( Colour::Red );
            Catch::cerr() << "Errors occurred during startup!" << '\n';
            // iterate over all exceptions and notify user
            for ( const auto& ex_ptr : exceptions ) {
                try {
                    std::rethrow_exception(ex_ptr);
                } catch ( std::exception const& ex ) {
                    Catch::cerr() << Column( ex.what() ).indent(2) << '\n';
                }
            }
        }
#endif

        alreadyInstantiated = true;
        m_cli = makeCommandLineParser( m_configData );
    }
    Session::~Session() {
        Catch::cleanUp();
    }

    void Session::showHelp() const {
        Catch::cout()
                << "\nCatch v" << libraryVersion() << "\n"
                << m_cli << std::endl
                << "For more detailed usage please see the project docs\n" << std::endl;
    }
    void Session::libIdentify() {
        Catch::cout()
                << std::left << std::setw(16) << "description: " << "A Catch2 test executable\n"
                << std::left << std::setw(16) << "category: " << "testframework\n"
                << std::left << std::setw(16) << "framework: " << "Catch Test\n"
                << std::left << std::setw(16) << "version: " << libraryVersion() << std::endl;
    }

    int Session::applyCommandLine( int argc, char const * const * argv ) {
        if( m_startupExceptions )
            return 1;

        auto result = m_cli.parse( clara::Args( argc, argv ) );
        if( !result ) {
            config();
            getCurrentMutableContext().setConfig(m_config);
            Catch::cerr()
                << Colour( Colour::Red )
                << "\nError(s) in input:\n"
                << Column( result.errorMessage() ).indent( 2 )
                << "\n\n";
            Catch::cerr() << "Run with -? for usage\n" << std::endl;
            return MaxExitCode;
        }

        if( m_configData.showHelp )
            showHelp();
        if( m_configData.libIdentify )
            libIdentify();
        m_config.reset();
        return 0;
    }

#if defined(CATCH_CONFIG_WCHAR) && defined(_WIN32) && defined(UNICODE)
    int Session::applyCommandLine( int argc, wchar_t const * const * argv ) {

        char **utf8Argv = new char *[ argc ];

        for ( int i = 0; i < argc; ++i ) {
            int bufSize = WideCharToMultiByte( CP_UTF8, 0, argv[i], -1, nullptr, 0, nullptr, nullptr );

            utf8Argv[ i ] = new char[ bufSize ];

            WideCharToMultiByte( CP_UTF8, 0, argv[i], -1, utf8Argv[i], bufSize, nullptr, nullptr );
        }

        int returnCode = applyCommandLine( argc, utf8Argv );

        for ( int i = 0; i < argc; ++i )
            delete [] utf8Argv[ i ];

        delete [] utf8Argv;

        return returnCode;
    }
#endif

    void Session::useConfigData( ConfigData const& configData ) {
        m_configData = configData;
        m_config.reset();
    }

    int Session::run() {
        if( ( m_configData.waitForKeypress & WaitForKeypress::BeforeStart ) != 0 ) {
            Catch::cout() << "...waiting for enter/ return before starting" << std::endl;
            static_cast<void>(std::getchar());
        }
        int exitCode = runInternal();
        if( ( m_configData.waitForKeypress & WaitForKeypress::BeforeExit ) != 0 ) {
            Catch::cout() << "...waiting for enter/ return before exiting, with code: " << exitCode << std::endl;
            static_cast<void>(std::getchar());
        }
        return exitCode;
    }

    clara::Parser const& Session::cli() const {
        return m_cli;
    }
    void Session::cli( clara::Parser const& newParser ) {
        m_cli = newParser;
    }
    ConfigData& Session::configData() {
        return m_configData;
    }
    Config& Session::config() {
        if( !m_config )
            m_config = std::make_shared<Config>( m_configData );
        return *m_config;
    }

    int Session::runInternal() {
        if( m_startupExceptions )
            return 1;

        if (m_configData.showHelp || m_configData.libIdentify) {
            return 0;
        }

        CATCH_TRY {
            config(); // Force config to be constructed

            seedRng( *m_config );

            if( m_configData.filenamesAsTags )
                applyFilenamesAsTags( *m_config );

            // Handle list request
            if( Option<std::size_t> listed = list( m_config ) )
                return (std::min) (MaxExitCode, static_cast<int>(*listed));

            TestGroup tests { m_config };
            auto const totals = tests.execute();

            if( m_config->warnAboutNoTests() && totals.error == -1 )
                return 2;

            // Note that on unices only the lower 8 bits are usually used, clamping
            // the return value to 255 prevents false negative when some multiple
            // of 256 tests has failed
            return (std::min) (MaxExitCode, (std::max) (totals.error, static_cast<int>(totals.assertions.failed)));
        }
#if !defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
        catch( std::exception& ex ) {
            Catch::cerr() << ex.what() << std::endl;
            return MaxExitCode;
        }
#endif
    }

} // end namespace Catch
// end catch_session.cpp
// start catch_singletons.cpp

#include <vector>

namespace Catch {

    namespace {
        static auto getSingletons() -> std::vector<ISingleton*>*& {
            static std::vector<ISingleton*>* g_singletons = nullptr;
            if( !g_singletons )
                g_singletons = new std::vector<ISingleton*>();
            return g_singletons;
        }
    }

    ISingleton::~ISingleton() {}

    void addSingleton(ISingleton* singleton ) {
        getSingletons()->push_back( singleton );
    }
    void cleanupSingletons() {
        auto& singletons = getSingletons();
        for( auto singleton : *singletons )
            delete singleton;
        delete singletons;
        singletons = nullptr;
    }

} // namespace Catch
// end catch_singletons.cpp
// start catch_startup_exception_registry.cpp

#if !defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
namespace Catch {
void StartupExceptionRegistry::add( std::exception_ptr const& exception ) noexcept {
        CATCH_TRY {
            m_exceptions.push_back(exception);
        } CATCH_CATCH_ALL {
            // If we run out of memory during start-up there's really not a lot more we can do about it
            std::terminate();
        }
    }

    std::vector<std::exception_ptr> const& StartupExceptionRegistry::getExceptions() const noexcept {
        return m_exceptions;
    }

} // end namespace Catch
#endif
// end catch_startup_exception_registry.cpp
// start catch_stream.cpp

#include <cstdio>
#include <iostream>
#include <fstream>
#include <sstream>
#include <vector>
#include <memory>

namespace Catch {

    Catch::IStream::~IStream() = default;

    namespace Detail { namespace {
        template<typename WriterF, std::size_t bufferSize=256>
        class StreamBufImpl : public std::streambuf {
            char data[bufferSize];
            WriterF m_writer;

        public:
            StreamBufImpl() {
                setp( data, data + sizeof(data) );
            }

            ~StreamBufImpl() noexcept {
                StreamBufImpl::sync();
            }

        private:
            int overflow( int c ) override {
                sync();

                if( c != EOF ) {
                    if( pbase() == epptr() )
                        m_writer( std::string( 1, static_cast<char>( c ) ) );
                    else
                        sputc( static_cast<char>( c ) );
                }
                return 0;
            }

            int sync() override {
                if( pbase() != pptr() ) {
                    m_writer( std::string( pbase(), static_cast<std::string::size_type>( pptr() - pbase() ) ) );
                    setp( pbase(), epptr() );
                }
                return 0;
            }
        };

        ///////////////////////////////////////////////////////////////////////////

        struct OutputDebugWriter {

            void operator()( std::string const&str ) {
                writeToDebugConsole( str );
            }
        };

        ///////////////////////////////////////////////////////////////////////////

        class FileStream : public IStream {
            mutable std::ofstream m_ofs;
        public:
            FileStream( StringRef filename ) {
                m_ofs.open( filename.c_str() );
                CATCH_ENFORCE( !m_ofs.fail(), "Unable to open file: '" << filename << "'" );
            }
            ~FileStream() override = default;
        public: // IStream
            std::ostream& stream() const override {
                return m_ofs;
            }
        };

        ///////////////////////////////////////////////////////////////////////////

        class CoutStream : public IStream {
            mutable std::ostream m_os;
        public:
            // Store the streambuf from cout up-front because
            // cout may get redirected when running tests
            CoutStream() : m_os( Catch::cout().rdbuf() ) {}
            ~CoutStream() override = default;

        public: // IStream
            std::ostream& stream() const override { return m_os; }
        };

        ///////////////////////////////////////////////////////////////////////////

        class DebugOutStream : public IStream {
            std::unique_ptr<StreamBufImpl<OutputDebugWriter>> m_streamBuf;
            mutable std::ostream m_os;
        public:
            DebugOutStream()
            :   m_streamBuf( new StreamBufImpl<OutputDebugWriter>() ),
                m_os( m_streamBuf.get() )
            {}

            ~DebugOutStream() override = default;

        public: // IStream
            std::ostream& stream() const override { return m_os; }
        };

    }} // namespace anon::detail

    ///////////////////////////////////////////////////////////////////////////

    auto makeStream( StringRef const &filename ) -> IStream const* {
        if( filename.empty() )
            return new Detail::CoutStream();
        else if( filename[0] == '%' ) {
            if( filename == "%debug" )
                return new Detail::DebugOutStream();
            else
                CATCH_ERROR( "Unrecognised stream: '" << filename << "'" );
        }
        else
            return new Detail::FileStream( filename );
    }

    // This class encapsulates the idea of a pool of ostringstreams that can be reused.
    struct StringStreams {
        std::vector<std::unique_ptr<std::ostringstream>> m_streams;
        std::vector<std::size_t> m_unused;
        std::ostringstream m_referenceStream; // Used for copy state/ flags from

        auto add() -> std::size_t {
            if( m_unused.empty() ) {
                m_streams.push_back( std::unique_ptr<std::ostringstream>( new std::ostringstream ) );
                return m_streams.size()-1;
            }
            else {
                auto index = m_unused.back();
                m_unused.pop_back();
                return index;
            }
        }

        void release( std::size_t index ) {
            m_streams[index]->copyfmt( m_referenceStream ); // Restore initial flags and other state
            m_unused.push_back(index);
        }
    };

    ReusableStringStream::ReusableStringStream()
    :   m_index( Singleton<StringStreams>::getMutable().add() ),
        m_oss( Singleton<StringStreams>::getMutable().m_streams[m_index].get() )
    {}

    ReusableStringStream::~ReusableStringStream() {
        static_cast<std::ostringstream*>( m_oss )->str("");
        m_oss->clear();
        Singleton<StringStreams>::getMutable().release( m_index );
    }

    auto ReusableStringStream::str() const -> std::string {
        return static_cast<std::ostringstream*>( m_oss )->str();
    }

    ///////////////////////////////////////////////////////////////////////////

#ifndef CATCH_CONFIG_NOSTDOUT // If you #define this you must implement these functions
    std::ostream& cout() { return std::cout; }
    std::ostream& cerr() { return std::cerr; }
    std::ostream& clog() { return std::clog; }
#endif
}
// end catch_stream.cpp
// start catch_string_manip.cpp

#include <algorithm>
#include <ostream>
#include <cstring>
#include <cctype>
#include <vector>

namespace Catch {

    namespace {
        char toLowerCh(char c) {
            return static_cast<char>( std::tolower( static_cast<unsigned char>(c) ) );
        }
    }

    bool startsWith( std::string const& s, std::string const& prefix ) {
        return s.size() >= prefix.size() && std::equal(prefix.begin(), prefix.end(), s.begin());
    }
    bool startsWith( std::string const& s, char prefix ) {
        return !s.empty() && s[0] == prefix;
    }
    bool endsWith( std::string const& s, std::string const& suffix ) {
        return s.size() >= suffix.size() && std::equal(suffix.rbegin(), suffix.rend(), s.rbegin());
    }
    bool endsWith( std::string const& s, char suffix ) {
        return !s.empty() && s[s.size()-1] == suffix;
    }
    bool contains( std::string const& s, std::string const& infix ) {
        return s.find( infix ) != std::string::npos;
    }
    void toLowerInPlace( std::string& s ) {
        std::transform( s.begin(), s.end(), s.begin(), toLowerCh );
    }
    std::string toLower( std::string const& s ) {
        std::string lc = s;
        toLowerInPlace( lc );
        return lc;
    }
    std::string trim( std::string const& str ) {
        static char const* whitespaceChars = "\n\r\t ";
        std::string::size_type start = str.find_first_not_of( whitespaceChars );
        std::string::size_type end = str.find_last_not_of( whitespaceChars );

        return start != std::string::npos ? str.substr( start, 1+end-start ) : std::string();
    }

    StringRef trim(StringRef ref) {
        const auto is_ws = [](char c) {
            return c == ' ' || c == '\t' || c == '\n' || c == '\r';
        };
        size_t real_begin = 0;
        while (real_begin < ref.size() && is_ws(ref[real_begin])) { ++real_begin; }
        size_t real_end = ref.size();
        while (real_end > real_begin && is_ws(ref[real_end - 1])) { --real_end; }

        return ref.substr(real_begin, real_end - real_begin);
    }

    bool replaceInPlace( std::string& str, std::string const& replaceThis, std::string const& withThis ) {
        bool replaced = false;
        std::size_t i = str.find( replaceThis );
        while( i != std::string::npos ) {
            replaced = true;
            str = str.substr( 0, i ) + withThis + str.substr( i+replaceThis.size() );
            if( i < str.size()-withThis.size() )
                i = str.find( replaceThis, i+withThis.size() );
            else
                i = std::string::npos;
        }
        return replaced;
    }

    std::vector<StringRef> splitStringRef( StringRef str, char delimiter ) {
        std::vector<StringRef> subStrings;
        std::size_t start = 0;
        for(std::size_t pos = 0; pos < str.size(); ++pos ) {
            if( str[pos] == delimiter ) {
                if( pos - start > 1 )
                    subStrings.push_back( str.substr( start, pos-start ) );
                start = pos+1;
            }
        }
        if( start < str.size() )
            subStrings.push_back( str.substr( start, str.size()-start ) );
        return subStrings;
    }

    pluralise::pluralise( std::size_t count, std::string const& label )
    :   m_count( count ),
        m_label( label )
    {}

    std::ostream& operator << ( std::ostream& os, pluralise const& pluraliser ) {
        os << pluraliser.m_count << ' ' << pluraliser.m_label;
        if( pluraliser.m_count != 1 )
            os << 's';
        return os;
    }

}
// end catch_string_manip.cpp
// start catch_stringref.cpp

#include <algorithm>
#include <ostream>
#include <cstring>
#include <cstdint>

namespace Catch {
    StringRef::StringRef( char const* rawChars ) noexcept
    : StringRef( rawChars, static_cast<StringRef::size_type>(std::strlen(rawChars) ) )
    {}

    auto StringRef::c_str() const -> char const* {
        CATCH_ENFORCE(isNullTerminated(), "Called StringRef::c_str() on a non-null-terminated instance");
        return m_start;
    }
    auto StringRef::data() const noexcept -> char const* {
        return m_start;
    }

    auto StringRef::substr( size_type start, size_type size ) const noexcept -> StringRef {
        if (start < m_size) {
            return StringRef(m_start + start, (std::min)(m_size - start, size));
        } else {
            return StringRef();
        }
    }
    auto StringRef::operator == ( StringRef const& other ) const noexcept -> bool {
        return m_size == other.m_size
            && (std::memcmp( m_start, other.m_start, m_size ) == 0);
    }

    auto operator << ( std::ostream& os, StringRef const& str ) -> std::ostream& {
        return os.write(str.data(), str.size());
    }

    auto operator+=( std::string& lhs, StringRef const& rhs ) -> std::string& {
        lhs.append(rhs.data(), rhs.size());
        return lhs;
    }

} // namespace Catch
// end catch_stringref.cpp
// start catch_tag_alias.cpp

namespace Catch {
    TagAlias::TagAlias(std::string const & _tag, SourceLineInfo _lineInfo): tag(_tag), lineInfo(_lineInfo) {}
}
// end catch_tag_alias.cpp
// start catch_tag_alias_autoregistrar.cpp

namespace Catch {

    RegistrarForTagAliases::RegistrarForTagAliases(char const* alias, char const* tag, SourceLineInfo const& lineInfo) {
        CATCH_TRY {
            getMutableRegistryHub().registerTagAlias(alias, tag, lineInfo);
        } CATCH_CATCH_ALL {
            // Do not throw when constructing global objects, instead register the exception to be processed later
            getMutableRegistryHub().registerStartupException();
        }
    }

}
// end catch_tag_alias_autoregistrar.cpp
// start catch_tag_alias_registry.cpp

#include <sstream>

namespace Catch {

    TagAliasRegistry::~TagAliasRegistry() {}

    TagAlias const* TagAliasRegistry::find( std::string const& alias ) const {
        auto it = m_registry.find( alias );
        if( it != m_registry.end() )
            return &(it->second);
        else
            return nullptr;
    }

    std::string TagAliasRegistry::expandAliases( std::string const& unexpandedTestSpec ) const {
        std::string expandedTestSpec = unexpandedTestSpec;
        for( auto const& registryKvp : m_registry ) {
            std::size_t pos = expandedTestSpec.find( registryKvp.first );
            if( pos != std::string::npos ) {
                expandedTestSpec =  expandedTestSpec.substr( 0, pos ) +
                                    registryKvp.second.tag +
                                    expandedTestSpec.substr( pos + registryKvp.first.size() );
            }
        }
        return expandedTestSpec;
    }

    void TagAliasRegistry::add( std::string const& alias, std::string const& tag, SourceLineInfo const& lineInfo ) {
        CATCH_ENFORCE( startsWith(alias, "[@") && endsWith(alias, ']'),
                      "error: tag alias, '" << alias << "' is not of the form [@alias name].\n" << lineInfo );

        CATCH_ENFORCE( m_registry.insert(std::make_pair(alias, TagAlias(tag, lineInfo))).second,
                      "error: tag alias, '" << alias << "' already registered.\n"
                      << "\tFirst seen at: " << find(alias)->lineInfo << "\n"
                      << "\tRedefined at: " << lineInfo );
    }

    ITagAliasRegistry::~ITagAliasRegistry() {}

    ITagAliasRegistry const& ITagAliasRegistry::get() {
        return getRegistryHub().getTagAliasRegistry();
    }

} // end namespace Catch
// end catch_tag_alias_registry.cpp
// start catch_test_case_info.cpp

#include <cctype>
#include <exception>
#include <algorithm>
#include <sstream>

namespace Catch {

    namespace {
        TestCaseInfo::SpecialProperties parseSpecialTag( std::string const& tag ) {
            if( startsWith( tag, '.' ) ||
                tag == "!hide" )
                return TestCaseInfo::IsHidden;
            else if( tag == "!throws" )
                return TestCaseInfo::Throws;
            else if( tag == "!shouldfail" )
                return TestCaseInfo::ShouldFail;
            else if( tag == "!mayfail" )
                return TestCaseInfo::MayFail;
            else if( tag == "!nonportable" )
                return TestCaseInfo::NonPortable;
            else if( tag == "!benchmark" )
                return static_cast<TestCaseInfo::SpecialProperties>( TestCaseInfo::Benchmark | TestCaseInfo::IsHidden );
            else
                return TestCaseInfo::None;
        }
        bool isReservedTag( std::string const& tag ) {
            return parseSpecialTag( tag ) == TestCaseInfo::None && tag.size() > 0 && !std::isalnum( static_cast<unsigned char>(tag[0]) );
        }
        void enforceNotReservedTag( std::string const& tag, SourceLineInfo const& _lineInfo ) {
            CATCH_ENFORCE( !isReservedTag(tag),
                          "Tag name: [" << tag << "] is not allowed.\n"
                          << "Tag names starting with non alphanumeric characters are reserved\n"
                          << _lineInfo );
        }
    }

    TestCase makeTestCase(  ITestInvoker* _testCase,
                            std::string const& _className,
                            NameAndTags const& nameAndTags,
                            SourceLineInfo const& _lineInfo )
    {
        bool isHidden = false;

        // Parse out tags
        std::vector<std::string> tags;
        std::string desc, tag;
        bool inTag = false;
        for (char c : nameAndTags.tags) {
            if( !inTag ) {
                if( c == '[' )
                    inTag = true;
                else
                    desc += c;
            }
            else {
                if( c == ']' ) {
                    TestCaseInfo::SpecialProperties prop = parseSpecialTag( tag );
                    if( ( prop & TestCaseInfo::IsHidden ) != 0 )
                        isHidden = true;
                    else if( prop == TestCaseInfo::None )
                        enforceNotReservedTag( tag, _lineInfo );

                    // Merged hide tags like `[.approvals]` should be added as
                    // `[.][approvals]`. The `[.]` is added at later point, so
                    // we only strip the prefix
                    if (startsWith(tag, '.') && tag.size() > 1) {
                        tag.erase(0, 1);
                    }
                    tags.push_back( tag );
                    tag.clear();
                    inTag = false;
                }
                else
                    tag += c;
            }
        }
        if( isHidden ) {
            // Add all "hidden" tags to make them behave identically
            tags.insert( tags.end(), { ".", "!hide" } );
        }

        TestCaseInfo info( static_cast<std::string>(nameAndTags.name), _className, desc, tags, _lineInfo );
        return TestCase( _testCase, std::move(info) );
    }

    void setTags( TestCaseInfo& testCaseInfo, std::vector<std::string> tags ) {
        std::sort(begin(tags), end(tags));
        tags.erase(std::unique(begin(tags), end(tags)), end(tags));
        testCaseInfo.lcaseTags.clear();

        for( auto const& tag : tags ) {
            std::string lcaseTag = toLower( tag );
            testCaseInfo.properties = static_cast<TestCaseInfo::SpecialProperties>( testCaseInfo.properties | parseSpecialTag( lcaseTag ) );
            testCaseInfo.lcaseTags.push_back( lcaseTag );
        }
        testCaseInfo.tags = std::move(tags);
    }

    TestCaseInfo::TestCaseInfo( std::string const& _name,
                                std::string const& _className,
                                std::string const& _description,
                                std::vector<std::string> const& _tags,
                                SourceLineInfo const& _lineInfo )
    :   name( _name ),
        className( _className ),
        description( _description ),
        lineInfo( _lineInfo ),
        properties( None )
    {
        setTags( *this, _tags );
    }

    bool TestCaseInfo::isHidden() const {
        return ( properties & IsHidden ) != 0;
    }
    bool TestCaseInfo::throws() const {
        return ( properties & Throws ) != 0;
    }
    bool TestCaseInfo::okToFail() const {
        return ( properties & (ShouldFail | MayFail ) ) != 0;
    }
    bool TestCaseInfo::expectedToFail() const {
        return ( properties & (ShouldFail ) ) != 0;
    }

    std::string TestCaseInfo::tagsAsString() const {
        std::string ret;
        // '[' and ']' per tag
        std::size_t full_size = 2 * tags.size();
        for (const auto& tag : tags) {
            full_size += tag.size();
        }
        ret.reserve(full_size);
        for (const auto& tag : tags) {
            ret.push_back('[');
            ret.append(tag);
            ret.push_back(']');
        }

        return ret;
    }

    TestCase::TestCase( ITestInvoker* testCase, TestCaseInfo&& info ) : TestCaseInfo( std::move(info) ), test( testCase ) {}

    TestCase TestCase::withName( std::string const& _newName ) const {
        TestCase other( *this );
        other.name = _newName;
        return other;
    }

    void TestCase::invoke() const {
        test->invoke();
    }

    bool TestCase::operator == ( TestCase const& other ) const {
        return  test.get() == other.test.get() &&
                name == other.name &&
                className == other.className;
    }

    bool TestCase::operator < ( TestCase const& other ) const {
        return name < other.name;
    }

    TestCaseInfo const& TestCase::getTestCaseInfo() const
    {
        return *this;
    }

} // end namespace Catch
// end catch_test_case_info.cpp
// start catch_test_case_registry_impl.cpp

#include <algorithm>
#include <sstream>

namespace Catch {

    namespace {
        struct TestHasher {
            using hash_t = uint64_t;

            explicit TestHasher( hash_t hashSuffix ):
                m_hashSuffix{ hashSuffix } {}

            uint32_t operator()( TestCase const& t ) const {
                // FNV-1a hash with multiplication fold.
                const hash_t prime = 1099511628211u;
                hash_t hash = 14695981039346656037u;
                for ( const char c : t.name ) {
                    hash ^= c;
                    hash *= prime;
                }
                hash ^= m_hashSuffix;
                hash *= prime;
                const uint32_t low{ static_cast<uint32_t>( hash ) };
                const uint32_t high{ static_cast<uint32_t>( hash >> 32 ) };
                return low * high;
            }

        private:
            hash_t m_hashSuffix;
        };
    } // end unnamed namespace

    std::vector<TestCase> sortTests( IConfig const& config, std::vector<TestCase> const& unsortedTestCases ) {
        switch( config.runOrder() ) {
            case RunTests::InDeclarationOrder:
                // already in declaration order
                break;

            case RunTests::InLexicographicalOrder: {
                std::vector<TestCase> sorted = unsortedTestCases;
                std::sort( sorted.begin(), sorted.end() );
                return sorted;
            }

            case RunTests::InRandomOrder: {
                seedRng( config );
                TestHasher h{ config.rngSeed() };

                using hashedTest = std::pair<TestHasher::hash_t, TestCase const*>;
                std::vector<hashedTest> indexed_tests;
                indexed_tests.reserve( unsortedTestCases.size() );

                for (auto const& testCase : unsortedTestCases) {
                    indexed_tests.emplace_back(h(testCase), &testCase);
                }

                std::sort(indexed_tests.begin(), indexed_tests.end(),
                          [](hashedTest const& lhs, hashedTest const& rhs) {
                          if (lhs.first == rhs.first) {
                              return lhs.second->name < rhs.second->name;
                          }
                          return lhs.first < rhs.first;
                });

                std::vector<TestCase> sorted;
                sorted.reserve( indexed_tests.size() );

                for (auto const& hashed : indexed_tests) {
                    sorted.emplace_back(*hashed.second);
                }

                return sorted;
            }
        }
        return unsortedTestCases;
    }

    bool isThrowSafe( TestCase const& testCase, IConfig const& config ) {
        return !testCase.throws() || config.allowThrows();
    }

    bool matchTest( TestCase const& testCase, TestSpec const& testSpec, IConfig const& config ) {
        return testSpec.matches( testCase ) && isThrowSafe( testCase, config );
    }

    void enforceNoDuplicateTestCases( std::vector<TestCase> const& functions ) {
        std::set<TestCase> seenFunctions;
        for( auto const& function : functions ) {
            auto prev = seenFunctions.insert( function );
            CATCH_ENFORCE( prev.second,
                    "error: TEST_CASE( \"" << function.name << "\" ) already defined.\n"
                    << "\tFirst seen at " << prev.first->getTestCaseInfo().lineInfo << "\n"
                    << "\tRedefined at " << function.getTestCaseInfo().lineInfo );
        }
    }

    std::vector<TestCase> filterTests( std::vector<TestCase> const& testCases, TestSpec const& testSpec, IConfig const& config ) {
        std::vector<TestCase> filtered;
        filtered.reserve( testCases.size() );
        for (auto const& testCase : testCases) {
            if ((!testSpec.hasFilters() && !testCase.isHidden()) ||
                (testSpec.hasFilters() && matchTest(testCase, testSpec, config))) {
                filtered.push_back(testCase);
            }
        }
        return filtered;
    }
    std::vector<TestCase> const& getAllTestCasesSorted( IConfig const& config ) {
        return getRegistryHub().getTestCaseRegistry().getAllTestsSorted( config );
    }

    void TestRegistry::registerTest( TestCase const& testCase ) {
        std::string name = testCase.getTestCaseInfo().name;
        if( name.empty() ) {
            ReusableStringStream rss;
            rss << "Anonymous test case " << ++m_unnamedCount;
            return registerTest( testCase.withName( rss.str() ) );
        }
        m_functions.push_back( testCase );
    }

    std::vector<TestCase> const& TestRegistry::getAllTests() const {
        return m_functions;
    }
    std::vector<TestCase> const& TestRegistry::getAllTestsSorted( IConfig const& config ) const {
        if( m_sortedFunctions.empty() )
            enforceNoDuplicateTestCases( m_functions );

        if(  m_currentSortOrder != config.runOrder() || m_sortedFunctions.empty() ) {
            m_sortedFunctions = sortTests( config, m_functions );
            m_currentSortOrder = config.runOrder();
        }
        return m_sortedFunctions;
    }

    ///////////////////////////////////////////////////////////////////////////
    TestInvokerAsFunction::TestInvokerAsFunction( void(*testAsFunction)() ) noexcept : m_testAsFunction( testAsFunction ) {}

    void TestInvokerAsFunction::invoke() const {
        m_testAsFunction();
    }

    std::string extractClassName( StringRef const& classOrQualifiedMethodName ) {
        std::string className(classOrQualifiedMethodName);
        if( startsWith( className, '&' ) )
        {
            std::size_t lastColons = className.rfind( "::" );
            std::size_t penultimateColons = className.rfind( "::", lastColons-1 );
            if( penultimateColons == std::string::npos )
                penultimateColons = 1;
            className = className.substr( penultimateColons, lastColons-penultimateColons );
        }
        return className;
    }

} // end namespace Catch
// end catch_test_case_registry_impl.cpp
// start catch_test_case_tracker.cpp

#include <algorithm>
#include <cassert>
#include <stdexcept>
#include <memory>
#include <sstream>

#if defined(__clang__)
#    pragma clang diagnostic push
#    pragma clang diagnostic ignored "-Wexit-time-destructors"
#endif

namespace Catch {
namespace TestCaseTracking {

    NameAndLocation::NameAndLocation( std::string const& _name, SourceLineInfo const& _location )
    :   name( _name ),
        location( _location )
    {}

    ITracker::~ITracker() = default;

    ITracker& TrackerContext::startRun() {
        m_rootTracker = std::make_shared<SectionTracker>( NameAndLocation( "{root}", CATCH_INTERNAL_LINEINFO ), *this, nullptr );
        m_currentTracker = nullptr;
        m_runState = Executing;
        return *m_rootTracker;
    }

    void TrackerContext::endRun() {
        m_rootTracker.reset();
        m_currentTracker = nullptr;
        m_runState = NotStarted;
    }

    void TrackerContext::startCycle() {
        m_currentTracker = m_rootTracker.get();
        m_runState = Executing;
    }
    void TrackerContext::completeCycle() {
        m_runState = CompletedCycle;
    }

    bool TrackerContext::completedCycle() const {
        return m_runState == CompletedCycle;
    }
    ITracker& TrackerContext::currentTracker() {
        return *m_currentTracker;
    }
    void TrackerContext::setCurrentTracker( ITracker* tracker ) {
        m_currentTracker = tracker;
    }

    TrackerBase::TrackerBase( NameAndLocation const& nameAndLocation, TrackerContext& ctx, ITracker* parent ):
        ITracker(nameAndLocation),
        m_ctx( ctx ),
        m_parent( parent )
    {}

    bool TrackerBase::isComplete() const {
        return m_runState == CompletedSuccessfully || m_runState == Failed;
    }
    bool TrackerBase::isSuccessfullyCompleted() const {
        return m_runState == CompletedSuccessfully;
    }
    bool TrackerBase::isOpen() const {
        return m_runState != NotStarted && !isComplete();
    }
    bool TrackerBase::hasChildren() const {
        return !m_children.empty();
    }

    void TrackerBase::addChild( ITrackerPtr const& child ) {
        m_children.push_back( child );
    }

    ITrackerPtr TrackerBase::findChild( NameAndLocation const& nameAndLocation ) {
        auto it = std::find_if( m_children.begin(), m_children.end(),
            [&nameAndLocation]( ITrackerPtr const& tracker ){
                return
                    tracker->nameAndLocation().location == nameAndLocation.location &&
                    tracker->nameAndLocation().name == nameAndLocation.name;
            } );
        return( it != m_children.end() )
            ? *it
            : nullptr;
    }
    ITracker& TrackerBase::parent() {
        assert( m_parent ); // Should always be non-null except for root
        return *m_parent;
    }

    void TrackerBase::openChild() {
        if( m_runState != ExecutingChildren ) {
            m_runState = ExecutingChildren;
            if( m_parent )
                m_parent->openChild();
        }
    }

    bool TrackerBase::isSectionTracker() const { return false; }
    bool TrackerBase::isGeneratorTracker() const { return false; }

    void TrackerBase::open() {
        m_runState = Executing;
        moveToThis();
        if( m_parent )
            m_parent->openChild();
    }

    void TrackerBase::close() {

        // Close any still open children (e.g. generators)
        while( &m_ctx.currentTracker() != this )
            m_ctx.currentTracker().close();

        switch( m_runState ) {
            case NeedsAnotherRun:
                break;

            case Executing:
                m_runState = CompletedSuccessfully;
                break;
            case ExecutingChildren:
                if( std::all_of(m_children.begin(), m_children.end(), [](ITrackerPtr const& t){ return t->isComplete(); }) )
                    m_runState = CompletedSuccessfully;
                break;

            case NotStarted:
            case CompletedSuccessfully:
            case Failed:
                CATCH_INTERNAL_ERROR( "Illogical state: " << m_runState );

            default:
                CATCH_INTERNAL_ERROR( "Unknown state: " << m_runState );
        }
        moveToParent();
        m_ctx.completeCycle();
    }
    void TrackerBase::fail() {
        m_runState = Failed;
        if( m_parent )
            m_parent->markAsNeedingAnotherRun();
        moveToParent();
        m_ctx.completeCycle();
    }
    void TrackerBase::markAsNeedingAnotherRun() {
        m_runState = NeedsAnotherRun;
    }

    void TrackerBase::moveToParent() {
        assert( m_parent );
        m_ctx.setCurrentTracker( m_parent );
    }
    void TrackerBase::moveToThis() {
        m_ctx.setCurrentTracker( this );
    }

    SectionTracker::SectionTracker( NameAndLocation const& nameAndLocation, TrackerContext& ctx, ITracker* parent )
    :   TrackerBase( nameAndLocation, ctx, parent ),
        m_trimmed_name(trim(nameAndLocation.name))
    {
        if( parent ) {
            while( !parent->isSectionTracker() )
                parent = &parent->parent();

            SectionTracker& parentSection = static_cast<SectionTracker&>( *parent );
            addNextFilters( parentSection.m_filters );
        }
    }

    bool SectionTracker::isComplete() const {
        bool complete = true;

        if (m_filters.empty()
            || m_filters[0] == ""
            || std::find(m_filters.begin(), m_filters.end(), m_trimmed_name) != m_filters.end()) {
            complete = TrackerBase::isComplete();
        }
        return complete;
    }

    bool SectionTracker::isSectionTracker() const { return true; }

    SectionTracker& SectionTracker::acquire( TrackerContext& ctx, NameAndLocation const& nameAndLocation ) {
        std::shared_ptr<SectionTracker> section;

        ITracker& currentTracker = ctx.currentTracker();
        if( ITrackerPtr childTracker = currentTracker.findChild( nameAndLocation ) ) {
            assert( childTracker );
            assert( childTracker->isSectionTracker() );
            section = std::static_pointer_cast<SectionTracker>( childTracker );
        }
        else {
            section = std::make_shared<SectionTracker>( nameAndLocation, ctx, &currentTracker );
            currentTracker.addChild( section );
        }
        if( !ctx.completedCycle() )
            section->tryOpen();
        return *section;
    }

    void SectionTracker::tryOpen() {
        if( !isComplete() )
            open();
    }

    void SectionTracker::addInitialFilters( std::vector<std::string> const& filters ) {
        if( !filters.empty() ) {
            m_filters.reserve( m_filters.size() + filters.size() + 2 );
            m_filters.emplace_back(""); // Root - should never be consulted
            m_filters.emplace_back(""); // Test Case - not a section filter
            m_filters.insert( m_filters.end(), filters.begin(), filters.end() );
        }
    }
    void SectionTracker::addNextFilters( std::vector<std::string> const& filters ) {
        if( filters.size() > 1 )
            m_filters.insert( m_filters.end(), filters.begin()+1, filters.end() );
    }

    std::vector<std::string> const& SectionTracker::getFilters() const {
        return m_filters;
    }

    std::string const& SectionTracker::trimmedName() const {
        return m_trimmed_name;
    }

} // namespace TestCaseTracking

using TestCaseTracking::ITracker;
using TestCaseTracking::TrackerContext;
using TestCaseTracking::SectionTracker;

} // namespace Catch

#if defined(__clang__)
#    pragma clang diagnostic pop
#endif
// end catch_test_case_tracker.cpp
// start catch_test_registry.cpp

namespace Catch {

    auto makeTestInvoker( void(*testAsFunction)() ) noexcept -> ITestInvoker* {
        return new(std::nothrow) TestInvokerAsFunction( testAsFunction );
    }

    NameAndTags::NameAndTags( StringRef const& name_ , StringRef const& tags_ ) noexcept : name( name_ ), tags( tags_ ) {}

    AutoReg::AutoReg( ITestInvoker* invoker, SourceLineInfo const& lineInfo, StringRef const& classOrMethod, NameAndTags const& nameAndTags ) noexcept {
        CATCH_TRY {
            getMutableRegistryHub()
                    .registerTest(
                        makeTestCase(
                            invoker,
                            extractClassName( classOrMethod ),
                            nameAndTags,
                            lineInfo));
        } CATCH_CATCH_ALL {
            // Do not throw when constructing global objects, instead register the exception to be processed later
            getMutableRegistryHub().registerStartupException();
        }
    }

    AutoReg::~AutoReg() = default;
}
// end catch_test_registry.cpp
// start catch_test_spec.cpp

#include <algorithm>
#include <string>
#include <vector>
#include <memory>

namespace Catch {

    TestSpec::Pattern::Pattern( std::string const& name )
    : m_name( name )
    {}

    TestSpec::Pattern::~Pattern() = default;

    std::string const& TestSpec::Pattern::name() const {
        return m_name;
    }

    TestSpec::NamePattern::NamePattern( std::string const& name, std::string const& filterString )
    : Pattern( filterString )
    , m_wildcardPattern( toLower( name ), CaseSensitive::No )
    {}

    bool TestSpec::NamePattern::matches( TestCaseInfo const& testCase ) const {
        return m_wildcardPattern.matches( testCase.name );
    }

    TestSpec::TagPattern::TagPattern( std::string const& tag, std::string const& filterString )
    : Pattern( filterString )
    , m_tag( toLower( tag ) )
    {}

    bool TestSpec::TagPattern::matches( TestCaseInfo const& testCase ) const {
        return std::find(begin(testCase.lcaseTags),
                         end(testCase.lcaseTags),
                         m_tag) != end(testCase.lcaseTags);
    }

    TestSpec::ExcludedPattern::ExcludedPattern( PatternPtr const& underlyingPattern )
    : Pattern( underlyingPattern->name() )
    , m_underlyingPattern( underlyingPattern )
    {}

    bool TestSpec::ExcludedPattern::matches( TestCaseInfo const& testCase ) const {
        return !m_underlyingPattern->matches( testCase );
    }

    bool TestSpec::Filter::matches( TestCaseInfo const& testCase ) const {
        return std::all_of( m_patterns.begin(), m_patterns.end(), [&]( PatternPtr const& p ){ return p->matches( testCase ); } );
    }

    std::string TestSpec::Filter::name() const {
        std::string name;
        for( auto const& p : m_patterns )
            name += p->name();
        return name;
    }

    bool TestSpec::hasFilters() const {
        return !m_filters.empty();
    }

    bool TestSpec::matches( TestCaseInfo const& testCase ) const {
        return std::any_of( m_filters.begin(), m_filters.end(), [&]( Filter const& f ){ return f.matches( testCase ); } );
    }

    TestSpec::Matches TestSpec::matchesByFilter( std::vector<TestCase> const& testCases, IConfig const& config ) const
    {
        Matches matches( m_filters.size() );
        std::transform( m_filters.begin(), m_filters.end(), matches.begin(), [&]( Filter const& filter ){
            std::vector<TestCase const*> currentMatches;
            for( auto const& test : testCases )
                if( isThrowSafe( test, config ) && filter.matches( test ) )
                    currentMatches.emplace_back( &test );
            return FilterMatch{ filter.name(), currentMatches };
        } );
        return matches;
    }

    const TestSpec::vectorStrings& TestSpec::getInvalidArgs() const{
        return  (m_invalidArgs);
    }

}
// end catch_test_spec.cpp
// start catch_test_spec_parser.cpp

namespace Catch {

    TestSpecParser::TestSpecParser( ITagAliasRegistry const& tagAliases ) : m_tagAliases( &tagAliases ) {}

    TestSpecParser& TestSpecParser::parse( std::string const& arg ) {
        m_mode = None;
        m_exclusion = false;
        m_arg = m_tagAliases->expandAliases( arg );
        m_escapeChars.clear();
        m_substring.reserve(m_arg.size());
        m_patternName.reserve(m_arg.size());
        m_realPatternPos = 0;

        for( m_pos = 0; m_pos < m_arg.size(); ++m_pos )
          //if visitChar fails
           if( !visitChar( m_arg[m_pos] ) ){
               m_testSpec.m_invalidArgs.push_back(arg);
               break;
           }
        endMode();
        return *this;
    }
    TestSpec TestSpecParser::testSpec() {
        addFilter();
        return m_testSpec;
    }
    bool TestSpecParser::visitChar( char c ) {
        if( (m_mode != EscapedName) && (c == '\\') ) {
            escape();
            addCharToPattern(c);
            return true;
        }else if((m_mode != EscapedName) && (c == ',') )  {
            return separate();
        }

        switch( m_mode ) {
        case None:
            if( processNoneChar( c ) )
                return true;
            break;
        case Name:
            processNameChar( c );
            break;
        case EscapedName:
            endMode();
            addCharToPattern(c);
            return true;
        default:
        case Tag:
        case QuotedName:
            if( processOtherChar( c ) )
                return true;
            break;
        }

        m_substring += c;
        if( !isControlChar( c ) ) {
            m_patternName += c;
            m_realPatternPos++;
        }
        return true;
    }
    // Two of the processing methods return true to signal the caller to return
    // without adding the given character to the current pattern strings
    bool TestSpecParser::processNoneChar( char c ) {
        switch( c ) {
        case ' ':
            return true;
        case '~':
            m_exclusion = true;
            return false;
        case '[':
            startNewMode( Tag );
            return false;
        case '"':
            startNewMode( QuotedName );
            return false;
        default:
            startNewMode( Name );
            return false;
        }
    }
    void TestSpecParser::processNameChar( char c ) {
        if( c == '[' ) {
            if( m_substring == "exclude:" )
                m_exclusion = true;
            else
                endMode();
            startNewMode( Tag );
        }
    }
    bool TestSpecParser::processOtherChar( char c ) {
        if( !isControlChar( c ) )
            return false;
        m_substring += c;
        endMode();
        return true;
    }
    void TestSpecParser::startNewMode( Mode mode ) {
        m_mode = mode;
    }
    void TestSpecParser::endMode() {
        switch( m_mode ) {
        case Name:
        case QuotedName:
            return addNamePattern();
        case Tag:
            return addTagPattern();
        case EscapedName:
            revertBackToLastMode();
            return;
        case None:
        default:
            return startNewMode( None );
        }
    }
    void TestSpecParser::escape() {
        saveLastMode();
        m_mode = EscapedName;
        m_escapeChars.push_back(m_realPatternPos);
    }
    bool TestSpecParser::isControlChar( char c ) const {
        switch( m_mode ) {
            default:
                return false;
            case None:
                return c == '~';
            case Name:
                return c == '[';
            case EscapedName:
                return true;
            case QuotedName:
                return c == '"';
            case Tag:
                return c == '[' || c == ']';
        }
    }

    void TestSpecParser::addFilter() {
        if( !m_currentFilter.m_patterns.empty() ) {
            m_testSpec.m_filters.push_back( m_currentFilter );
            m_currentFilter = TestSpec::Filter();
        }
    }

    void TestSpecParser::saveLastMode() {
      lastMode = m_mode;
    }

    void TestSpecParser::revertBackToLastMode() {
      m_mode = lastMode;
    }

    bool TestSpecParser::separate() {
      if( (m_mode==QuotedName) || (m_mode==Tag) ){
         //invalid argument, signal failure to previous scope.
         m_mode = None;
         m_pos = m_arg.size();
         m_substring.clear();
         m_patternName.clear();
         m_realPatternPos = 0;
         return false;
      }
      endMode();
      addFilter();
      return true; //success
    }

    std::string TestSpecParser::preprocessPattern() {
        std::string token = m_patternName;
        for (std::size_t i = 0; i < m_escapeChars.size(); ++i)
            token = token.substr(0, m_escapeChars[i] - i) + token.substr(m_escapeChars[i] - i + 1);
        m_escapeChars.clear();
        if (startsWith(token, "exclude:")) {
            m_exclusion = true;
            token = token.substr(8);
        }

        m_patternName.clear();
        m_realPatternPos = 0;

        return token;
    }

    void TestSpecParser::addNamePattern() {
        auto token = preprocessPattern();

        if (!token.empty()) {
            TestSpec::PatternPtr pattern = std::make_shared<TestSpec::NamePattern>(token, m_substring);
            if (m_exclusion)
                pattern = std::make_shared<TestSpec::ExcludedPattern>(pattern);
            m_currentFilter.m_patterns.push_back(pattern);
        }
        m_substring.clear();
        m_exclusion = false;
        m_mode = None;
    }

    void TestSpecParser::addTagPattern() {
        auto token = preprocessPattern();

        if (!token.empty()) {
            // If the tag pattern is the "hide and tag" shorthand (e.g. [.foo])
            // we have to create a separate hide tag and shorten the real one
            if (token.size() > 1 && token[0] == '.') {
                token.erase(token.begin());
                TestSpec::PatternPtr pattern = std::make_shared<TestSpec::TagPattern>(".", m_substring);
                if (m_exclusion) {
                    pattern = std::make_shared<TestSpec::ExcludedPattern>(pattern);
                }
                m_currentFilter.m_patterns.push_back(pattern);
            }

            TestSpec::PatternPtr pattern = std::make_shared<TestSpec::TagPattern>(token, m_substring);

            if (m_exclusion) {
                pattern = std::make_shared<TestSpec::ExcludedPattern>(pattern);
            }
            m_currentFilter.m_patterns.push_back(pattern);
        }
        m_substring.clear();
        m_exclusion = false;
        m_mode = None;
    }

    TestSpec parseTestSpec( std::string const& arg ) {
        return TestSpecParser( ITagAliasRegistry::get() ).parse( arg ).testSpec();
    }

} // namespace Catch
// end catch_test_spec_parser.cpp
// start catch_timer.cpp

#include <chrono>

static const uint64_t nanosecondsInSecond = 1000000000;

namespace Catch {

    auto getCurrentNanosecondsSinceEpoch() -> uint64_t {
        return std::chrono::duration_cast<std::chrono::nanoseconds>( std::chrono::high_resolution_clock::now().time_since_epoch() ).count();
    }

    namespace {
        auto estimateClockResolution() -> uint64_t {
            uint64_t sum = 0;
            static const uint64_t iterations = 1000000;

            auto startTime = getCurrentNanosecondsSinceEpoch();

            for( std::size_t i = 0; i < iterations; ++i ) {

                uint64_t ticks;
                uint64_t baseTicks = getCurrentNanosecondsSinceEpoch();
                do {
                    ticks = getCurrentNanosecondsSinceEpoch();
                } while( ticks == baseTicks );

                auto delta = ticks - baseTicks;
                sum += delta;

                // If we have been calibrating for over 3 seconds -- the clock
                // is terrible and we should move on.
                // TBD: How to signal that the measured resolution is probably wrong?
                if (ticks > startTime + 3 * nanosecondsInSecond) {
                    return sum / ( i + 1u );
                }
            }

            // We're just taking the mean, here. To do better we could take the std. dev and exclude outliers
            // - and potentially do more iterations if there's a high variance.
            return sum/iterations;
        }
    }
    auto getEstimatedClockResolution() -> uint64_t {
        static auto s_resolution = estimateClockResolution();
        return s_resolution;
    }

    void Timer::start() {
       m_nanoseconds = getCurrentNanosecondsSinceEpoch();
    }
    auto Timer::getElapsedNanoseconds() const -> uint64_t {
        return getCurrentNanosecondsSinceEpoch() - m_nanoseconds;
    }
    auto Timer::getElapsedMicroseconds() const -> uint64_t {
        return getElapsedNanoseconds()/1000;
    }
    auto Timer::getElapsedMilliseconds() const -> unsigned int {
        return static_cast<unsigned int>(getElapsedMicroseconds()/1000);
    }
    auto Timer::getElapsedSeconds() const -> double {
        return getElapsedMicroseconds()/1000000.0;
    }

} // namespace Catch
// end catch_timer.cpp
// start catch_tostring.cpp

#if defined(__clang__)
#    pragma clang diagnostic push
#    pragma clang diagnostic ignored "-Wexit-time-destructors"
#    pragma clang diagnostic ignored "-Wglobal-constructors"
#endif

// Enable specific decls locally
#if !defined(CATCH_CONFIG_ENABLE_CHRONO_STRINGMAKER)
#define CATCH_CONFIG_ENABLE_CHRONO_STRINGMAKER
#endif

#include <cmath>
#include <iomanip>

namespace Catch {

namespace Detail {

    const std::string unprintableString = "{?}";

    namespace {
        const int hexThreshold = 255;

        struct Endianness {
            enum Arch { Big, Little };

            static Arch which() {
                int one = 1;
                // If the lowest byte we read is non-zero, we can assume
                // that little endian format is used.
                auto value = *reinterpret_cast<char*>(&one);
                return value ? Little : Big;
            }
        };
    }

    std::string rawMemoryToString( const void *object, std::size_t size ) {
        // Reverse order for little endian architectures
        int i = 0, end = static_cast<int>( size ), inc = 1;
        if( Endianness::which() == Endianness::Little ) {
            i = end-1;
            end = inc = -1;
        }

        unsigned char const *bytes = static_cast<unsigned char const *>(object);
        ReusableStringStream rss;
        rss << "0x" << std::setfill('0') << std::hex;
        for( ; i != end; i += inc )
             rss << std::setw(2) << static_cast<unsigned>(bytes[i]);
       return rss.str();
    }
}

template<typename T>
std::string fpToString( T value, int precision ) {
    if (Catch::isnan(value)) {
        return "nan";
    }

    ReusableStringStream rss;
    rss << std::setprecision( precision )
        << std::fixed
        << value;
    std::string d = rss.str();
    std::size_t i = d.find_last_not_of( '0' );
    if( i != std::string::npos && i != d.size()-1 ) {
        if( d[i] == '.' )
            i++;
        d = d.substr( 0, i+1 );
    }
    return d;
}

//// ======================================================= ////
//
//   Out-of-line defs for full specialization of StringMaker
//
//// ======================================================= ////

std::string StringMaker<std::string>::convert(const std::string& str) {
    if (!getCurrentContext().getConfig()->showInvisibles()) {
        return '"' + str + '"';
    }

    std::string s("\"");
    for (char c : str) {
        switch (c) {
        case '\n':
            s.append("\\n");
            break;
        case '\t':
            s.append("\\t");
            break;
        default:
            s.push_back(c);
            break;
        }
    }
    s.append("\"");
    return s;
}

#ifdef CATCH_CONFIG_CPP17_STRING_VIEW
std::string StringMaker<std::string_view>::convert(std::string_view str) {
    return ::Catch::Detail::stringify(std::string{ str });
}
#endif

std::string StringMaker<char const*>::convert(char const* str) {
    if (str) {
        return ::Catch::Detail::stringify(std::string{ str });
    } else {
        return{ "{null string}" };
    }
}
std::string StringMaker<char*>::convert(char* str) {
    if (str) {
        return ::Catch::Detail::stringify(std::string{ str });
    } else {
        return{ "{null string}" };
    }
}

#ifdef CATCH_CONFIG_WCHAR
std::string StringMaker<std::wstring>::convert(const std::wstring& wstr) {
    std::string s;
    s.reserve(wstr.size());
    for (auto c : wstr) {
        s += (c <= 0xff) ? static_cast<char>(c) : '?';
    }
    return ::Catch::Detail::stringify(s);
}

# ifdef CATCH_CONFIG_CPP17_STRING_VIEW
std::string StringMaker<std::wstring_view>::convert(std::wstring_view str) {
    return StringMaker<std::wstring>::convert(std::wstring(str));
}
# endif

std::string StringMaker<wchar_t const*>::convert(wchar_t const * str) {
    if (str) {
        return ::Catch::Detail::stringify(std::wstring{ str });
    } else {
        return{ "{null string}" };
    }
}
std::string StringMaker<wchar_t *>::convert(wchar_t * str) {
    if (str) {
        return ::Catch::Detail::stringify(std::wstring{ str });
    } else {
        return{ "{null string}" };
    }
}
#endif

#if defined(CATCH_CONFIG_CPP17_BYTE)
#include <cstddef>
std::string StringMaker<std::byte>::convert(std::byte value) {
    return ::Catch::Detail::stringify(std::to_integer<unsigned long long>(value));
}
#endif // defined(CATCH_CONFIG_CPP17_BYTE)

std::string StringMaker<int>::convert(int value) {
    return ::Catch::Detail::stringify(static_cast<long long>(value));
}
std::string StringMaker<long>::convert(long value) {
    return ::Catch::Detail::stringify(static_cast<long long>(value));
}
std::string StringMaker<long long>::convert(long long value) {
    ReusableStringStream rss;
    rss << value;
    if (value > Detail::hexThreshold) {
        rss << " (0x" << std::hex << value << ')';
    }
    return rss.str();
}

std::string StringMaker<unsigned int>::convert(unsigned int value) {
    return ::Catch::Detail::stringify(static_cast<unsigned long long>(value));
}
std::string StringMaker<unsigned long>::convert(unsigned long value) {
    return ::Catch::Detail::stringify(static_cast<unsigned long long>(value));
}
std::string StringMaker<unsigned long long>::convert(unsigned long long value) {
    ReusableStringStream rss;
    rss << value;
    if (value > Detail::hexThreshold) {
        rss << " (0x" << std::hex << value << ')';
    }
    return rss.str();
}

std::string StringMaker<bool>::convert(bool b) {
    return b ? "true" : "false";
}

std::string StringMaker<signed char>::convert(signed char value) {
    if (value == '\r') {
        return "'\\r'";
    } else if (value == '\f') {
        return "'\\f'";
    } else if (value == '\n') {
        return "'\\n'";
    } else if (value == '\t') {
        return "'\\t'";
    } else if ('\0' <= value && value < ' ') {
        return ::Catch::Detail::stringify(static_cast<unsigned int>(value));
    } else {
        char chstr[] = "' '";
        chstr[1] = value;
        return chstr;
    }
}
std::string StringMaker<char>::convert(char c) {
    return ::Catch::Detail::stringify(static_cast<signed char>(c));
}
std::string StringMaker<unsigned char>::convert(unsigned char c) {
    return ::Catch::Detail::stringify(static_cast<char>(c));
}

std::string StringMaker<std::nullptr_t>::convert(std::nullptr_t) {
    return "nullptr";
}

int StringMaker<float>::precision = 5;

std::string StringMaker<float>::convert(float value) {
    return fpToString(value, precision) + 'f';
}

int StringMaker<double>::precision = 10;

std::string StringMaker<double>::convert(double value) {
    return fpToString(value, precision);
}

std::string ratio_string<std::atto>::symbol() { return "a"; }
std::string ratio_string<std::femto>::symbol() { return "f"; }
std::string ratio_string<std::pico>::symbol() { return "p"; }
std::string ratio_string<std::nano>::symbol() { return "n"; }
std::string ratio_string<std::micro>::symbol() { return "u"; }
std::string ratio_string<std::milli>::symbol() { return "m"; }

} // end namespace Catch

#if defined(__clang__)
#    pragma clang diagnostic pop
#endif

// end catch_tostring.cpp
// start catch_totals.cpp

namespace Catch {

    Counts Counts::operator - ( Counts const& other ) const {
        Counts diff;
        diff.passed = passed - other.passed;
        diff.failed = failed - other.failed;
        diff.failedButOk = failedButOk - other.failedButOk;
        return diff;
    }

    Counts& Counts::operator += ( Counts const& other ) {
        passed += other.passed;
        failed += other.failed;
        failedButOk += other.failedButOk;
        return *this;
    }

    std::size_t Counts::total() const {
        return passed + failed + failedButOk;
    }
    bool Counts::allPassed() const {
        return failed == 0 && failedButOk == 0;
    }
    bool Counts::allOk() const {
        return failed == 0;
    }

    Totals Totals::operator - ( Totals const& other ) const {
        Totals diff;
        diff.assertions = assertions - other.assertions;
        diff.testCases = testCases - other.testCases;
        return diff;
    }

    Totals& Totals::operator += ( Totals const& other ) {
        assertions += other.assertions;
        testCases += other.testCases;
        return *this;
    }

    Totals Totals::delta( Totals const& prevTotals ) const {
        Totals diff = *this - prevTotals;
        if( diff.assertions.failed > 0 )
            ++diff.testCases.failed;
        else if( diff.assertions.failedButOk > 0 )
            ++diff.testCases.failedButOk;
        else
            ++diff.testCases.passed;
        return diff;
    }

}
// end catch_totals.cpp
// start catch_uncaught_exceptions.cpp

// start catch_config_uncaught_exceptions.hpp

//              Copyright Catch2 Authors
// Distributed under the Boost Software License, Version 1.0.
//   (See accompanying file LICENSE_1_0.txt or copy at
//        https://www.boost.org/LICENSE_1_0.txt)

// SPDX-License-Identifier: BSL-1.0

#ifndef CATCH_CONFIG_UNCAUGHT_EXCEPTIONS_HPP
#define CATCH_CONFIG_UNCAUGHT_EXCEPTIONS_HPP

#if defined(_MSC_VER)
#  if _MSC_VER >= 1900 // Visual Studio 2015 or newer
#    define CATCH_INTERNAL_CONFIG_CPP17_UNCAUGHT_EXCEPTIONS
#  endif
#endif

#include <exception>

#if defined(__cpp_lib_uncaught_exceptions) \
    && !defined(CATCH_INTERNAL_CONFIG_CPP17_UNCAUGHT_EXCEPTIONS)

#  define CATCH_INTERNAL_CONFIG_CPP17_UNCAUGHT_EXCEPTIONS
#endif // __cpp_lib_uncaught_exceptions

#if defined(CATCH_INTERNAL_CONFIG_CPP17_UNCAUGHT_EXCEPTIONS) \
    && !defined(CATCH_CONFIG_NO_CPP17_UNCAUGHT_EXCEPTIONS) \
    && !defined(CATCH_CONFIG_CPP17_UNCAUGHT_EXCEPTIONS)

#  define CATCH_CONFIG_CPP17_UNCAUGHT_EXCEPTIONS
#endif

#endif // CATCH_CONFIG_UNCAUGHT_EXCEPTIONS_HPP
// end catch_config_uncaught_exceptions.hpp
#include <exception>

namespace Catch {
    bool uncaught_exceptions() {
#if defined(CATCH_CONFIG_DISABLE_EXCEPTIONS)
        return false;
#elif defined(CATCH_CONFIG_CPP17_UNCAUGHT_EXCEPTIONS)
        return std::uncaught_exceptions() > 0;
#else
        return std::uncaught_exception();
#endif
  }
} // end namespace Catch
// end catch_uncaught_exceptions.cpp
// start catch_version.cpp

#include <ostream>

namespace Catch {

    Version::Version
        (   unsigned int _majorVersion,
            unsigned int _minorVersion,
            unsigned int _patchNumber,
            char const * const _branchName,
            unsigned int _buildNumber )
    :   majorVersion( _majorVersion ),
        minorVersion( _minorVersion ),
        patchNumber( _patchNumber ),
        branchName( _branchName ),
        buildNumber( _buildNumber )
    {}

    std::ostream& operator << ( std::ostream& os, Version const& version ) {
        os  << version.majorVersion << '.'
            << version.minorVersion << '.'
            << version.patchNumber;
        // branchName is never null -> 0th char is \0 if it is empty
        if (version.branchName[0]) {
            os << '-' << version.branchName
               << '.' << version.buildNumber;
        }
        return os;
    }

    Version const& libraryVersion() {
        static Version version( 2, 13, 10, "", 0 );
        return version;
    }

}
// end catch_version.cpp
// start catch_wildcard_pattern.cpp

namespace Catch {

    WildcardPattern::WildcardPattern( std::string const& pattern,
                                      CaseSensitive::Choice caseSensitivity )
    :   m_caseSensitivity( caseSensitivity ),
        m_pattern( normaliseString( pattern ) )
    {
        if( startsWith( m_pattern, '*' ) ) {
            m_pattern = m_pattern.substr( 1 );
            m_wildcard = WildcardAtStart;
        }
        if( endsWith( m_pattern, '*' ) ) {
            m_pattern = m_pattern.substr( 0, m_pattern.size()-1 );
            m_wildcard = static_cast<WildcardPosition>( m_wildcard | WildcardAtEnd );
        }
    }

    bool WildcardPattern::matches( std::string const& str ) const {
        switch( m_wildcard ) {
            case NoWildcard:
                return m_pattern == normaliseString( str );
            case WildcardAtStart:
                return endsWith( normaliseString( str ), m_pattern );
            case WildcardAtEnd:
                return startsWith( normaliseString( str ), m_pattern );
            case WildcardAtBothEnds:
                return contains( normaliseString( str ), m_pattern );
            default:
                CATCH_INTERNAL_ERROR( "Unknown enum" );
        }
    }

    std::string WildcardPattern::normaliseString( std::string const& str ) const {
        return trim( m_caseSensitivity == CaseSensitive::No ? toLower( str ) : str );
    }
}
// end catch_wildcard_pattern.cpp
// start catch_xmlwriter.cpp

#include <iomanip>
#include <type_traits>

namespace Catch {

namespace {

    size_t trailingBytes(unsigned char c) {
        if ((c & 0xE0) == 0xC0) {
            return 2;
        }
        if ((c & 0xF0) == 0xE0) {
            return 3;
        }
        if ((c & 0xF8) == 0xF0) {
            return 4;
        }
        CATCH_INTERNAL_ERROR("Invalid multibyte utf-8 start byte encountered");
    }

    uint32_t headerValue(unsigned char c) {
        if ((c & 0xE0) == 0xC0) {
            return c & 0x1F;
        }
        if ((c & 0xF0) == 0xE0) {
            return c & 0x0F;
        }
        if ((c & 0xF8) == 0xF0) {
            return c & 0x07;
        }
        CATCH_INTERNAL_ERROR("Invalid multibyte utf-8 start byte encountered");
    }

    void hexEscapeChar(std::ostream& os, unsigned char c) {
        std::ios_base::fmtflags f(os.flags());
        os << "\\x"
            << std::uppercase << std::hex << std::setfill('0') << std::setw(2)
            << static_cast<int>(c);
        os.flags(f);
    }

    bool shouldNewline(XmlFormatting fmt) {
        return !!(static_cast<std::underlying_type<XmlFormatting>::type>(fmt & XmlFormatting::Newline));
    }

    bool shouldIndent(XmlFormatting fmt) {
        return !!(static_cast<std::underlying_type<XmlFormatting>::type>(fmt & XmlFormatting::Indent));
    }

} // anonymous namespace

    XmlFormatting operator | (XmlFormatting lhs, XmlFormatting rhs) {
        return static_cast<XmlFormatting>(
            static_cast<std::underlying_type<XmlFormatting>::type>(lhs) |
            static_cast<std::underlying_type<XmlFormatting>::type>(rhs)
        );
    }

    XmlFormatting operator & (XmlFormatting lhs, XmlFormatting rhs) {
        return static_cast<XmlFormatting>(
            static_cast<std::underlying_type<XmlFormatting>::type>(lhs) &
            static_cast<std::underlying_type<XmlFormatting>::type>(rhs)
        );
    }

    XmlEncode::XmlEncode( std::string const& str, ForWhat forWhat )
    :   m_str( str ),
        m_forWhat( forWhat )
    {}

    void XmlEncode::encodeTo( std::ostream& os ) const {
        // Apostrophe escaping not necessary if we always use " to write attributes
        // (see: http://www.w3.org/TR/xml/#syntax)

        for( std::size_t idx = 0; idx < m_str.size(); ++ idx ) {
            unsigned char c = m_str[idx];
            switch (c) {
            case '<':   os << "&lt;"; break;
            case '&':   os << "&amp;"; break;

            case '>':
                // See: http://www.w3.org/TR/xml/#syntax
                if (idx > 2 && m_str[idx - 1] == ']' && m_str[idx - 2] == ']')
                    os << "&gt;";
                else
                    os << c;
                break;

            case '\"':
                if (m_forWhat == ForAttributes)
                    os << "&quot;";
                else
                    os << c;
                break;

            default:
                // Check for control characters and invalid utf-8

                // Escape control characters in standard ascii
                // see http://stackoverflow.com/questions/404107/why-are-control-characters-illegal-in-xml-1-0
                if (c < 0x09 || (c > 0x0D && c < 0x20) || c == 0x7F) {
                    hexEscapeChar(os, c);
                    break;
                }

                // Plain ASCII: Write it to stream
                if (c < 0x7F) {
                    os << c;
                    break;
                }

                // UTF-8 territory
                // Check if the encoding is valid and if it is not, hex escape bytes.
                // Important: We do not check the exact decoded values for validity, only the encoding format
                // First check that this bytes is a valid lead byte:
                // This means that it is not encoded as 1111 1XXX
                // Or as 10XX XXXX
                if (c <  0xC0 ||
                    c >= 0xF8) {
                    hexEscapeChar(os, c);
                    break;
                }

                auto encBytes = trailingBytes(c);
                // Are there enough bytes left to avoid accessing out-of-bounds memory?
                if (idx + encBytes - 1 >= m_str.size()) {
                    hexEscapeChar(os, c);
                    break;
                }
                // The header is valid, check data
                // The next encBytes bytes must together be a valid utf-8
                // This means: bitpattern 10XX XXXX and the extracted value is sane (ish)
                bool valid = true;
                uint32_t value = headerValue(c);
                for (std::size_t n = 1; n < encBytes; ++n) {
                    unsigned char nc = m_str[idx + n];
                    valid &= ((nc & 0xC0) == 0x80);
                    value = (value << 6) | (nc & 0x3F);
                }

                if (
                    // Wrong bit pattern of following bytes
                    (!valid) ||
                    // Overlong encodings
                    (value < 0x80) ||
                    (0x80 <= value && value < 0x800   && encBytes > 2) ||
                    (0x800 < value && value < 0x10000 && encBytes > 3) ||
                    // Encoded value out of range
                    (value >= 0x110000)
                    ) {
                    hexEscapeChar(os, c);
                    break;
                }

                // If we got here, this is in fact a valid(ish) utf-8 sequence
                for (std::size_t n = 0; n < encBytes; ++n) {
                    os << m_str[idx + n];
                }
                idx += encBytes - 1;
                break;
            }
        }
    }

    std::ostream& operator << ( std::ostream& os, XmlEncode const& xmlEncode ) {
        xmlEncode.encodeTo( os );
        return os;
    }

    XmlWriter::ScopedElement::ScopedElement( XmlWriter* writer, XmlFormatting fmt )
    :   m_writer( writer ),
        m_fmt(fmt)
    {}

    XmlWriter::ScopedElement::ScopedElement( ScopedElement&& other ) noexcept
    :   m_writer( other.m_writer ),
        m_fmt(other.m_fmt)
    {
        other.m_writer = nullptr;
        other.m_fmt = XmlFormatting::None;
    }
    XmlWriter::ScopedElement& XmlWriter::ScopedElement::operator=( ScopedElement&& other ) noexcept {
        if ( m_writer ) {
            m_writer->endElement();
        }
        m_writer = other.m_writer;
        other.m_writer = nullptr;
        m_fmt = other.m_fmt;
        other.m_fmt = XmlFormatting::None;
        return *this;
    }

    XmlWriter::ScopedElement::~ScopedElement() {
        if (m_writer) {
            m_writer->endElement(m_fmt);
        }
    }

    XmlWriter::ScopedElement& XmlWriter::ScopedElement::writeText( std::string const& text, XmlFormatting fmt ) {
        m_writer->writeText( text, fmt );
        return *this;
    }

    XmlWriter::XmlWriter( std::ostream& os ) : m_os( os )
    {
        writeDeclaration();
    }

    XmlWriter::~XmlWriter() {
        while (!m_tags.empty()) {
            endElement();
        }
        newlineIfNecessary();
    }

    XmlWriter& XmlWriter::startElement( std::string const& name, XmlFormatting fmt ) {
        ensureTagClosed();
        newlineIfNecessary();
        if (shouldIndent(fmt)) {
            m_os << m_indent;
            m_indent += "  ";
        }
        m_os << '<' << name;
        m_tags.push_back( name );
        m_tagIsOpen = true;
        applyFormatting(fmt);
        return *this;
    }

    XmlWriter::ScopedElement XmlWriter::scopedElement( std::string const& name, XmlFormatting fmt ) {
        ScopedElement scoped( this, fmt );
        startElement( name, fmt );
        return scoped;
    }

    XmlWriter& XmlWriter::endElement(XmlFormatting fmt) {
        m_indent = m_indent.substr(0, m_indent.size() - 2);

        if( m_tagIsOpen ) {
            m_os << "/>";
            m_tagIsOpen = false;
        } else {
            newlineIfNecessary();
            if (shouldIndent(fmt)) {
                m_os << m_indent;
            }
            m_os << "</" << m_tags.back() << ">";
        }
        m_os << std::flush;
        applyFormatting(fmt);
        m_tags.pop_back();
        return *this;
    }

    XmlWriter& XmlWriter::writeAttribute( std::string const& name, std::string const& attribute ) {
        if( !name.empty() && !attribute.empty() )
            m_os << ' ' << name << "=\"" << XmlEncode( attribute, XmlEncode::ForAttributes ) << '"';
        return *this;
    }

    XmlWriter& XmlWriter::writeAttribute( std::string const& name, bool attribute ) {
        m_os << ' ' << name << "=\"" << ( attribute ? "true" : "false" ) << '"';
        return *this;
    }

    XmlWriter& XmlWriter::writeText( std::string const& text, XmlFormatting fmt) {
        if( !text.empty() ){
            bool tagWasOpen = m_tagIsOpen;
            ensureTagClosed();
            if (tagWasOpen && shouldIndent(fmt)) {
                m_os << m_indent;
            }
            m_os << XmlEncode( text );
            applyFormatting(fmt);
        }
        return *this;
    }

    XmlWriter& XmlWriter::writeComment( std::string const& text, XmlFormatting fmt) {
        ensureTagClosed();
        if (shouldIndent(fmt)) {
            m_os << m_indent;
        }
        m_os << "<!--" << text << "-->";
        applyFormatting(fmt);
        return *this;
    }

    void XmlWriter::writeStylesheetRef( std::string const& url ) {
        m_os << "<?xml-stylesheet type=\"text/xsl\" href=\"" << url << "\"?>\n";
    }

    XmlWriter& XmlWriter::writeBlankLine() {
        ensureTagClosed();
        m_os << '\n';
        return *this;
    }

    void XmlWriter::ensureTagClosed() {
        if( m_tagIsOpen ) {
            m_os << '>' << std::flush;
            newlineIfNecessary();
            m_tagIsOpen = false;
        }
    }

    void XmlWriter::applyFormatting(XmlFormatting fmt) {
        m_needsNewline = shouldNewline(fmt);
    }

    void XmlWriter::writeDeclaration() {
        m_os << "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n";
    }

    void XmlWriter::newlineIfNecessary() {
        if( m_needsNewline ) {
            m_os << std::endl;
            m_needsNewline = false;
        }
    }
}
// end catch_xmlwriter.cpp
// start catch_reporter_bases.cpp

#include <cstring>
#include <cfloat>
#include <cstdio>
#include <cassert>
#include <memory>

namespace Catch {
    void prepareExpandedExpression(AssertionResult& result) {
        result.getExpandedExpression();
    }

    // Because formatting using c++ streams is stateful, drop down to C is required
    // Alternatively we could use stringstream, but its performance is... not good.
    std::string getFormattedDuration( double duration ) {
        // Max exponent + 1 is required to represent the whole part
        // + 1 for decimal point
        // + 3 for the 3 decimal places
        // + 1 for null terminator
        const std::size_t maxDoubleSize = DBL_MAX_10_EXP + 1 + 1 + 3 + 1;
        char buffer[maxDoubleSize];

        // Save previous errno, to prevent sprintf from overwriting it
        ErrnoGuard guard;
#ifdef _MSC_VER
        sprintf_s(buffer, "%.3f", duration);
#else
        std::sprintf(buffer, "%.3f", duration);
#endif
        return std::string(buffer);
    }

    bool shouldShowDuration( IConfig const& config, double duration ) {
        if ( config.showDurations() == ShowDurations::Always ) {
            return true;
        }
        if ( config.showDurations() == ShowDurations::Never ) {
            return false;
        }
        const double min = config.minDuration();
        return min >= 0 && duration >= min;
    }

    std::string serializeFilters( std::vector<std::string> const& container ) {
        ReusableStringStream oss;
        bool first = true;
        for (auto&& filter : container)
        {
            if (!first)
                oss << ' ';
            else
                first = false;

            oss << filter;
        }
        return oss.str();
    }

    TestEventListenerBase::TestEventListenerBase(ReporterConfig const & _config)
        :StreamingReporterBase(_config) {}

    std::set<Verbosity> TestEventListenerBase::getSupportedVerbosities() {
        return { Verbosity::Quiet, Verbosity::Normal, Verbosity::High };
    }

    void TestEventListenerBase::assertionStarting(AssertionInfo const &) {}

    bool TestEventListenerBase::assertionEnded(AssertionStats const &) {
        return false;
    }

} // end namespace Catch
// end catch_reporter_bases.cpp
// start catch_reporter_compact.cpp

namespace {

#ifdef CATCH_PLATFORM_MAC
    const char* failedString() { return "FAILED"; }
    const char* passedString() { return "PASSED"; }
#else
    const char* failedString() { return "failed"; }
    const char* passedString() { return "passed"; }
#endif

    // Colour::LightGrey
    Catch::Colour::Code dimColour() { return Catch::Colour::FileName; }

    std::string bothOrAll( std::size_t count ) {
        return count == 1 ? std::string() :
               count == 2 ? "both " : "all " ;
    }

} // anon namespace

namespace Catch {
namespace {
// Colour, message variants:
// - white: No tests ran.
// -   red: Failed [both/all] N test cases, failed [both/all] M assertions.
// - white: Passed [both/all] N test cases (no assertions).
// -   red: Failed N tests cases, failed M assertions.
// - green: Passed [both/all] N tests cases with M assertions.
void printTotals(std::ostream& out, const Totals& totals) {
    if (totals.testCases.total() == 0) {
        out << "No tests ran.";
    } else if (totals.testCases.failed == totals.testCases.total()) {
        Colour colour(Colour::ResultError);
        const std::string qualify_assertions_failed =
            totals.assertions.failed == totals.assertions.total() ?
            bothOrAll(totals.assertions.failed) : std::string();
        out <<
            "Failed " << bothOrAll(totals.testCases.failed)
            << pluralise(totals.testCases.failed, "test case") << ", "
            "failed " << qualify_assertions_failed <<
            pluralise(totals.assertions.failed, "assertion") << '.';
    } else if (totals.assertions.total() == 0) {
        out <<
            "Passed " << bothOrAll(totals.testCases.total())
            << pluralise(totals.testCases.total(), "test case")
            << " (no assertions).";
    } else if (totals.assertions.failed) {
        Colour colour(Colour::ResultError);
        out <<
            "Failed " << pluralise(totals.testCases.failed, "test case") << ", "
            "failed " << pluralise(totals.assertions.failed, "assertion") << '.';
    } else {
        Colour colour(Colour::ResultSuccess);
        out <<
            "Passed " << bothOrAll(totals.testCases.passed)
            << pluralise(totals.testCases.passed, "test case") <<
            " with " << pluralise(totals.assertions.passed, "assertion") << '.';
    }
}

// Implementation of CompactReporter formatting
class AssertionPrinter {
public:
    AssertionPrinter& operator= (AssertionPrinter const&) = delete;
    AssertionPrinter(AssertionPrinter const&) = delete;
    AssertionPrinter(std::ostream& _stream, AssertionStats const& _stats, bool _printInfoMessages)
        : stream(_stream)
        , result(_stats.assertionResult)
        , messages(_stats.infoMessages)
        , itMessage(_stats.infoMessages.begin())
        , printInfoMessages(_printInfoMessages) {}

    void print() {
        printSourceInfo();

        itMessage = messages.begin();

        switch (result.getResultType()) {
        case ResultWas::Ok:
            printResultType(Colour::ResultSuccess, passedString());
            printOriginalExpression();
            printReconstructedExpression();
            if (!result.hasExpression())
                printRemainingMessages(Colour::None);
            else
                printRemainingMessages();
            break;
        case ResultWas::ExpressionFailed:
            if (result.isOk())
                printResultType(Colour::ResultSuccess, failedString() + std::string(" - but was ok"));
            else
                printResultType(Colour::Error, failedString());
            printOriginalExpression();
            printReconstructedExpression();
            printRemainingMessages();
            break;
        case ResultWas::ThrewException:
            printResultType(Colour::Error, failedString());
            printIssue("unexpected exception with message:");
            printMessage();
            printExpressionWas();
            printRemainingMessages();
            break;
        case ResultWas::FatalErrorCondition:
            printResultType(Colour::Error, failedString());
            printIssue("fatal error condition with message:");
            printMessage();
            printExpressionWas();
            printRemainingMessages();
            break;
        case ResultWas::DidntThrowException:
            printResultType(Colour::Error, failedString());
            printIssue("expected exception, got none");
            printExpressionWas();
            printRemainingMessages();
            break;
        case ResultWas::Info:
            printResultType(Colour::None, "info");
            printMessage();
            printRemainingMessages();
            break;
        case ResultWas::Warning:
            printResultType(Colour::None, "warning");
            printMessage();
            printRemainingMessages();
            break;
        case ResultWas::ExplicitFailure:
            printResultType(Colour::Error, failedString());
            printIssue("explicitly");
            printRemainingMessages(Colour::None);
            break;
            // These cases are here to prevent compiler warnings
        case ResultWas::Unknown:
        case ResultWas::FailureBit:
        case ResultWas::Exception:
            printResultType(Colour::Error, "** internal error **");
            break;
        }
    }

private:
    void printSourceInfo() const {
        Colour colourGuard(Colour::FileName);
        stream << result.getSourceInfo() << ':';
    }

    void printResultType(Colour::Code colour, std::string const& passOrFail) const {
        if (!passOrFail.empty()) {
            {
                Colour colourGuard(colour);
                stream << ' ' << passOrFail;
            }
            stream << ':';
        }
    }

    void printIssue(std::string const& issue) const {
        stream << ' ' << issue;
    }

    void printExpressionWas() {
        if (result.hasExpression()) {
            stream << ';';
            {
                Colour colour(dimColour());
                stream << " expression was:";
            }
            printOriginalExpression();
        }
    }

    void printOriginalExpression() const {
        if (result.hasExpression()) {
            stream << ' ' << result.getExpression();
        }
    }

    void printReconstructedExpression() const {
        if (result.hasExpandedExpression()) {
            {
                Colour colour(dimColour());
                stream << " for: ";
            }
            stream << result.getExpandedExpression();
        }
    }

    void printMessage() {
        if (itMessage != messages.end()) {
            stream << " '" << itMessage->message << '\'';
            ++itMessage;
        }
    }

    void printRemainingMessages(Colour::Code colour = dimColour()) {
        if (itMessage == messages.end())
            return;

        const auto itEnd = messages.cend();
        const auto N = static_cast<std::size_t>(std::distance(itMessage, itEnd));

        {
            Colour colourGuard(colour);
            stream << " with " << pluralise(N, "message") << ':';
        }

        while (itMessage != itEnd) {
            // If this assertion is a warning ignore any INFO messages
            if (printInfoMessages || itMessage->type != ResultWas::Info) {
                printMessage();
                if (itMessage != itEnd) {
                    Colour colourGuard(dimColour());
                    stream << " and";
                }
                continue;
            }
            ++itMessage;
        }
    }

private:
    std::ostream& stream;
    AssertionResult const& result;
    std::vector<MessageInfo> messages;
    std::vector<MessageInfo>::const_iterator itMessage;
    bool printInfoMessages;
};

} // anon namespace

        std::string CompactReporter::getDescription() {
            return "Reports test results on a single line, suitable for IDEs";
        }

        void CompactReporter::noMatchingTestCases( std::string const& spec ) {
            stream << "No test cases matched '" << spec << '\'' << std::endl;
        }

        void CompactReporter::assertionStarting( AssertionInfo const& ) {}

        bool CompactReporter::assertionEnded( AssertionStats const& _assertionStats ) {
            AssertionResult const& result = _assertionStats.assertionResult;

            bool printInfoMessages = true;

            // Drop out if result was successful and we're not printing those
            if( !m_config->includeSuccessfulResults() && result.isOk() ) {
                if( result.getResultType() != ResultWas::Warning )
                    return false;
                printInfoMessages = false;
            }

            AssertionPrinter printer( stream, _assertionStats, printInfoMessages );
            printer.print();

            stream << std::endl;
            return true;
        }

        void CompactReporter::sectionEnded(SectionStats const& _sectionStats) {
            double dur = _sectionStats.durationInSeconds;
            if ( shouldShowDuration( *m_config, dur ) ) {
                stream << getFormattedDuration( dur ) << " s: " << _sectionStats.sectionInfo.name << std::endl;
            }
        }

        void CompactReporter::testRunEnded( TestRunStats const& _testRunStats ) {
            printTotals( stream, _testRunStats.totals );
            stream << '\n' << std::endl;
            StreamingReporterBase::testRunEnded( _testRunStats );
        }

        CompactReporter::~CompactReporter() {}

    CATCH_REGISTER_REPORTER( "compact", CompactReporter )

} // end namespace Catch
// end catch_reporter_compact.cpp
// start catch_reporter_console.cpp

#include <cfloat>
#include <cstdio>

#if defined(_MSC_VER)
#pragma warning(push)
#pragma warning(disable:4061) // Not all labels are EXPLICITLY handled in switch
 // Note that 4062 (not all labels are handled and default is missing) is enabled
#endif

#if defined(__clang__)
#  pragma clang diagnostic push
// For simplicity, benchmarking-only helpers are always enabled
#  pragma clang diagnostic ignored "-Wunused-function"
#endif

namespace Catch {

namespace {

// Formatter impl for ConsoleReporter
class ConsoleAssertionPrinter {
public:
    ConsoleAssertionPrinter& operator= (ConsoleAssertionPrinter const&) = delete;
    ConsoleAssertionPrinter(ConsoleAssertionPrinter const&) = delete;
    ConsoleAssertionPrinter(std::ostream& _stream, AssertionStats const& _stats, bool _printInfoMessages)
        : stream(_stream),
        stats(_stats),
        result(_stats.assertionResult),
        colour(Colour::None),
        message(result.getMessage()),
        messages(_stats.infoMessages),
        printInfoMessages(_printInfoMessages) {
        switch (result.getResultType()) {
        case ResultWas::Ok:
            colour = Colour::Success;
            passOrFail = "PASSED";
            //if( result.hasMessage() )
            if (_stats.infoMessages.size() == 1)
                messageLabel = "with message";
            if (_stats.infoMessages.size() > 1)
                messageLabel = "with messages";
            break;
        case ResultWas::ExpressionFailed:
            if (result.isOk()) {
                colour = Colour::Success;
                passOrFail = "FAILED - but was ok";
            } else {
                colour = Colour::Error;
                passOrFail = "FAILED";
            }
            if (_stats.infoMessages.size() == 1)
                messageLabel = "with message";
            if (_stats.infoMessages.size() > 1)
                messageLabel = "with messages";
            break;
        case ResultWas::ThrewException:
            colour = Colour::Error;
            passOrFail = "FAILED";
            messageLabel = "due to unexpected exception with ";
            if (_stats.infoMessages.size() == 1)
                messageLabel += "message";
            if (_stats.infoMessages.size() > 1)
                messageLabel += "messages";
            break;
        case ResultWas::FatalErrorCondition:
            colour = Colour::Error;
            passOrFail = "FAILED";
            messageLabel = "due to a fatal error condition";
            break;
        case ResultWas::DidntThrowException:
            colour = Colour::Error;
            passOrFail = "FAILED";
            messageLabel = "because no exception was thrown where one was expected";
            break;
        case ResultWas::Info:
            messageLabel = "info";
            break;
        case ResultWas::Warning:
            messageLabel = "warning";
            break;
        case ResultWas::ExplicitFailure:
            passOrFail = "FAILED";
            colour = Colour::Error;
            if (_stats.infoMessages.size() == 1)
                messageLabel = "explicitly with message";
            if (_stats.infoMessages.size() > 1)
                messageLabel = "explicitly with messages";
            break;
            // These cases are here to prevent compiler warnings
        case ResultWas::Unknown:
        case ResultWas::FailureBit:
        case ResultWas::Exception:
            passOrFail = "** internal error **";
            colour = Colour::Error;
            break;
        }
    }

    void print() const {
        printSourceInfo();
        if (stats.totals.assertions.total() > 0) {
            printResultType();
            printOriginalExpression();
            printReconstructedExpression();
        } else {
            stream << '\n';
        }
        printMessage();
    }

private:
    void printResultType() const {
        if (!passOrFail.empty()) {
            Colour colourGuard(colour);
            stream << passOrFail << ":\n";
        }
    }
    void printOriginalExpression() const {
        if (result.hasExpression()) {
            Colour colourGuard(Colour::OriginalExpression);
            stream << "  ";
            stream << result.getExpressionInMacro();
            stream << '\n';
        }
    }
    void printReconstructedExpression() const {
        if (result.hasExpandedExpression()) {
            stream << "with expansion:\n";
            Colour colourGuard(Colour::ReconstructedExpression);
            stream << Column(result.getExpandedExpression()).indent(2) << '\n';
        }
    }
    void printMessage() const {
        if (!messageLabel.empty())
            stream << messageLabel << ':' << '\n';
        for (auto const& msg : messages) {
            // If this assertion is a warning ignore any INFO messages
            if (printInfoMessages || msg.type != ResultWas::Info)
                stream << Column(msg.message).indent(2) << '\n';
        }
    }
    void printSourceInfo() const {
        Colour colourGuard(Colour::FileName);
        stream << result.getSourceInfo() << ": ";
    }

    std::ostream& stream;
    AssertionStats const& stats;
    AssertionResult const& result;
    Colour::Code colour;
    std::string passOrFail;
    std::string messageLabel;
    std::string message;
    std::vector<MessageInfo> messages;
    bool printInfoMessages;
};

std::size_t makeRatio(std::size_t number, std::size_t total) {
    std::size_t ratio = total > 0 ? CATCH_CONFIG_CONSOLE_WIDTH * number / total : 0;
    return (ratio == 0 && number > 0) ? 1 : ratio;
}

std::size_t& findMax(std::size_t& i, std::size_t& j, std::size_t& k) {
    if (i > j && i > k)
        return i;
    else if (j > k)
        return j;
    else
        return k;
}

struct ColumnInfo {
    enum Justification { Left, Right };
    std::string name;
    int width;
    Justification justification;
};
struct ColumnBreak {};
struct RowBreak {};

class Duration {
    enum class Unit {
        Auto,
        Nanoseconds,
        Microseconds,
        Milliseconds,
        Seconds,
        Minutes
    };
    static const uint64_t s_nanosecondsInAMicrosecond = 1000;
    static const uint64_t s_nanosecondsInAMillisecond = 1000 * s_nanosecondsInAMicrosecond;
    static const uint64_t s_nanosecondsInASecond = 1000 * s_nanosecondsInAMillisecond;
    static const uint64_t s_nanosecondsInAMinute = 60 * s_nanosecondsInASecond;

    double m_inNanoseconds;
    Unit m_units;

public:
    explicit Duration(double inNanoseconds, Unit units = Unit::Auto)
        : m_inNanoseconds(inNanoseconds),
        m_units(units) {
        if (m_units == Unit::Auto) {
            if (m_inNanoseconds < s_nanosecondsInAMicrosecond)
                m_units = Unit::Nanoseconds;
            else if (m_inNanoseconds < s_nanosecondsInAMillisecond)
                m_units = Unit::Microseconds;
            else if (m_inNanoseconds < s_nanosecondsInASecond)
                m_units = Unit::Milliseconds;
            else if (m_inNanoseconds < s_nanosecondsInAMinute)
                m_units = Unit::Seconds;
            else
                m_units = Unit::Minutes;
        }

    }

    auto value() const -> double {
        switch (m_units) {
        case Unit::Microseconds:
            return m_inNanoseconds / static_cast<double>(s_nanosecondsInAMicrosecond);
        case Unit::Milliseconds:
            return m_inNanoseconds / static_cast<double>(s_nanosecondsInAMillisecond);
        case Unit::Seconds:
            return m_inNanoseconds / static_cast<double>(s_nanosecondsInASecond);
        case Unit::Minutes:
            return m_inNanoseconds / static_cast<double>(s_nanosecondsInAMinute);
        default:
            return m_inNanoseconds;
        }
    }
    auto unitsAsString() const -> std::string {
        switch (m_units) {
        case Unit::Nanoseconds:
            return "ns";
        case Unit::Microseconds:
            return "us";
        case Unit::Milliseconds:
            return "ms";
        case Unit::Seconds:
            return "s";
        case Unit::Minutes:
            return "m";
        default:
            return "** internal error **";
        }

    }
    friend auto operator << (std::ostream& os, Duration const& duration) -> std::ostream& {
        return os << duration.value() << ' ' << duration.unitsAsString();
    }
};
} // end anon namespace

class TablePrinter {
    std::ostream& m_os;
    std::vector<ColumnInfo> m_columnInfos;
    std::ostringstream m_oss;
    int m_currentColumn = -1;
    bool m_isOpen = false;

public:
    TablePrinter( std::ostream& os, std::vector<ColumnInfo> columnInfos )
    :   m_os( os ),
        m_columnInfos( std::move( columnInfos ) ) {}

    auto columnInfos() const -> std::vector<ColumnInfo> const& {
        return m_columnInfos;
    }

    void open() {
        if (!m_isOpen) {
            m_isOpen = true;
            *this << RowBreak();

			Columns headerCols;
			Spacer spacer(2);
			for (auto const& info : m_columnInfos) {
				headerCols += Column(info.name).width(static_cast<std::size_t>(info.width - 2));
				headerCols += spacer;
			}
			m_os << headerCols << '\n';

            m_os << Catch::getLineOfChars<'-'>() << '\n';
        }
    }
    void close() {
        if (m_isOpen) {
            *this << RowBreak();
            m_os << std::endl;
            m_isOpen = false;
        }
    }

    template<typename T>
    friend TablePrinter& operator << (TablePrinter& tp, T const& value) {
        tp.m_oss << value;
        return tp;
    }

    friend TablePrinter& operator << (TablePrinter& tp, ColumnBreak) {
        auto colStr = tp.m_oss.str();
        const auto strSize = colStr.size();
        tp.m_oss.str("");
        tp.open();
        if (tp.m_currentColumn == static_cast<int>(tp.m_columnInfos.size() - 1)) {
            tp.m_currentColumn = -1;
            tp.m_os << '\n';
        }
        tp.m_currentColumn++;

        auto colInfo = tp.m_columnInfos[tp.m_currentColumn];
        auto padding = (strSize + 1 < static_cast<std::size_t>(colInfo.width))
            ? std::string(colInfo.width - (strSize + 1), ' ')
            : std::string();
        if (colInfo.justification == ColumnInfo::Left)
            tp.m_os << colStr << padding << ' ';
        else
            tp.m_os << padding << colStr << ' ';
        return tp;
    }

    friend TablePrinter& operator << (TablePrinter& tp, RowBreak) {
        if (tp.m_currentColumn > 0) {
            tp.m_os << '\n';
            tp.m_currentColumn = -1;
        }
        return tp;
    }
};

ConsoleReporter::ConsoleReporter(ReporterConfig const& config)
    : StreamingReporterBase(config),
    m_tablePrinter(new TablePrinter(config.stream(),
        [&config]() -> std::vector<ColumnInfo> {
        if (config.fullConfig()->benchmarkNoAnalysis())
        {
            return{
                { "benchmark name", CATCH_CONFIG_CONSOLE_WIDTH - 43, ColumnInfo::Left },
                { "     samples", 14, ColumnInfo::Right },
                { "  iterations", 14, ColumnInfo::Right },
                { "        mean", 14, ColumnInfo::Right }
            };
        }
        else
        {
            return{
                { "benchmark name", CATCH_CONFIG_CONSOLE_WIDTH - 43, ColumnInfo::Left },
                { "samples      mean       std dev", 14, ColumnInfo::Right },
                { "iterations   low mean   low std dev", 14, ColumnInfo::Right },
                { "estimated    high mean  high std dev", 14, ColumnInfo::Right }
            };
        }
    }())) {}
ConsoleReporter::~ConsoleReporter() = default;

std::string ConsoleReporter::getDescription() {
    return "Reports test results as plain lines of text";
}

void ConsoleReporter::noMatchingTestCases(std::string const& spec) {
    stream << "No test cases matched '" << spec << '\'' << std::endl;
}

void ConsoleReporter::reportInvalidArguments(std::string const&arg){
    stream << "Invalid Filter: " << arg << std::endl;
}

void ConsoleReporter::assertionStarting(AssertionInfo const&) {}

bool ConsoleReporter::assertionEnded(AssertionStats const& _assertionStats) {
    AssertionResult const& result = _assertionStats.assertionResult;

    bool includeResults = m_config->includeSuccessfulResults() || !result.isOk();

    // Drop out if result was successful but we're not printing them.
    if (!includeResults && result.getResultType() != ResultWas::Warning)
        return false;

    lazyPrint();

    ConsoleAssertionPrinter printer(stream, _assertionStats, includeResults);
    printer.print();
    stream << std::endl;
    return true;
}

void ConsoleReporter::sectionStarting(SectionInfo const& _sectionInfo) {
    m_tablePrinter->close();
    m_headerPrinted = false;
    StreamingReporterBase::sectionStarting(_sectionInfo);
}
void ConsoleReporter::sectionEnded(SectionStats const& _sectionStats) {
    m_tablePrinter->close();
    if (_sectionStats.missingAssertions) {
        lazyPrint();
        Colour colour(Colour::ResultError);
        if (m_sectionStack.size() > 1)
            stream << "\nNo assertions in section";
        else
            stream << "\nNo assertions in test case";
        stream << " '" << _sectionStats.sectionInfo.name << "'\n" << std::endl;
    }
    double dur = _sectionStats.durationInSeconds;
    if (shouldShowDuration(*m_config, dur)) {
        stream << getFormattedDuration(dur) << " s: " << _sectionStats.sectionInfo.name << std::endl;
    }
    if (m_headerPrinted) {
        m_headerPrinted = false;
    }
    StreamingReporterBase::sectionEnded(_sectionStats);
}

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
void ConsoleReporter::benchmarkPreparing(std::string const& name) {
	lazyPrintWithoutClosingBenchmarkTable();

	auto nameCol = Column(name).width(static_cast<std::size_t>(m_tablePrinter->columnInfos()[0].width - 2));

	bool firstLine = true;
	for (auto line : nameCol) {
		if (!firstLine)
			(*m_tablePrinter) << ColumnBreak() << ColumnBreak() << ColumnBreak();
		else
			firstLine = false;

		(*m_tablePrinter) << line << ColumnBreak();
	}
}

void ConsoleReporter::benchmarkStarting(BenchmarkInfo const& info) {
    (*m_tablePrinter) << info.samples << ColumnBreak()
        << info.iterations << ColumnBreak();
    if (!m_config->benchmarkNoAnalysis())
        (*m_tablePrinter) << Duration(info.estimatedDuration) << ColumnBreak();
}
void ConsoleReporter::benchmarkEnded(BenchmarkStats<> const& stats) {
    if (m_config->benchmarkNoAnalysis())
    {
        (*m_tablePrinter) << Duration(stats.mean.point.count()) << ColumnBreak();
    }
    else
    {
        (*m_tablePrinter) << ColumnBreak()
            << Duration(stats.mean.point.count()) << ColumnBreak()
            << Duration(stats.mean.lower_bound.count()) << ColumnBreak()
            << Duration(stats.mean.upper_bound.count()) << ColumnBreak() << ColumnBreak()
            << Duration(stats.standardDeviation.point.count()) << ColumnBreak()
            << Duration(stats.standardDeviation.lower_bound.count()) << ColumnBreak()
            << Duration(stats.standardDeviation.upper_bound.count()) << ColumnBreak() << ColumnBreak() << ColumnBreak() << ColumnBreak() << ColumnBreak();
    }
}

void ConsoleReporter::benchmarkFailed(std::string const& error) {
	Colour colour(Colour::Red);
    (*m_tablePrinter)
        << "Benchmark failed (" << error << ')'
        << ColumnBreak() << RowBreak();
}
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

void ConsoleReporter::testCaseEnded(TestCaseStats const& _testCaseStats) {
    m_tablePrinter->close();
    StreamingReporterBase::testCaseEnded(_testCaseStats);
    m_headerPrinted = false;
}
void ConsoleReporter::testGroupEnded(TestGroupStats const& _testGroupStats) {
    if (currentGroupInfo.used) {
        printSummaryDivider();
        stream << "Summary for group '" << _testGroupStats.groupInfo.name << "':\n";
        printTotals(_testGroupStats.totals);
        stream << '\n' << std::endl;
    }
    StreamingReporterBase::testGroupEnded(_testGroupStats);
}
void ConsoleReporter::testRunEnded(TestRunStats const& _testRunStats) {
    printTotalsDivider(_testRunStats.totals);
    printTotals(_testRunStats.totals);
    stream << std::endl;
    StreamingReporterBase::testRunEnded(_testRunStats);
}
void ConsoleReporter::testRunStarting(TestRunInfo const& _testInfo) {
    StreamingReporterBase::testRunStarting(_testInfo);
    printTestFilters();
}

void ConsoleReporter::lazyPrint() {

    m_tablePrinter->close();
    lazyPrintWithoutClosingBenchmarkTable();
}

void ConsoleReporter::lazyPrintWithoutClosingBenchmarkTable() {

    if (!currentTestRunInfo.used)
        lazyPrintRunInfo();
    if (!currentGroupInfo.used)
        lazyPrintGroupInfo();

    if (!m_headerPrinted) {
        printTestCaseAndSectionHeader();
        m_headerPrinted = true;
    }
}
void ConsoleReporter::lazyPrintRunInfo() {
    stream << '\n' << getLineOfChars<'~'>() << '\n';
    Colour colour(Colour::SecondaryText);
    stream << currentTestRunInfo->name
        << " is a Catch v" << libraryVersion() << " host application.\n"
        << "Run with -? for options\n\n";

    if (m_config->rngSeed() != 0)
        stream << "Randomness seeded to: " << m_config->rngSeed() << "\n\n";

    currentTestRunInfo.used = true;
}
void ConsoleReporter::lazyPrintGroupInfo() {
    if (!currentGroupInfo->name.empty() && currentGroupInfo->groupsCounts > 1) {
        printClosedHeader("Group: " + currentGroupInfo->name);
        currentGroupInfo.used = true;
    }
}
void ConsoleReporter::printTestCaseAndSectionHeader() {
    assert(!m_sectionStack.empty());
    printOpenHeader(currentTestCaseInfo->name);

    if (m_sectionStack.size() > 1) {
        Colour colourGuard(Colour::Headers);

        auto
            it = m_sectionStack.begin() + 1, // Skip first section (test case)
            itEnd = m_sectionStack.end();
        for (; it != itEnd; ++it)
            printHeaderString(it->name, 2);
    }

    SourceLineInfo lineInfo = m_sectionStack.back().lineInfo;

    stream << getLineOfChars<'-'>() << '\n';
    Colour colourGuard(Colour::FileName);
    stream << lineInfo << '\n';
    stream << getLineOfChars<'.'>() << '\n' << std::endl;
}

void ConsoleReporter::printClosedHeader(std::string const& _name) {
    printOpenHeader(_name);
    stream << getLineOfChars<'.'>() << '\n';
}
void ConsoleReporter::printOpenHeader(std::string const& _name) {
    stream << getLineOfChars<'-'>() << '\n';
    {
        Colour colourGuard(Colour::Headers);
        printHeaderString(_name);
    }
}

// if string has a : in first line will set indent to follow it on
// subsequent lines
void ConsoleReporter::printHeaderString(std::string const& _string, std::size_t indent) {
    std::size_t i = _string.find(": ");
    if (i != std::string::npos)
        i += 2;
    else
        i = 0;
    stream << Column(_string).indent(indent + i).initialIndent(indent) << '\n';
}

struct SummaryColumn {

    SummaryColumn( std::string _label, Colour::Code _colour )
    :   label( std::move( _label ) ),
        colour( _colour ) {}
    SummaryColumn addRow( std::size_t count ) {
        ReusableStringStream rss;
        rss << count;
        std::string row = rss.str();
        for (auto& oldRow : rows) {
            while (oldRow.size() < row.size())
                oldRow = ' ' + oldRow;
            while (oldRow.size() > row.size())
                row = ' ' + row;
        }
        rows.push_back(row);
        return *this;
    }

    std::string label;
    Colour::Code colour;
    std::vector<std::string> rows;

};

void ConsoleReporter::printTotals( Totals const& totals ) {
    if (totals.testCases.total() == 0) {
        stream << Colour(Colour::Warning) << "No tests ran\n";
    } else if (totals.assertions.total() > 0 && totals.testCases.allPassed()) {
        stream << Colour(Colour::ResultSuccess) << "All tests passed";
        stream << " ("
            << pluralise(totals.assertions.passed, "assertion") << " in "
            << pluralise(totals.testCases.passed, "test case") << ')'
            << '\n';
    } else {

        std::vector<SummaryColumn> columns;
        columns.push_back(SummaryColumn("", Colour::None)
                          .addRow(totals.testCases.total())
                          .addRow(totals.assertions.total()));
        columns.push_back(SummaryColumn("passed", Colour::Success)
                          .addRow(totals.testCases.passed)
                          .addRow(totals.assertions.passed));
        columns.push_back(SummaryColumn("failed", Colour::ResultError)
                          .addRow(totals.testCases.failed)
                          .addRow(totals.assertions.failed));
        columns.push_back(SummaryColumn("failed as expected", Colour::ResultExpectedFailure)
                          .addRow(totals.testCases.failedButOk)
                          .addRow(totals.assertions.failedButOk));

        printSummaryRow("test cases", columns, 0);
        printSummaryRow("assertions", columns, 1);
    }
}
void ConsoleReporter::printSummaryRow(std::string const& label, std::vector<SummaryColumn> const& cols, std::size_t row) {
    for (auto col : cols) {
        std::string value = col.rows[row];
        if (col.label.empty()) {
            stream << label << ": ";
            if (value != "0")
                stream << value;
            else
                stream << Colour(Colour::Warning) << "- none -";
        } else if (value != "0") {
            stream << Colour(Colour::LightGrey) << " | ";
            stream << Colour(col.colour)
                << value << ' ' << col.label;
        }
    }
    stream << '\n';
}

void ConsoleReporter::printTotalsDivider(Totals const& totals) {
    if (totals.testCases.total() > 0) {
        std::size_t failedRatio = makeRatio(totals.testCases.failed, totals.testCases.total());
        std::size_t failedButOkRatio = makeRatio(totals.testCases.failedButOk, totals.testCases.total());
        std::size_t passedRatio = makeRatio(totals.testCases.passed, totals.testCases.total());
        while (failedRatio + failedButOkRatio + passedRatio < CATCH_CONFIG_CONSOLE_WIDTH - 1)
            findMax(failedRatio, failedButOkRatio, passedRatio)++;
        while (failedRatio + failedButOkRatio + passedRatio > CATCH_CONFIG_CONSOLE_WIDTH - 1)
            findMax(failedRatio, failedButOkRatio, passedRatio)--;

        stream << Colour(Colour::Error) << std::string(failedRatio, '=');
        stream << Colour(Colour::ResultExpectedFailure) << std::string(failedButOkRatio, '=');
        if (totals.testCases.allPassed())
            stream << Colour(Colour::ResultSuccess) << std::string(passedRatio, '=');
        else
            stream << Colour(Colour::Success) << std::string(passedRatio, '=');
    } else {
        stream << Colour(Colour::Warning) << std::string(CATCH_CONFIG_CONSOLE_WIDTH - 1, '=');
    }
    stream << '\n';
}
void ConsoleReporter::printSummaryDivider() {
    stream << getLineOfChars<'-'>() << '\n';
}

void ConsoleReporter::printTestFilters() {
    if (m_config->testSpec().hasFilters()) {
        Colour guard(Colour::BrightYellow);
        stream << "Filters: " << serializeFilters(m_config->getTestsOrTags()) << '\n';
    }
}

CATCH_REGISTER_REPORTER("console", ConsoleReporter)

} // end namespace Catch

#if defined(_MSC_VER)
#pragma warning(pop)
#endif

#if defined(__clang__)
#  pragma clang diagnostic pop
#endif
// end catch_reporter_console.cpp
// start catch_reporter_junit.cpp

#include <cassert>
#include <sstream>
#include <ctime>
#include <algorithm>
#include <iomanip>

namespace Catch {

    namespace {
        std::string getCurrentTimestamp() {
            // Beware, this is not reentrant because of backward compatibility issues
            // Also, UTC only, again because of backward compatibility (%z is C++11)
            time_t rawtime;
            std::time(&rawtime);
            auto const timeStampSize = sizeof("2017-01-16T17:06:45Z");

#ifdef _MSC_VER
            std::tm timeInfo = {};
            gmtime_s(&timeInfo, &rawtime);
#else
            std::tm* timeInfo;
            timeInfo = std::gmtime(&rawtime);
#endif

            char timeStamp[timeStampSize];
            const char * const fmt = "%Y-%m-%dT%H:%M:%SZ";

#ifdef _MSC_VER
            std::strftime(timeStamp, timeStampSize, fmt, &timeInfo);
#else
            std::strftime(timeStamp, timeStampSize, fmt, timeInfo);
#endif
            return std::string(timeStamp, timeStampSize-1);
        }

        std::string fileNameTag(const std::vector<std::string> &tags) {
            auto it = std::find_if(begin(tags),
                                   end(tags),
                                   [] (std::string const& tag) {return tag.front() == '#'; });
            if (it != tags.end())
                return it->substr(1);
            return std::string();
        }

        // Formats the duration in seconds to 3 decimal places.
        // This is done because some genius defined Maven Surefire schema
        // in a way that only accepts 3 decimal places, and tools like
        // Jenkins use that schema for validation JUnit reporter output.
        std::string formatDuration( double seconds ) {
            ReusableStringStream rss;
            rss << std::fixed << std::setprecision( 3 ) << seconds;
            return rss.str();
        }

    } // anonymous namespace

    JunitReporter::JunitReporter( ReporterConfig const& _config )
        :   CumulativeReporterBase( _config ),
            xml( _config.stream() )
        {
            m_reporterPrefs.shouldRedirectStdOut = true;
            m_reporterPrefs.shouldReportAllAssertions = true;
        }

    JunitReporter::~JunitReporter() {}

    std::string JunitReporter::getDescription() {
        return "Reports test results in an XML format that looks like Ant's junitreport target";
    }

    void JunitReporter::noMatchingTestCases( std::string const& /*spec*/ ) {}

    void JunitReporter::testRunStarting( TestRunInfo const& runInfo )  {
        CumulativeReporterBase::testRunStarting( runInfo );
        xml.startElement( "testsuites" );
    }

    void JunitReporter::testGroupStarting( GroupInfo const& groupInfo ) {
        suiteTimer.start();
        stdOutForSuite.clear();
        stdErrForSuite.clear();
        unexpectedExceptions = 0;
        CumulativeReporterBase::testGroupStarting( groupInfo );
    }

    void JunitReporter::testCaseStarting( TestCaseInfo const& testCaseInfo ) {
        m_okToFail = testCaseInfo.okToFail();
    }

    bool JunitReporter::assertionEnded( AssertionStats const& assertionStats ) {
        if( assertionStats.assertionResult.getResultType() == ResultWas::ThrewException && !m_okToFail )
            unexpectedExceptions++;
        return CumulativeReporterBase::assertionEnded( assertionStats );
    }

    void JunitReporter::testCaseEnded( TestCaseStats const& testCaseStats ) {
        stdOutForSuite += testCaseStats.stdOut;
        stdErrForSuite += testCaseStats.stdErr;
        CumulativeReporterBase::testCaseEnded( testCaseStats );
    }

    void JunitReporter::testGroupEnded( TestGroupStats const& testGroupStats ) {
        double suiteTime = suiteTimer.getElapsedSeconds();
        CumulativeReporterBase::testGroupEnded( testGroupStats );
        writeGroup( *m_testGroups.back(), suiteTime );
    }

    void JunitReporter::testRunEndedCumulative() {
        xml.endElement();
    }

    void JunitReporter::writeGroup( TestGroupNode const& groupNode, double suiteTime ) {
        XmlWriter::ScopedElement e = xml.scopedElement( "testsuite" );

        TestGroupStats const& stats = groupNode.value;
        xml.writeAttribute( "name", stats.groupInfo.name );
        xml.writeAttribute( "errors", unexpectedExceptions );
        xml.writeAttribute( "failures", stats.totals.assertions.failed-unexpectedExceptions );
        xml.writeAttribute( "tests", stats.totals.assertions.total() );
        xml.writeAttribute( "hostname", "tbd" ); // !TBD
        if( m_config->showDurations() == ShowDurations::Never )
            xml.writeAttribute( "time", "" );
        else
            xml.writeAttribute( "time", formatDuration( suiteTime ) );
        xml.writeAttribute( "timestamp", getCurrentTimestamp() );

        // Write properties if there are any
        if (m_config->hasTestFilters() || m_config->rngSeed() != 0) {
            auto properties = xml.scopedElement("properties");
            if (m_config->hasTestFilters()) {
                xml.scopedElement("property")
                    .writeAttribute("name", "filters")
                    .writeAttribute("value", serializeFilters(m_config->getTestsOrTags()));
            }
            if (m_config->rngSeed() != 0) {
                xml.scopedElement("property")
                    .writeAttribute("name", "random-seed")
                    .writeAttribute("value", m_config->rngSeed());
            }
        }

        // Write test cases
        for( auto const& child : groupNode.children )
            writeTestCase( *child );

        xml.scopedElement( "system-out" ).writeText( trim( stdOutForSuite ), XmlFormatting::Newline );
        xml.scopedElement( "system-err" ).writeText( trim( stdErrForSuite ), XmlFormatting::Newline );
    }

    void JunitReporter::writeTestCase( TestCaseNode const& testCaseNode ) {
        TestCaseStats const& stats = testCaseNode.value;

        // All test cases have exactly one section - which represents the
        // test case itself. That section may have 0-n nested sections
        assert( testCaseNode.children.size() == 1 );
        SectionNode const& rootSection = *testCaseNode.children.front();

        std::string className = stats.testInfo.className;

        if( className.empty() ) {
            className = fileNameTag(stats.testInfo.tags);
            if ( className.empty() )
                className = "global";
        }

        if ( !m_config->name().empty() )
            className = m_config->name() + "." + className;

        writeSection( className, "", rootSection, stats.testInfo.okToFail() );
    }

    void JunitReporter::writeSection( std::string const& className,
                                      std::string const& rootName,
                                      SectionNode const& sectionNode,
                                      bool testOkToFail) {
        std::string name = trim( sectionNode.stats.sectionInfo.name );
        if( !rootName.empty() )
            name = rootName + '/' + name;

        if( !sectionNode.assertions.empty() ||
            !sectionNode.stdOut.empty() ||
            !sectionNode.stdErr.empty() ) {
            XmlWriter::ScopedElement e = xml.scopedElement( "testcase" );
            if( className.empty() ) {
                xml.writeAttribute( "classname", name );
                xml.writeAttribute( "name", "root" );
            }
            else {
                xml.writeAttribute( "classname", className );
                xml.writeAttribute( "name", name );
            }
            xml.writeAttribute( "time", formatDuration( sectionNode.stats.durationInSeconds ) );
            // This is not ideal, but it should be enough to mimic gtest's
            // junit output.
            // Ideally the JUnit reporter would also handle `skipTest`
            // events and write those out appropriately.
            xml.writeAttribute( "status", "run" );

            if (sectionNode.stats.assertions.failedButOk) {
                xml.scopedElement("skipped")
                    .writeAttribute("message", "TEST_CASE tagged with !mayfail");
            }

            writeAssertions( sectionNode );

            if( !sectionNode.stdOut.empty() )
                xml.scopedElement( "system-out" ).writeText( trim( sectionNode.stdOut ), XmlFormatting::Newline );
            if( !sectionNode.stdErr.empty() )
                xml.scopedElement( "system-err" ).writeText( trim( sectionNode.stdErr ), XmlFormatting::Newline );
        }
        for( auto const& childNode : sectionNode.childSections )
            if( className.empty() )
                writeSection( name, "", *childNode, testOkToFail );
            else
                writeSection( className, name, *childNode, testOkToFail );
    }

    void JunitReporter::writeAssertions( SectionNode const& sectionNode ) {
        for( auto const& assertion : sectionNode.assertions )
            writeAssertion( assertion );
    }

    void JunitReporter::writeAssertion( AssertionStats const& stats ) {
        AssertionResult const& result = stats.assertionResult;
        if( !result.isOk() ) {
            std::string elementName;
            switch( result.getResultType() ) {
                case ResultWas::ThrewException:
                case ResultWas::FatalErrorCondition:
                    elementName = "error";
                    break;
                case ResultWas::ExplicitFailure:
                case ResultWas::ExpressionFailed:
                case ResultWas::DidntThrowException:
                    elementName = "failure";
                    break;

                // We should never see these here:
                case ResultWas::Info:
                case ResultWas::Warning:
                case ResultWas::Ok:
                case ResultWas::Unknown:
                case ResultWas::FailureBit:
                case ResultWas::Exception:
                    elementName = "internalError";
                    break;
            }

            XmlWriter::ScopedElement e = xml.scopedElement( elementName );

            xml.writeAttribute( "message", result.getExpression() );
            xml.writeAttribute( "type", result.getTestMacroName() );

            ReusableStringStream rss;
            if (stats.totals.assertions.total() > 0) {
                rss << "FAILED" << ":\n";
                if (result.hasExpression()) {
                    rss << "  ";
                    rss << result.getExpressionInMacro();
                    rss << '\n';
                }
                if (result.hasExpandedExpression()) {
                    rss << "with expansion:\n";
                    rss << Column(result.getExpandedExpression()).indent(2) << '\n';
                }
            } else {
                rss << '\n';
            }

            if( !result.getMessage().empty() )
                rss << result.getMessage() << '\n';
            for( auto const& msg : stats.infoMessages )
                if( msg.type == ResultWas::Info )
                    rss << msg.message << '\n';

            rss << "at " << result.getSourceInfo();
            xml.writeText( rss.str(), XmlFormatting::Newline );
        }
    }

    CATCH_REGISTER_REPORTER( "junit", JunitReporter )

} // end namespace Catch
// end catch_reporter_junit.cpp
// start catch_reporter_listening.cpp

#include <cassert>

namespace Catch {

    ListeningReporter::ListeningReporter() {
        // We will assume that listeners will always want all assertions
        m_preferences.shouldReportAllAssertions = true;
    }

    void ListeningReporter::addListener( IStreamingReporterPtr&& listener ) {
        m_listeners.push_back( std::move( listener ) );
    }

    void ListeningReporter::addReporter(IStreamingReporterPtr&& reporter) {
        assert(!m_reporter && "Listening reporter can wrap only 1 real reporter");
        m_reporter = std::move( reporter );
        m_preferences.shouldRedirectStdOut = m_reporter->getPreferences().shouldRedirectStdOut;
    }

    ReporterPreferences ListeningReporter::getPreferences() const {
        return m_preferences;
    }

    std::set<Verbosity> ListeningReporter::getSupportedVerbosities() {
        return std::set<Verbosity>{ };
    }

    void ListeningReporter::noMatchingTestCases( std::string const& spec ) {
        for ( auto const& listener : m_listeners ) {
            listener->noMatchingTestCases( spec );
        }
        m_reporter->noMatchingTestCases( spec );
    }

    void ListeningReporter::reportInvalidArguments(std::string const&arg){
        for ( auto const& listener : m_listeners ) {
            listener->reportInvalidArguments( arg );
        }
        m_reporter->reportInvalidArguments( arg );
    }

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
    void ListeningReporter::benchmarkPreparing( std::string const& name ) {
		for (auto const& listener : m_listeners) {
			listener->benchmarkPreparing(name);
		}
		m_reporter->benchmarkPreparing(name);
	}
    void ListeningReporter::benchmarkStarting( BenchmarkInfo const& benchmarkInfo ) {
        for ( auto const& listener : m_listeners ) {
            listener->benchmarkStarting( benchmarkInfo );
        }
        m_reporter->benchmarkStarting( benchmarkInfo );
    }
    void ListeningReporter::benchmarkEnded( BenchmarkStats<> const& benchmarkStats ) {
        for ( auto const& listener : m_listeners ) {
            listener->benchmarkEnded( benchmarkStats );
        }
        m_reporter->benchmarkEnded( benchmarkStats );
    }

	void ListeningReporter::benchmarkFailed( std::string const& error ) {
		for (auto const& listener : m_listeners) {
			listener->benchmarkFailed(error);
		}
		m_reporter->benchmarkFailed(error);
	}
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

    void ListeningReporter::testRunStarting( TestRunInfo const& testRunInfo ) {
        for ( auto const& listener : m_listeners ) {
            listener->testRunStarting( testRunInfo );
        }
        m_reporter->testRunStarting( testRunInfo );
    }

    void ListeningReporter::testGroupStarting( GroupInfo const& groupInfo ) {
        for ( auto const& listener : m_listeners ) {
            listener->testGroupStarting( groupInfo );
        }
        m_reporter->testGroupStarting( groupInfo );
    }

    void ListeningReporter::testCaseStarting( TestCaseInfo const& testInfo ) {
        for ( auto const& listener : m_listeners ) {
            listener->testCaseStarting( testInfo );
        }
        m_reporter->testCaseStarting( testInfo );
    }

    void ListeningReporter::sectionStarting( SectionInfo const& sectionInfo ) {
        for ( auto const& listener : m_listeners ) {
            listener->sectionStarting( sectionInfo );
        }
        m_reporter->sectionStarting( sectionInfo );
    }

    void ListeningReporter::assertionStarting( AssertionInfo const& assertionInfo ) {
        for ( auto const& listener : m_listeners ) {
            listener->assertionStarting( assertionInfo );
        }
        m_reporter->assertionStarting( assertionInfo );
    }

    // The return value indicates if the messages buffer should be cleared:
    bool ListeningReporter::assertionEnded( AssertionStats const& assertionStats ) {
        for( auto const& listener : m_listeners ) {
            static_cast<void>( listener->assertionEnded( assertionStats ) );
        }
        return m_reporter->assertionEnded( assertionStats );
    }

    void ListeningReporter::sectionEnded( SectionStats const& sectionStats ) {
        for ( auto const& listener : m_listeners ) {
            listener->sectionEnded( sectionStats );
        }
        m_reporter->sectionEnded( sectionStats );
    }

    void ListeningReporter::testCaseEnded( TestCaseStats const& testCaseStats ) {
        for ( auto const& listener : m_listeners ) {
            listener->testCaseEnded( testCaseStats );
        }
        m_reporter->testCaseEnded( testCaseStats );
    }

    void ListeningReporter::testGroupEnded( TestGroupStats const& testGroupStats ) {
        for ( auto const& listener : m_listeners ) {
            listener->testGroupEnded( testGroupStats );
        }
        m_reporter->testGroupEnded( testGroupStats );
    }

    void ListeningReporter::testRunEnded( TestRunStats const& testRunStats ) {
        for ( auto const& listener : m_listeners ) {
            listener->testRunEnded( testRunStats );
        }
        m_reporter->testRunEnded( testRunStats );
    }

    void ListeningReporter::skipTest( TestCaseInfo const& testInfo ) {
        for ( auto const& listener : m_listeners ) {
            listener->skipTest( testInfo );
        }
        m_reporter->skipTest( testInfo );
    }

    bool ListeningReporter::isMulti() const {
        return true;
    }

} // end namespace Catch
// end catch_reporter_listening.cpp
// start catch_reporter_xml.cpp

#if defined(_MSC_VER)
#pragma warning(push)
#pragma warning(disable:4061) // Not all labels are EXPLICITLY handled in switch
                              // Note that 4062 (not all labels are handled
                              // and default is missing) is enabled
#endif

namespace Catch {
    XmlReporter::XmlReporter( ReporterConfig const& _config )
    :   StreamingReporterBase( _config ),
        m_xml(_config.stream())
    {
        m_reporterPrefs.shouldRedirectStdOut = true;
        m_reporterPrefs.shouldReportAllAssertions = true;
    }

    XmlReporter::~XmlReporter() = default;

    std::string XmlReporter::getDescription() {
        return "Reports test results as an XML document";
    }

    std::string XmlReporter::getStylesheetRef() const {
        return std::string();
    }

    void XmlReporter::writeSourceInfo( SourceLineInfo const& sourceInfo ) {
        m_xml
            .writeAttribute( "filename", sourceInfo.file )
            .writeAttribute( "line", sourceInfo.line );
    }

    void XmlReporter::noMatchingTestCases( std::string const& s ) {
        StreamingReporterBase::noMatchingTestCases( s );
    }

    void XmlReporter::testRunStarting( TestRunInfo const& testInfo ) {
        StreamingReporterBase::testRunStarting( testInfo );
        std::string stylesheetRef = getStylesheetRef();
        if( !stylesheetRef.empty() )
            m_xml.writeStylesheetRef( stylesheetRef );
        m_xml.startElement( "Catch" );
        if( !m_config->name().empty() )
            m_xml.writeAttribute( "name", m_config->name() );
        if (m_config->testSpec().hasFilters())
            m_xml.writeAttribute( "filters", serializeFilters( m_config->getTestsOrTags() ) );
        if( m_config->rngSeed() != 0 )
            m_xml.scopedElement( "Randomness" )
                .writeAttribute( "seed", m_config->rngSeed() );
    }

    void XmlReporter::testGroupStarting( GroupInfo const& groupInfo ) {
        StreamingReporterBase::testGroupStarting( groupInfo );
        m_xml.startElement( "Group" )
            .writeAttribute( "name", groupInfo.name );
    }

    void XmlReporter::testCaseStarting( TestCaseInfo const& testInfo ) {
        StreamingReporterBase::testCaseStarting(testInfo);
        m_xml.startElement( "TestCase" )
            .writeAttribute( "name", trim( testInfo.name ) )
            .writeAttribute( "description", testInfo.description )
            .writeAttribute( "tags", testInfo.tagsAsString() );

        writeSourceInfo( testInfo.lineInfo );

        if ( m_config->showDurations() == ShowDurations::Always )
            m_testCaseTimer.start();
        m_xml.ensureTagClosed();
    }

    void XmlReporter::sectionStarting( SectionInfo const& sectionInfo ) {
        StreamingReporterBase::sectionStarting( sectionInfo );
        if( m_sectionDepth++ > 0 ) {
            m_xml.startElement( "Section" )
                .writeAttribute( "name", trim( sectionInfo.name ) );
            writeSourceInfo( sectionInfo.lineInfo );
            m_xml.ensureTagClosed();
        }
    }

    void XmlReporter::assertionStarting( AssertionInfo const& ) { }

    bool XmlReporter::assertionEnded( AssertionStats const& assertionStats ) {

        AssertionResult const& result = assertionStats.assertionResult;

        bool includeResults = m_config->includeSuccessfulResults() || !result.isOk();

        if( includeResults || result.getResultType() == ResultWas::Warning ) {
            // Print any info messages in <Info> tags.
            for( auto const& msg : assertionStats.infoMessages ) {
                if( msg.type == ResultWas::Info && includeResults ) {
                    m_xml.scopedElement( "Info" )
                            .writeText( msg.message );
                } else if ( msg.type == ResultWas::Warning ) {
                    m_xml.scopedElement( "Warning" )
                            .writeText( msg.message );
                }
            }
        }

        // Drop out if result was successful but we're not printing them.
        if( !includeResults && result.getResultType() != ResultWas::Warning )
            return true;

        // Print the expression if there is one.
        if( result.hasExpression() ) {
            m_xml.startElement( "Expression" )
                .writeAttribute( "success", result.succeeded() )
                .writeAttribute( "type", result.getTestMacroName() );

            writeSourceInfo( result.getSourceInfo() );

            m_xml.scopedElement( "Original" )
                .writeText( result.getExpression() );
            m_xml.scopedElement( "Expanded" )
                .writeText( result.getExpandedExpression() );
        }

        // And... Print a result applicable to each result type.
        switch( result.getResultType() ) {
            case ResultWas::ThrewException:
                m_xml.startElement( "Exception" );
                writeSourceInfo( result.getSourceInfo() );
                m_xml.writeText( result.getMessage() );
                m_xml.endElement();
                break;
            case ResultWas::FatalErrorCondition:
                m_xml.startElement( "FatalErrorCondition" );
                writeSourceInfo( result.getSourceInfo() );
                m_xml.writeText( result.getMessage() );
                m_xml.endElement();
                break;
            case ResultWas::Info:
                m_xml.scopedElement( "Info" )
                    .writeText( result.getMessage() );
                break;
            case ResultWas::Warning:
                // Warning will already have been written
                break;
            case ResultWas::ExplicitFailure:
                m_xml.startElement( "Failure" );
                writeSourceInfo( result.getSourceInfo() );
                m_xml.writeText( result.getMessage() );
                m_xml.endElement();
                break;
            default:
                break;
        }

        if( result.hasExpression() )
            m_xml.endElement();

        return true;
    }

    void XmlReporter::sectionEnded( SectionStats const& sectionStats ) {
        StreamingReporterBase::sectionEnded( sectionStats );
        if( --m_sectionDepth > 0 ) {
            XmlWriter::ScopedElement e = m_xml.scopedElement( "OverallResults" );
            e.writeAttribute( "successes", sectionStats.assertions.passed );
            e.writeAttribute( "failures", sectionStats.assertions.failed );
            e.writeAttribute( "expectedFailures", sectionStats.assertions.failedButOk );

            if ( m_config->showDurations() == ShowDurations::Always )
                e.writeAttribute( "durationInSeconds", sectionStats.durationInSeconds );

            m_xml.endElement();
        }
    }

    void XmlReporter::testCaseEnded( TestCaseStats const& testCaseStats ) {
        StreamingReporterBase::testCaseEnded( testCaseStats );
        XmlWriter::ScopedElement e = m_xml.scopedElement( "OverallResult" );
        e.writeAttribute( "success", testCaseStats.totals.assertions.allOk() );

        if ( m_config->showDurations() == ShowDurations::Always )
            e.writeAttribute( "durationInSeconds", m_testCaseTimer.getElapsedSeconds() );

        if( !testCaseStats.stdOut.empty() )
            m_xml.scopedElement( "StdOut" ).writeText( trim( testCaseStats.stdOut ), XmlFormatting::Newline );
        if( !testCaseStats.stdErr.empty() )
            m_xml.scopedElement( "StdErr" ).writeText( trim( testCaseStats.stdErr ), XmlFormatting::Newline );

        m_xml.endElement();
    }

    void XmlReporter::testGroupEnded( TestGroupStats const& testGroupStats ) {
        StreamingReporterBase::testGroupEnded( testGroupStats );
        // TODO: Check testGroupStats.aborting and act accordingly.
        m_xml.scopedElement( "OverallResults" )
            .writeAttribute( "successes", testGroupStats.totals.assertions.passed )
            .writeAttribute( "failures", testGroupStats.totals.assertions.failed )
            .writeAttribute( "expectedFailures", testGroupStats.totals.assertions.failedButOk );
        m_xml.scopedElement( "OverallResultsCases")
            .writeAttribute( "successes", testGroupStats.totals.testCases.passed )
            .writeAttribute( "failures", testGroupStats.totals.testCases.failed )
            .writeAttribute( "expectedFailures", testGroupStats.totals.testCases.failedButOk );
        m_xml.endElement();
    }

    void XmlReporter::testRunEnded( TestRunStats const& testRunStats ) {
        StreamingReporterBase::testRunEnded( testRunStats );
        m_xml.scopedElement( "OverallResults" )
            .writeAttribute( "successes", testRunStats.totals.assertions.passed )
            .writeAttribute( "failures", testRunStats.totals.assertions.failed )
            .writeAttribute( "expectedFailures", testRunStats.totals.assertions.failedButOk );
        m_xml.scopedElement( "OverallResultsCases")
            .writeAttribute( "successes", testRunStats.totals.testCases.passed )
            .writeAttribute( "failures", testRunStats.totals.testCases.failed )
            .writeAttribute( "expectedFailures", testRunStats.totals.testCases.failedButOk );
        m_xml.endElement();
    }

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
    void XmlReporter::benchmarkPreparing(std::string const& name) {
        m_xml.startElement("BenchmarkResults")
            .writeAttribute("name", name);
    }

    void XmlReporter::benchmarkStarting(BenchmarkInfo const &info) {
        m_xml.writeAttribute("samples", info.samples)
            .writeAttribute("resamples", info.resamples)
            .writeAttribute("iterations", info.iterations)
            .writeAttribute("clockResolution", info.clockResolution)
            .writeAttribute("estimatedDuration", info.estimatedDuration)
            .writeComment("All values in nano seconds");
    }

    void XmlReporter::benchmarkEnded(BenchmarkStats<> const& benchmarkStats) {
        m_xml.startElement("mean")
            .writeAttribute("value", benchmarkStats.mean.point.count())
            .writeAttribute("lowerBound", benchmarkStats.mean.lower_bound.count())
            .writeAttribute("upperBound", benchmarkStats.mean.upper_bound.count())
            .writeAttribute("ci", benchmarkStats.mean.confidence_interval);
        m_xml.endElement();
        m_xml.startElement("standardDeviation")
            .writeAttribute("value", benchmarkStats.standardDeviation.point.count())
            .writeAttribute("lowerBound", benchmarkStats.standardDeviation.lower_bound.count())
            .writeAttribute("upperBound", benchmarkStats.standardDeviation.upper_bound.count())
            .writeAttribute("ci", benchmarkStats.standardDeviation.confidence_interval);
        m_xml.endElement();
        m_xml.startElement("outliers")
            .writeAttribute("variance", benchmarkStats.outlierVariance)
            .writeAttribute("lowMild", benchmarkStats.outliers.low_mild)
            .writeAttribute("lowSevere", benchmarkStats.outliers.low_severe)
            .writeAttribute("highMild", benchmarkStats.outliers.high_mild)
            .writeAttribute("highSevere", benchmarkStats.outliers.high_severe);
        m_xml.endElement();
        m_xml.endElement();
    }

    void XmlReporter::benchmarkFailed(std::string const &error) {
        m_xml.scopedElement("failed").
            writeAttribute("message", error);
        m_xml.endElement();
    }
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

    CATCH_REGISTER_REPORTER( "xml", XmlReporter )

} // end namespace Catch

#if defined(_MSC_VER)
#pragma warning(pop)
#endif
// end catch_reporter_xml.cpp

namespace Catch {
    LeakDetector leakDetector;
}

#ifdef __clang__
#pragma clang diagnostic pop
#endif

// end catch_impl.hpp
#endif

#ifdef CATCH_CONFIG_MAIN
// start catch_default_main.hpp

#ifndef __OBJC__

#ifndef CATCH_INTERNAL_CDECL
#ifdef _MSC_VER
#define CATCH_INTERNAL_CDECL __cdecl
#else
#define CATCH_INTERNAL_CDECL
#endif
#endif

#if defined(CATCH_CONFIG_WCHAR) && defined(CATCH_PLATFORM_WINDOWS) && defined(_UNICODE) && !defined(DO_NOT_USE_WMAIN)
// Standard C/C++ Win32 Unicode wmain entry point
extern "C" int CATCH_INTERNAL_CDECL wmain (int argc, wchar_t * argv[], wchar_t * []) {
#else
// Standard C/C++ main entry point
int CATCH_INTERNAL_CDECL main (int argc, char * argv[]) {
#endif

    return Catch::Session().run( argc, argv );
}

#else // __OBJC__

// Objective-C entry point
int main (int argc, char * const argv[]) {
#if !CATCH_ARC_ENABLED
    NSAutoreleasePool * pool = [[NSAutoreleasePool alloc] init];
#endif

    Catch::registerTestMethods();
    int result = Catch::Session().run( argc, (char**)argv );

#if !CATCH_ARC_ENABLED
    [pool drain];
#endif

    return result;
}

#endif // __OBJC__

// end catch_default_main.hpp
#endif

#if !defined(CATCH_CONFIG_IMPL_ONLY)

#ifdef CLARA_CONFIG_MAIN_NOT_DEFINED
#  undef CLARA_CONFIG_MAIN
#endif

#if !defined(CATCH_CONFIG_DISABLE)
//////
// If this config identifier is defined then all CATCH macros are prefixed with CATCH_
#ifdef CATCH_CONFIG_PREFIX_ALL

#define CATCH_REQUIRE( ... ) INTERNAL_CATCH_TEST( "CATCH_REQUIRE", Catch::ResultDisposition::Normal, __VA_ARGS__ )
#define CATCH_REQUIRE_FALSE( ... ) INTERNAL_CATCH_TEST( "CATCH_REQUIRE_FALSE", Catch::ResultDisposition::Normal | Catch::ResultDisposition::FalseTest, __VA_ARGS__ )

#define CATCH_REQUIRE_THROWS( ... ) INTERNAL_CATCH_THROWS( "CATCH_REQUIRE_THROWS", Catch::ResultDisposition::Normal, __VA_ARGS__ )
#define CATCH_REQUIRE_THROWS_AS( expr, exceptionType ) INTERNAL_CATCH_THROWS_AS( "CATCH_REQUIRE_THROWS_AS", exceptionType, Catch::ResultDisposition::Normal, expr )
#define CATCH_REQUIRE_THROWS_WITH( expr, matcher ) INTERNAL_CATCH_THROWS_STR_MATCHES( "CATCH_REQUIRE_THROWS_WITH", Catch::ResultDisposition::Normal, matcher, expr )
#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define CATCH_REQUIRE_THROWS_MATCHES( expr, exceptionType, matcher ) INTERNAL_CATCH_THROWS_MATCHES( "CATCH_REQUIRE_THROWS_MATCHES", exceptionType, Catch::ResultDisposition::Normal, matcher, expr )
#endif// CATCH_CONFIG_DISABLE_MATCHERS
#define CATCH_REQUIRE_NOTHROW( ... ) INTERNAL_CATCH_NO_THROW( "CATCH_REQUIRE_NOTHROW", Catch::ResultDisposition::Normal, __VA_ARGS__ )

#define CATCH_CHECK( ... ) INTERNAL_CATCH_TEST( "CATCH_CHECK", Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define CATCH_CHECK_FALSE( ... ) INTERNAL_CATCH_TEST( "CATCH_CHECK_FALSE", Catch::ResultDisposition::ContinueOnFailure | Catch::ResultDisposition::FalseTest, __VA_ARGS__ )
#define CATCH_CHECKED_IF( ... ) INTERNAL_CATCH_IF( "CATCH_CHECKED_IF", Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define CATCH_CHECKED_ELSE( ... ) INTERNAL_CATCH_ELSE( "CATCH_CHECKED_ELSE", Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define CATCH_CHECK_NOFAIL( ... ) INTERNAL_CATCH_TEST( "CATCH_CHECK_NOFAIL", Catch::ResultDisposition::ContinueOnFailure | Catch::ResultDisposition::SuppressFail, __VA_ARGS__ )

#define CATCH_CHECK_THROWS( ... )  INTERNAL_CATCH_THROWS( "CATCH_CHECK_THROWS", Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define CATCH_CHECK_THROWS_AS( expr, exceptionType ) INTERNAL_CATCH_THROWS_AS( "CATCH_CHECK_THROWS_AS", exceptionType, Catch::ResultDisposition::ContinueOnFailure, expr )
#define CATCH_CHECK_THROWS_WITH( expr, matcher ) INTERNAL_CATCH_THROWS_STR_MATCHES( "CATCH_CHECK_THROWS_WITH", Catch::ResultDisposition::ContinueOnFailure, matcher, expr )
#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define CATCH_CHECK_THROWS_MATCHES( expr, exceptionType, matcher ) INTERNAL_CATCH_THROWS_MATCHES( "CATCH_CHECK_THROWS_MATCHES", exceptionType, Catch::ResultDisposition::ContinueOnFailure, matcher, expr )
#endif // CATCH_CONFIG_DISABLE_MATCHERS
#define CATCH_CHECK_NOTHROW( ... ) INTERNAL_CATCH_NO_THROW( "CATCH_CHECK_NOTHROW", Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )

#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define CATCH_CHECK_THAT( arg, matcher ) INTERNAL_CHECK_THAT( "CATCH_CHECK_THAT", matcher, Catch::ResultDisposition::ContinueOnFailure, arg )

#define CATCH_REQUIRE_THAT( arg, matcher ) INTERNAL_CHECK_THAT( "CATCH_REQUIRE_THAT", matcher, Catch::ResultDisposition::Normal, arg )
#endif // CATCH_CONFIG_DISABLE_MATCHERS

#define CATCH_INFO( msg ) INTERNAL_CATCH_INFO( "CATCH_INFO", msg )
#define CATCH_UNSCOPED_INFO( msg ) INTERNAL_CATCH_UNSCOPED_INFO( "CATCH_UNSCOPED_INFO", msg )
#define CATCH_WARN( msg ) INTERNAL_CATCH_MSG( "CATCH_WARN", Catch::ResultWas::Warning, Catch::ResultDisposition::ContinueOnFailure, msg )
#define CATCH_CAPTURE( ... ) INTERNAL_CATCH_CAPTURE( INTERNAL_CATCH_UNIQUE_NAME(capturer), "CATCH_CAPTURE",__VA_ARGS__ )

#define CATCH_TEST_CASE( ... ) INTERNAL_CATCH_TESTCASE( __VA_ARGS__ )
#define CATCH_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TEST_CASE_METHOD( className, __VA_ARGS__ )
#define CATCH_METHOD_AS_TEST_CASE( method, ... ) INTERNAL_CATCH_METHOD_AS_TEST_CASE( method, __VA_ARGS__ )
#define CATCH_REGISTER_TEST_CASE( Function, ... ) INTERNAL_CATCH_REGISTER_TESTCASE( Function, __VA_ARGS__ )
#define CATCH_SECTION( ... ) INTERNAL_CATCH_SECTION( __VA_ARGS__ )
#define CATCH_DYNAMIC_SECTION( ... ) INTERNAL_CATCH_DYNAMIC_SECTION( __VA_ARGS__ )
#define CATCH_FAIL( ... ) INTERNAL_CATCH_MSG( "CATCH_FAIL", Catch::ResultWas::ExplicitFailure, Catch::ResultDisposition::Normal, __VA_ARGS__ )
#define CATCH_FAIL_CHECK( ... ) INTERNAL_CATCH_MSG( "CATCH_FAIL_CHECK", Catch::ResultWas::ExplicitFailure, Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define CATCH_SUCCEED( ... ) INTERNAL_CATCH_MSG( "CATCH_SUCCEED", Catch::ResultWas::Ok, Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )

#define CATCH_ANON_TEST_CASE() INTERNAL_CATCH_TESTCASE()

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
#define CATCH_TEMPLATE_TEST_CASE( ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE( __VA_ARGS__ )
#define CATCH_TEMPLATE_TEST_CASE_SIG( ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG( __VA_ARGS__ )
#define CATCH_TEMPLATE_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ )
#define CATCH_TEMPLATE_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG( className, __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE( ... ) INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE( __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_SIG( ... ) INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_SIG( __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, __VA_ARGS__ )
#else
#define CATCH_TEMPLATE_TEST_CASE( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE( __VA_ARGS__ ) )
#define CATCH_TEMPLATE_TEST_CASE_SIG( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG( __VA_ARGS__ ) )
#define CATCH_TEMPLATE_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ ) )
#define CATCH_TEMPLATE_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG( className, __VA_ARGS__ ) )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE( __VA_ARGS__ ) )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_SIG( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_SIG( __VA_ARGS__ ) )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, __VA_ARGS__ ) )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, __VA_ARGS__ ) )
#endif

#if !defined(CATCH_CONFIG_RUNTIME_STATIC_REQUIRE)
#define CATCH_STATIC_REQUIRE( ... )       static_assert(   __VA_ARGS__ ,      #__VA_ARGS__ );     CATCH_SUCCEED( #__VA_ARGS__ )
#define CATCH_STATIC_REQUIRE_FALSE( ... ) static_assert( !(__VA_ARGS__), "!(" #__VA_ARGS__ ")" ); CATCH_SUCCEED( #__VA_ARGS__ )
#else
#define CATCH_STATIC_REQUIRE( ... )       CATCH_REQUIRE( __VA_ARGS__ )
#define CATCH_STATIC_REQUIRE_FALSE( ... ) CATCH_REQUIRE_FALSE( __VA_ARGS__ )
#endif

// "BDD-style" convenience wrappers
#define CATCH_SCENARIO( ... ) CATCH_TEST_CASE( "Scenario: " __VA_ARGS__ )
#define CATCH_SCENARIO_METHOD( className, ... ) INTERNAL_CATCH_TEST_CASE_METHOD( className, "Scenario: " __VA_ARGS__ )
#define CATCH_GIVEN( desc )     INTERNAL_CATCH_DYNAMIC_SECTION( "    Given: " << desc )
#define CATCH_AND_GIVEN( desc ) INTERNAL_CATCH_DYNAMIC_SECTION( "And given: " << desc )
#define CATCH_WHEN( desc )      INTERNAL_CATCH_DYNAMIC_SECTION( "     When: " << desc )
#define CATCH_AND_WHEN( desc )  INTERNAL_CATCH_DYNAMIC_SECTION( " And when: " << desc )
#define CATCH_THEN( desc )      INTERNAL_CATCH_DYNAMIC_SECTION( "     Then: " << desc )
#define CATCH_AND_THEN( desc )  INTERNAL_CATCH_DYNAMIC_SECTION( "      And: " << desc )

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
#define CATCH_BENCHMARK(...) \
    INTERNAL_CATCH_BENCHMARK(INTERNAL_CATCH_UNIQUE_NAME(C_A_T_C_H_B_E_N_C_H_), INTERNAL_CATCH_GET_1_ARG(__VA_ARGS__,,), INTERNAL_CATCH_GET_2_ARG(__VA_ARGS__,,))
#define CATCH_BENCHMARK_ADVANCED(name) \
    INTERNAL_CATCH_BENCHMARK_ADVANCED(INTERNAL_CATCH_UNIQUE_NAME(C_A_T_C_H_B_E_N_C_H_), name)
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

// If CATCH_CONFIG_PREFIX_ALL is not defined then the CATCH_ prefix is not required
#else

#define REQUIRE( ... ) INTERNAL_CATCH_TEST( "REQUIRE", Catch::ResultDisposition::Normal, __VA_ARGS__  )
#define REQUIRE_FALSE( ... ) INTERNAL_CATCH_TEST( "REQUIRE_FALSE", Catch::ResultDisposition::Normal | Catch::ResultDisposition::FalseTest, __VA_ARGS__ )

#define REQUIRE_THROWS( ... ) INTERNAL_CATCH_THROWS( "REQUIRE_THROWS", Catch::ResultDisposition::Normal, __VA_ARGS__ )
#define REQUIRE_THROWS_AS( expr, exceptionType ) INTERNAL_CATCH_THROWS_AS( "REQUIRE_THROWS_AS", exceptionType, Catch::ResultDisposition::Normal, expr )
#define REQUIRE_THROWS_WITH( expr, matcher ) INTERNAL_CATCH_THROWS_STR_MATCHES( "REQUIRE_THROWS_WITH", Catch::ResultDisposition::Normal, matcher, expr )
#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define REQUIRE_THROWS_MATCHES( expr, exceptionType, matcher ) INTERNAL_CATCH_THROWS_MATCHES( "REQUIRE_THROWS_MATCHES", exceptionType, Catch::ResultDisposition::Normal, matcher, expr )
#endif // CATCH_CONFIG_DISABLE_MATCHERS
#define REQUIRE_NOTHROW( ... ) INTERNAL_CATCH_NO_THROW( "REQUIRE_NOTHROW", Catch::ResultDisposition::Normal, __VA_ARGS__ )

#define CHECK( ... ) INTERNAL_CATCH_TEST( "CHECK", Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define CHECK_FALSE( ... ) INTERNAL_CATCH_TEST( "CHECK_FALSE", Catch::ResultDisposition::ContinueOnFailure | Catch::ResultDisposition::FalseTest, __VA_ARGS__ )
#define CHECKED_IF( ... ) INTERNAL_CATCH_IF( "CHECKED_IF", Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define CHECKED_ELSE( ... ) INTERNAL_CATCH_ELSE( "CHECKED_ELSE", Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define CHECK_NOFAIL( ... ) INTERNAL_CATCH_TEST( "CHECK_NOFAIL", Catch::ResultDisposition::ContinueOnFailure | Catch::ResultDisposition::SuppressFail, __VA_ARGS__ )

#define CHECK_THROWS( ... )  INTERNAL_CATCH_THROWS( "CHECK_THROWS", Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define CHECK_THROWS_AS( expr, exceptionType ) INTERNAL_CATCH_THROWS_AS( "CHECK_THROWS_AS", exceptionType, Catch::ResultDisposition::ContinueOnFailure, expr )
#define CHECK_THROWS_WITH( expr, matcher ) INTERNAL_CATCH_THROWS_STR_MATCHES( "CHECK_THROWS_WITH", Catch::ResultDisposition::ContinueOnFailure, matcher, expr )
#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define CHECK_THROWS_MATCHES( expr, exceptionType, matcher ) INTERNAL_CATCH_THROWS_MATCHES( "CHECK_THROWS_MATCHES", exceptionType, Catch::ResultDisposition::ContinueOnFailure, matcher, expr )
#endif // CATCH_CONFIG_DISABLE_MATCHERS
#define CHECK_NOTHROW( ... ) INTERNAL_CATCH_NO_THROW( "CHECK_NOTHROW", Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )

#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define CHECK_THAT( arg, matcher ) INTERNAL_CHECK_THAT( "CHECK_THAT", matcher, Catch::ResultDisposition::ContinueOnFailure, arg )

#define REQUIRE_THAT( arg, matcher ) INTERNAL_CHECK_THAT( "REQUIRE_THAT", matcher, Catch::ResultDisposition::Normal, arg )
#endif // CATCH_CONFIG_DISABLE_MATCHERS

#define INFO( msg ) INTERNAL_CATCH_INFO( "INFO", msg )
#define UNSCOPED_INFO( msg ) INTERNAL_CATCH_UNSCOPED_INFO( "UNSCOPED_INFO", msg )
#define WARN( msg ) INTERNAL_CATCH_MSG( "WARN", Catch::ResultWas::Warning, Catch::ResultDisposition::ContinueOnFailure, msg )
#define CAPTURE( ... ) INTERNAL_CATCH_CAPTURE( INTERNAL_CATCH_UNIQUE_NAME(capturer), "CAPTURE",__VA_ARGS__ )

#define TEST_CASE( ... ) INTERNAL_CATCH_TESTCASE( __VA_ARGS__ )
#define TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TEST_CASE_METHOD( className, __VA_ARGS__ )
#define METHOD_AS_TEST_CASE( method, ... ) INTERNAL_CATCH_METHOD_AS_TEST_CASE( method, __VA_ARGS__ )
#define REGISTER_TEST_CASE( Function, ... ) INTERNAL_CATCH_REGISTER_TESTCASE( Function, __VA_ARGS__ )
#define SECTION( ... ) INTERNAL_CATCH_SECTION( __VA_ARGS__ )
#define DYNAMIC_SECTION( ... ) INTERNAL_CATCH_DYNAMIC_SECTION( __VA_ARGS__ )
#define FAIL( ... ) INTERNAL_CATCH_MSG( "FAIL", Catch::ResultWas::ExplicitFailure, Catch::ResultDisposition::Normal, __VA_ARGS__ )
#define FAIL_CHECK( ... ) INTERNAL_CATCH_MSG( "FAIL_CHECK", Catch::ResultWas::ExplicitFailure, Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define SUCCEED( ... ) INTERNAL_CATCH_MSG( "SUCCEED", Catch::ResultWas::Ok, Catch::ResultDisposition::ContinueOnFailure, __VA_ARGS__ )
#define ANON_TEST_CASE() INTERNAL_CATCH_TESTCASE()

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
#define TEMPLATE_TEST_CASE( ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE( __VA_ARGS__ )
#define TEMPLATE_TEST_CASE_SIG( ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG( __VA_ARGS__ )
#define TEMPLATE_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ )
#define TEMPLATE_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG( className, __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE( ... ) INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE( __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE_SIG( ... ) INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_SIG( __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, __VA_ARGS__ )
#define TEMPLATE_LIST_TEST_CASE( ... ) INTERNAL_CATCH_TEMPLATE_LIST_TEST_CASE(__VA_ARGS__)
#define TEMPLATE_LIST_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TEMPLATE_LIST_TEST_CASE_METHOD( className, __VA_ARGS__ )
#else
#define TEMPLATE_TEST_CASE( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE( __VA_ARGS__ ) )
#define TEMPLATE_TEST_CASE_SIG( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG( __VA_ARGS__ ) )
#define TEMPLATE_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ ) )
#define TEMPLATE_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG( className, __VA_ARGS__ ) )
#define TEMPLATE_PRODUCT_TEST_CASE( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE( __VA_ARGS__ ) )
#define TEMPLATE_PRODUCT_TEST_CASE_SIG( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_SIG( __VA_ARGS__ ) )
#define TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, __VA_ARGS__ ) )
#define TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, __VA_ARGS__ ) )
#define TEMPLATE_LIST_TEST_CASE( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_LIST_TEST_CASE( __VA_ARGS__ ) )
#define TEMPLATE_LIST_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_LIST_TEST_CASE_METHOD( className, __VA_ARGS__ ) )
#endif

#if !defined(CATCH_CONFIG_RUNTIME_STATIC_REQUIRE)
#define STATIC_REQUIRE( ... )       static_assert(   __VA_ARGS__,  #__VA_ARGS__ ); SUCCEED( #__VA_ARGS__ )
#define STATIC_REQUIRE_FALSE( ... ) static_assert( !(__VA_ARGS__), "!(" #__VA_ARGS__ ")" ); SUCCEED( "!(" #__VA_ARGS__ ")" )
#else
#define STATIC_REQUIRE( ... )       REQUIRE( __VA_ARGS__ )
#define STATIC_REQUIRE_FALSE( ... ) REQUIRE_FALSE( __VA_ARGS__ )
#endif

#endif

#define CATCH_TRANSLATE_EXCEPTION( signature ) INTERNAL_CATCH_TRANSLATE_EXCEPTION( signature )

// "BDD-style" convenience wrappers
#define SCENARIO( ... ) TEST_CASE( "Scenario: " __VA_ARGS__ )
#define SCENARIO_METHOD( className, ... ) INTERNAL_CATCH_TEST_CASE_METHOD( className, "Scenario: " __VA_ARGS__ )

#define GIVEN( desc )     INTERNAL_CATCH_DYNAMIC_SECTION( "    Given: " << desc )
#define AND_GIVEN( desc ) INTERNAL_CATCH_DYNAMIC_SECTION( "And given: " << desc )
#define WHEN( desc )      INTERNAL_CATCH_DYNAMIC_SECTION( "     When: " << desc )
#define AND_WHEN( desc )  INTERNAL_CATCH_DYNAMIC_SECTION( " And when: " << desc )
#define THEN( desc )      INTERNAL_CATCH_DYNAMIC_SECTION( "     Then: " << desc )
#define AND_THEN( desc )  INTERNAL_CATCH_DYNAMIC_SECTION( "      And: " << desc )

#if defined(CATCH_CONFIG_ENABLE_BENCHMARKING)
#define BENCHMARK(...) \
    INTERNAL_CATCH_BENCHMARK(INTERNAL_CATCH_UNIQUE_NAME(C_A_T_C_H_B_E_N_C_H_), INTERNAL_CATCH_GET_1_ARG(__VA_ARGS__,,), INTERNAL_CATCH_GET_2_ARG(__VA_ARGS__,,))
#define BENCHMARK_ADVANCED(name) \
    INTERNAL_CATCH_BENCHMARK_ADVANCED(INTERNAL_CATCH_UNIQUE_NAME(C_A_T_C_H_B_E_N_C_H_), name)
#endif // CATCH_CONFIG_ENABLE_BENCHMARKING

using Catch::Detail::Approx;

#else // CATCH_CONFIG_DISABLE

//////
// If this config identifier is defined then all CATCH macros are prefixed with CATCH_
#ifdef CATCH_CONFIG_PREFIX_ALL

#define CATCH_REQUIRE( ... )        (void)(0)
#define CATCH_REQUIRE_FALSE( ... )  (void)(0)

#define CATCH_REQUIRE_THROWS( ... ) (void)(0)
#define CATCH_REQUIRE_THROWS_AS( expr, exceptionType ) (void)(0)
#define CATCH_REQUIRE_THROWS_WITH( expr, matcher )     (void)(0)
#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define CATCH_REQUIRE_THROWS_MATCHES( expr, exceptionType, matcher ) (void)(0)
#endif// CATCH_CONFIG_DISABLE_MATCHERS
#define CATCH_REQUIRE_NOTHROW( ... ) (void)(0)

#define CATCH_CHECK( ... )         (void)(0)
#define CATCH_CHECK_FALSE( ... )   (void)(0)
#define CATCH_CHECKED_IF( ... )    if (__VA_ARGS__)
#define CATCH_CHECKED_ELSE( ... )  if (!(__VA_ARGS__))
#define CATCH_CHECK_NOFAIL( ... )  (void)(0)

#define CATCH_CHECK_THROWS( ... )  (void)(0)
#define CATCH_CHECK_THROWS_AS( expr, exceptionType ) (void)(0)
#define CATCH_CHECK_THROWS_WITH( expr, matcher )     (void)(0)
#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define CATCH_CHECK_THROWS_MATCHES( expr, exceptionType, matcher ) (void)(0)
#endif // CATCH_CONFIG_DISABLE_MATCHERS
#define CATCH_CHECK_NOTHROW( ... ) (void)(0)

#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define CATCH_CHECK_THAT( arg, matcher )   (void)(0)

#define CATCH_REQUIRE_THAT( arg, matcher ) (void)(0)
#endif // CATCH_CONFIG_DISABLE_MATCHERS

#define CATCH_INFO( msg )          (void)(0)
#define CATCH_UNSCOPED_INFO( msg ) (void)(0)
#define CATCH_WARN( msg )          (void)(0)
#define CATCH_CAPTURE( msg )       (void)(0)

#define CATCH_TEST_CASE( ... ) INTERNAL_CATCH_TESTCASE_NO_REGISTRATION(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ))
#define CATCH_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TESTCASE_NO_REGISTRATION(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ))
#define CATCH_METHOD_AS_TEST_CASE( method, ... )
#define CATCH_REGISTER_TEST_CASE( Function, ... ) (void)(0)
#define CATCH_SECTION( ... )
#define CATCH_DYNAMIC_SECTION( ... )
#define CATCH_FAIL( ... ) (void)(0)
#define CATCH_FAIL_CHECK( ... ) (void)(0)
#define CATCH_SUCCEED( ... ) (void)(0)

#define CATCH_ANON_TEST_CASE() INTERNAL_CATCH_TESTCASE_NO_REGISTRATION(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ))

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
#define CATCH_TEMPLATE_TEST_CASE( ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION(__VA_ARGS__)
#define CATCH_TEMPLATE_TEST_CASE_SIG( ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG_NO_REGISTRATION(__VA_ARGS__)
#define CATCH_TEMPLATE_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION(className, __VA_ARGS__)
#define CATCH_TEMPLATE_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG_NO_REGISTRATION(className, __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE( ... ) CATCH_TEMPLATE_TEST_CASE( __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_SIG( ... ) CATCH_TEMPLATE_TEST_CASE( __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, ... ) CATCH_TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, ... ) CATCH_TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ )
#else
#define CATCH_TEMPLATE_TEST_CASE( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION(__VA_ARGS__) )
#define CATCH_TEMPLATE_TEST_CASE_SIG( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG_NO_REGISTRATION(__VA_ARGS__) )
#define CATCH_TEMPLATE_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION(className, __VA_ARGS__ ) )
#define CATCH_TEMPLATE_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG_NO_REGISTRATION(className, __VA_ARGS__ ) )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE( ... ) CATCH_TEMPLATE_TEST_CASE( __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_SIG( ... ) CATCH_TEMPLATE_TEST_CASE( __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, ... ) CATCH_TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ )
#define CATCH_TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, ... ) CATCH_TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ )
#endif

// "BDD-style" convenience wrappers
#define CATCH_SCENARIO( ... ) INTERNAL_CATCH_TESTCASE_NO_REGISTRATION(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ))
#define CATCH_SCENARIO_METHOD( className, ... ) INTERNAL_CATCH_TESTCASE_METHOD_NO_REGISTRATION(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ), className )
#define CATCH_GIVEN( desc )
#define CATCH_AND_GIVEN( desc )
#define CATCH_WHEN( desc )
#define CATCH_AND_WHEN( desc )
#define CATCH_THEN( desc )
#define CATCH_AND_THEN( desc )

#define CATCH_STATIC_REQUIRE( ... )       (void)(0)
#define CATCH_STATIC_REQUIRE_FALSE( ... ) (void)(0)

// If CATCH_CONFIG_PREFIX_ALL is not defined then the CATCH_ prefix is not required
#else

#define REQUIRE( ... )       (void)(0)
#define REQUIRE_FALSE( ... ) (void)(0)

#define REQUIRE_THROWS( ... ) (void)(0)
#define REQUIRE_THROWS_AS( expr, exceptionType ) (void)(0)
#define REQUIRE_THROWS_WITH( expr, matcher ) (void)(0)
#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define REQUIRE_THROWS_MATCHES( expr, exceptionType, matcher ) (void)(0)
#endif // CATCH_CONFIG_DISABLE_MATCHERS
#define REQUIRE_NOTHROW( ... ) (void)(0)

#define CHECK( ... ) (void)(0)
#define CHECK_FALSE( ... ) (void)(0)
#define CHECKED_IF( ... ) if (__VA_ARGS__)
#define CHECKED_ELSE( ... ) if (!(__VA_ARGS__))
#define CHECK_NOFAIL( ... ) (void)(0)

#define CHECK_THROWS( ... )  (void)(0)
#define CHECK_THROWS_AS( expr, exceptionType ) (void)(0)
#define CHECK_THROWS_WITH( expr, matcher ) (void)(0)
#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define CHECK_THROWS_MATCHES( expr, exceptionType, matcher ) (void)(0)
#endif // CATCH_CONFIG_DISABLE_MATCHERS
#define CHECK_NOTHROW( ... ) (void)(0)

#if !defined(CATCH_CONFIG_DISABLE_MATCHERS)
#define CHECK_THAT( arg, matcher ) (void)(0)

#define REQUIRE_THAT( arg, matcher ) (void)(0)
#endif // CATCH_CONFIG_DISABLE_MATCHERS

#define INFO( msg ) (void)(0)
#define UNSCOPED_INFO( msg ) (void)(0)
#define WARN( msg ) (void)(0)
#define CAPTURE( ... ) (void)(0)

#define TEST_CASE( ... )  INTERNAL_CATCH_TESTCASE_NO_REGISTRATION(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ))
#define TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TESTCASE_NO_REGISTRATION(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ))
#define METHOD_AS_TEST_CASE( method, ... )
#define REGISTER_TEST_CASE( Function, ... ) (void)(0)
#define SECTION( ... )
#define DYNAMIC_SECTION( ... )
#define FAIL( ... ) (void)(0)
#define FAIL_CHECK( ... ) (void)(0)
#define SUCCEED( ... ) (void)(0)
#define ANON_TEST_CASE() INTERNAL_CATCH_TESTCASE_NO_REGISTRATION(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ))

#ifndef CATCH_CONFIG_TRADITIONAL_MSVC_PREPROCESSOR
#define TEMPLATE_TEST_CASE( ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION(__VA_ARGS__)
#define TEMPLATE_TEST_CASE_SIG( ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG_NO_REGISTRATION(__VA_ARGS__)
#define TEMPLATE_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION(className, __VA_ARGS__)
#define TEMPLATE_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG_NO_REGISTRATION(className, __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE( ... ) TEMPLATE_TEST_CASE( __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE_SIG( ... ) TEMPLATE_TEST_CASE( __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, ... ) TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, ... ) TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ )
#else
#define TEMPLATE_TEST_CASE( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_NO_REGISTRATION(__VA_ARGS__) )
#define TEMPLATE_TEST_CASE_SIG( ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_SIG_NO_REGISTRATION(__VA_ARGS__) )
#define TEMPLATE_TEST_CASE_METHOD( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_NO_REGISTRATION(className, __VA_ARGS__ ) )
#define TEMPLATE_TEST_CASE_METHOD_SIG( className, ... ) INTERNAL_CATCH_EXPAND_VARGS( INTERNAL_CATCH_TEMPLATE_TEST_CASE_METHOD_SIG_NO_REGISTRATION(className, __VA_ARGS__ ) )
#define TEMPLATE_PRODUCT_TEST_CASE( ... ) TEMPLATE_TEST_CASE( __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE_SIG( ... ) TEMPLATE_TEST_CASE( __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE_METHOD( className, ... ) TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ )
#define TEMPLATE_PRODUCT_TEST_CASE_METHOD_SIG( className, ... ) TEMPLATE_TEST_CASE_METHOD( className, __VA_ARGS__ )
#endif

#define STATIC_REQUIRE( ... )       (void)(0)
#define STATIC_REQUIRE_FALSE( ... ) (void)(0)

#endif

#define CATCH_TRANSLATE_EXCEPTION( signature ) INTERNAL_CATCH_TRANSLATE_EXCEPTION_NO_REG( INTERNAL_CATCH_UNIQUE_NAME( catch_internal_ExceptionTranslator ), signature )

// "BDD-style" convenience wrappers
#define SCENARIO( ... ) INTERNAL_CATCH_TESTCASE_NO_REGISTRATION(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ) )
#define SCENARIO_METHOD( className, ... ) INTERNAL_CATCH_TESTCASE_METHOD_NO_REGISTRATION(INTERNAL_CATCH_UNIQUE_NAME( C_A_T_C_H_T_E_S_T_ ), className )

#define GIVEN( desc )
#define AND_GIVEN( desc )
#define WHEN( desc )
#define AND_WHEN( desc )
#define THEN( desc )
#define AND_THEN( desc )

using Catch::Detail::Approx;

#endif

#endif // ! CATCH_CONFIG_IMPL_ONLY

// start catch_reenable_warnings.h


#ifdef __clang__
#    ifdef __ICC // icpc defines the __clang__ macro
#        pragma warning(pop)
#    else
#        pragma clang diagnostic pop
#    endif
#elif defined __GNUC__
#    pragma GCC diagnostic pop
#endif

// end catch_reenable_warnings.h
// end catch.hpp
#endif // TWOBLUECUBES_SINGLE_INCLUDE_CATCH_HPP_INCLUDED



==> anc/third_party/PGM-index/test/main.cpp <==
#define CATCH_CONFIG_MAIN
#define CATCH_CONFIG_FAST_COMPILE
#include "catch.hpp"

==> anc/third_party/PGM-index/test/tests.cpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2019 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "catch.hpp"
#include "pgm/morton_nd.hpp"
#include "pgm/pgm_index.hpp"
#include "pgm/pgm_index_dynamic.hpp"
#include "pgm/pgm_index_variants.hpp"
#include "pgm/piecewise_linear_model.hpp"
#include "utils.hpp"

#include <algorithm>
#include <cstdint>
#include <cstdio>
#include <cmath>
#include <functional>
#include <iterator>
#include <limits>
#include <map>
#include <random>
#include <string>
#include <tuple>
#include <utility>
#include <vector>

template <typename Index, typename Data>
void test_index(const Index &index, const Data &data) {
    auto rand = std::bind(std::uniform_int_distribution<size_t>(0, data.size() - 1), std::mt19937{42});

    for (auto i = 1; i <= 10000; ++i) {
        auto q = data[rand()];
        auto range = index.search(q);
        auto lo = data.begin() + range.lo;
        auto hi = data.begin() + range.hi;
        auto k = std::lower_bound(lo, hi, q);
        REQUIRE(*k == q);
    }

    // Test elements at extremes
    auto q = std::numeric_limits<typename Data::value_type>::max() - 1;
    auto range = index.search(q);
    auto lo = data.begin() + range.lo;
    auto hi = data.begin() + range.hi;
    REQUIRE(std::lower_bound(lo, hi, q) == std::lower_bound(data.begin(), data.end(), q));

    q = std::numeric_limits<typename Data::value_type>::lowest();
    range = index.search(q);
    lo = data.begin() + range.lo;
    hi = data.begin() + range.hi;
    REQUIRE(std::lower_bound(lo, hi, q) == data.begin());
}

TEMPLATE_TEST_CASE("Segmentation algorithm", "", float, double, uint32_t, uint64_t) {
    auto epsilon = GENERATE(32, 64, 128);
    auto data = generate_data<TestType>(1000000);
    using canonical_segment = typename pgm::internal::OptimalPiecewiseLinearModel<TestType, size_t>::CanonicalSegment;
    std::vector<canonical_segment> segments;
    auto in_fun = [&](auto i) { return data[i]; };
    auto out_fun = [&](auto cs) { segments.emplace_back(cs); };
    pgm::internal::make_segmentation(data.size(), epsilon, in_fun, out_fun);
    auto it = segments.begin();
    auto [slope, intercept] = it->get_floating_point_segment(it->get_first_x());

    for (auto i = 0u; i < data.size(); ++i) {
        if (i != 0 && data[i] == data[i - 1])
            continue;
        if (std::next(it) != segments.end() && std::next(it)->get_first_x() <= data[i]) {
            ++it;
            std::tie(slope, intercept) = it->get_floating_point_segment(it->get_first_x());
        }

        auto pos = (data[i] - it->get_first_x()) * slope + intercept;
        auto e = std::fabs(i - pos);
        REQUIRE(e <= epsilon + 1);
    }
}

TEMPLATE_TEST_CASE_SIG("PGM-index", "",
                       ((typename T, size_t E1, size_t E2), T, E1, E2),
                       (uint32_t, 8, 0), (uint32_t, 32, 0), (uint32_t, 128, 0),
                       (uint64_t, 8, 4), (uint64_t, 32, 4), (uint64_t, 128, 4),
                       (int32_t, 8, 0), (int32_t, 32, 0), (int32_t, 128, 0),
                       (int64_t, 8, 4), (int64_t, 32, 4), (int64_t, 128, 4),
                       (int64_t, 1024, 1024), (uint64_t, 1024, 1024),
                       (int8_t, 16, 4), (uint8_t, 16, 4),  (int16_t, 16, 4), (uint16_t, 16, 4),
                       (float, 16, 4), (double, 16, 4)) {
    auto data = generate_data<T>(2000000);
    pgm::PGMIndex<T, E1, E2> index(data.begin(), data.end());
    test_index(index, data);
}

TEMPLATE_TEST_CASE_SIG("Compressed PGM-index", "", ((size_t E), E), 8, 32, 128) {
    auto data = generate_data<uint32_t>(2000000);
    pgm::CompressedPGMIndex<uint32_t, E> index(data);
    test_index(index, data);
}

TEMPLATE_TEST_CASE_SIG("Bucketing PGM-index", "",
                       ((size_t E, size_t S), E, S), (4, 128), (8, 100), (4, 512), (8, 550)) {
    auto data = generate_data<uint32_t>(2000000);
    pgm::BucketingPGMIndex<uint32_t, E, S> index(data.begin(), data.end());
    test_index(index, data);
}

TEMPLATE_TEST_CASE_SIG("Elias-Fano PGM-index", "", ((size_t E), E), 8, 32, 128) {
    auto data = generate_data<uint32_t>(2000000);
    pgm::EliasFanoPGMIndex<uint32_t, E> index(data.begin(), data.end());
    test_index(index, data);
}

TEMPLATE_TEST_CASE_SIG("Mapped PGM-index", "", ((size_t E), E), 8, 32, 128) {
    std::string tmp_filename = "tmp.mapped.pgm";
    auto data = generate_data<uint32_t>(500000);
    auto random_query = std::bind(std::uniform_int_distribution<uint32_t>(data.front(), data.back()), std::mt19937{42});

    {
        pgm::MappedPGMIndex<uint32_t, E> index(data.begin(), data.end(), tmp_filename);
        for (auto i = 1; i <= 5000; ++i) {
            auto q = random_query();
            auto lb = std::lower_bound(data.begin(), data.end(), q);
            auto ub = std::upper_bound(data.begin(), data.end(), q);
            REQUIRE(std::distance(index.begin(), index.lower_bound(q)) == std::distance(data.begin(), lb));
            REQUIRE(std::distance(index.begin(), index.upper_bound(q)) == std::distance(data.begin(), ub));
        }
    }

    {
        pgm::MappedPGMIndex<uint32_t, E> index(tmp_filename);
        for (auto i = 1; i <= 5000; ++i) {
            auto q = random_query();
            REQUIRE(index.count(q) == (size_t) std::count(data.begin(), data.end(), q));
        }
    }

    std::remove(tmp_filename.c_str());
}

TEMPLATE_TEST_CASE("Dynamic PGM-index", "", uint32_t*, uint32_t, std::string) {
    using time_type = uint32_t;
    auto make_key = std::bind(std::uniform_int_distribution<uint32_t>(0, 1000000000), std::mt19937{42});
    auto make_value = [&] {
        static time_type time = 0;
        if constexpr (std::is_same_v<TestType, std::string>) return std::to_string(++time);
        else return reinterpret_cast<TestType>(++time);
    };
    auto get_value = [](auto x) {
        if constexpr (std::is_same_v<TestType, std::string>) return (time_type) std::stoll(x);
        else return x;
    };
    auto gen = [&] { return std::pair<uint32_t, TestType>{make_key(), make_value()}; };

    std::vector<std::pair<uint32_t, TestType>> bulk(GENERATE(0, 10, 1000, 100000));
    std::generate(bulk.begin(), bulk.end(), gen);
    std::sort(bulk.begin(), bulk.end());
    bulk.erase(std::unique(bulk.begin(), bulk.end(), [](auto &a, auto &b) { return a.first == b.first; }), bulk.end());

    using PGMType = pgm::PGMIndex<uint32_t>;
    pgm::DynamicPGMIndex<uint32_t, TestType, PGMType> pgm(bulk.begin(), bulk.end(), GENERATE(2, 4, 8));
    std::map<uint32_t, TestType> map(bulk.begin(), bulk.end());

    // Test initial state
    auto it1 = pgm.begin();
    for (auto[k, v] : map) {
        REQUIRE(it1->first == k);
        REQUIRE(it1->second == v);
        ++it1;
    }

    // Test lower bound
    for (size_t i = 0; i < std::min<size_t>(1000, bulk.size()); ++i) {
        auto q = bulk[make_key() % bulk.size()];
        auto c = pgm.count(q.first);
        auto it = pgm.lower_bound(q.first);
        REQUIRE(c == 1);
        REQUIRE(it->first == q.first);
    }

    // Overwrite some elements
    for (size_t i = 0; i < std::min<size_t>(10000, bulk.size()); ++i) {
        auto v = make_value();
        pgm.insert_or_assign(bulk[i].first, v);
        map.insert_or_assign(bulk[i].first, v);
    }

    // Insert new elements
    for (size_t i = 0; i < 10000; ++i) {
        auto[k, v] = gen();
        pgm.insert_or_assign(k, v);
        map.insert_or_assign(k, v);
    }
    REQUIRE(pgm.size() == map.size());

    // Test for most recent values
    for (size_t i = 0; i < std::min<size_t>(10000, bulk.size()); ++i) {
        auto q = bulk[i];
        auto it = pgm.lower_bound(q.first);
        REQUIRE(it->first == q.first);
        REQUIRE(get_value(it->second) > get_value(q.second));
        REQUIRE(it->second == map.lower_bound(q.first)->second);
    }

    // Delete some elements
    for (size_t i = 10; i < std::min<size_t>(500, bulk.size()); ++i) {
        pgm.erase(bulk[i].first);
        map.erase(bulk[i].first);
    }

    // Check if elements are deleted
    auto end = pgm.end();
    for (size_t i = 10; i < std::min<size_t>(500, bulk.size()); ++i) {
        auto it = pgm.find(bulk[i].first);
        REQUIRE(it == end);
    }
    REQUIRE(pgm.size() == map.size());

    // Test iterator
    auto it = pgm.begin();
    for (auto[k, v] : map) {
        REQUIRE(it->first == k);
        REQUIRE(it->second == v);
        ++it;
    }

    // Test range
    for (int i = 0; i < 10; ++i) {
        auto lo = make_key();
        auto hi = lo + make_key() / 2;
        auto range_result = pgm.range(lo, hi);
        auto map_it = map.lower_bound(lo);
        for (auto[k, v] : range_result) {
            REQUIRE(k == map_it->first);
            REQUIRE(v == map_it->second);
            ++map_it;
        }
    }
}

#ifdef MORTON_ND_BMI2_ENABLED

TEMPLATE_TEST_CASE_SIG("Multidimensional PGM-index", "",
                       ((typename T, uint8_t D), T, D),
                       (uint32_t, 2), (uint32_t, 3), (uint64_t, 2), (uint64_t, 3), (uint64_t, 4)) {
    auto u = 1ull << (std::numeric_limits<T>::digits / D - 2);
    auto rand = std::bind(std::uniform_int_distribution<T>(0, u), std::mt19937{42});
    auto rand_tuple = [&] { return make_rand_tuple(rand, std::make_index_sequence<D>()); };

    std::vector<decltype(rand_tuple())> data(1000000);
    std::generate(data.begin(), data.end(), rand_tuple);
    pgm::MultidimensionalPGMIndex<D, T, 16> pgm(data.begin(), data.end());

    for (auto p: data)
        REQUIRE(pgm.contains(p));

    for (int i = 0; i < 500; ++i) {
        auto min = rand_tuple();
        auto max = min + rand_tuple();
        auto count = std::distance(pgm.range(min, max), pgm.end());
        auto expected_count = 0;
        for (auto &x : data)
            expected_count += box_contains(min, max, x);
        REQUIRE(count == expected_count);
    }
}

#endif

==> anc/third_party/PGM-index/test/utils.hpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2021 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include "catch.hpp"
#include <algorithm>
#include <cstddef>
#include <functional>
#include <iterator>
#include <random>
#include <tuple>
#include <type_traits>
#include <utility>
#include <vector>

template <typename T>
std::vector<T> generate_data(size_t n) {
    std::vector<T> data(n);
    std::mt19937 engine(42);

    using RandomFunction = std::function<T()>;
    if constexpr (std::is_floating_point<T>()) {
        RandomFunction lognormal = std::bind(std::lognormal_distribution<T>(0, 0.5), engine);
        RandomFunction exponential = std::bind(std::exponential_distribution<T>(1.2), engine);
        auto rand = GENERATE_COPY(as<RandomFunction>{}, lognormal, exponential);
        std::generate(data.begin(), data.end(), rand);
    } else if constexpr (sizeof(T) <= 2) {
        auto value_min = std::numeric_limits<T>::min();
        auto value_max = std::numeric_limits<T>::max() - 1;
        RandomFunction uniform = std::bind(std::uniform_int_distribution<T>(value_min, value_max), engine);
        std::generate(data.begin(), data.end(), rand);
    } else {
        T min = 0;
        if constexpr (std::is_signed_v<T>)
            min = -10000;
        auto value_min = std::numeric_limits<T>::min();
        auto value_max = std::numeric_limits<T>::max() - 1;
        RandomFunction uniform_dense = std::bind(std::uniform_int_distribution<T>(min, 10000), engine);
        RandomFunction uniform_sparse = std::bind(std::uniform_int_distribution<T>(value_min, value_max), engine);
        RandomFunction binomial = std::bind(std::binomial_distribution<T>(50000), engine);
        RandomFunction geometric = std::bind(std::geometric_distribution<T>(0.8), engine);
        auto rand = GENERATE_COPY(as<RandomFunction>{}, uniform_dense, uniform_sparse, binomial, geometric);
        std::generate(data.begin(), data.end(), rand);
    }

    std::sort(data.begin(), data.end());
    while (data.back() == std::numeric_limits<T>::max())
        data.pop_back();
    return data;
}

template<typename... T1, typename... T2, std::size_t... I>
constexpr auto add(const std::tuple<T1...> &t1, const std::tuple<T2...> &t2, std::index_sequence<I...>) {
    return std::tuple{std::get<I>(t1) + std::get<I>(t2)...}; // credits: https://stackoverflow.com/a/50815143
}

template<typename... T1, typename... T2>
constexpr auto operator+(const std::tuple<T1...>& t1, const std::tuple<T2...>& t2) {
    static_assert(sizeof...(T1) == sizeof...(T2));
    return add(t1, t2, std::make_index_sequence<sizeof...(T1)>{});
}

template<typename F, std::size_t... I>
auto make_rand_tuple(F f, std::index_sequence<I...>) {
    return std::make_tuple(f(I)...);
}

template<typename ... Ts, std::size_t ... Is>
bool box_contains_helper(const std::tuple<Ts...> &min,
                         const std::tuple<Ts...> &max,
                         const std::tuple<Ts...> &p,
                         const std::index_sequence<Is...> &) {
    return ((std::get<Is>(min) <= std::get<Is>(p) && std::get<Is>(p) <= std::get<Is>(max)) && ... );
}

template<typename ... Ts>
bool box_contains(const std::tuple<Ts...> &min, const std::tuple<Ts...> &max, const std::tuple<Ts...> &p) {
    return box_contains_helper(min, max, p, std::make_index_sequence<sizeof...(Ts)>{});
}

template<typename T1, typename T2>
constexpr bool box_contains(const std::pair<T1, T2> &min, const std::pair<T1, T2> &max, const std::pair<T1, T2> &p) {
    return box_contains(std::make_tuple(min.first, min.second),
                        std::make_tuple(max.first, max.second),
                        std::make_tuple(p.first, p.second));
}


==> anc/third_party/PGM-index/tuner/CMakeLists.txt <==
include_directories(../benchmark)
add_executable(tuner tuner.cpp)
target_link_libraries(tuner pgmindexlib)

==> anc/third_party/PGM-index/tuner/tuner.cpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2018 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "tuner.hpp"
#include "args.hxx"
#include <cstdint>
#include <iostream>

template<typename K>
void run_tuner(args::ValueFlag<size_t> &time,
               args::ValueFlag<size_t> &space,
               args::ValueFlag<double> &tol,
               args::ValueFlag<float> &ratio,
               args::Positional<std::string> &file);

int main(int argc, char **argv) {
    using namespace args;
    ArgumentParser p("Space-time trade-off tuner for the PGM-index. \n\nThis program lets you specify a maximum space "
                     "and get the PGM-index minimising the query time within that space. Or, it lets you specify a "
                     "maximum query time and get the PGM-index minimising the space.");
    p.helpParams.flagindent = 2;
    p.helpParams.helpindent = 25;
    p.helpParams.progindent = 0;
    p.helpParams.descriptionindent = 0;

    HelpFlag help(p, "help", "Display this help menu", {'h', "help"});
    ValueFlag<double> tol(p, "float", "Tolerance between 0 and 1 on the constraint (default 0.01)", {'o', "tol"}, 0.01);
    ValueFlag<float> ratio(p, "ratio", "Ratio of lookups in the query workload (default 0.33)", {'r', "ratio"}, 0.333);
    Flag verbose(p, "verbose", "Show additional logging info", {'v', "verbose"});

    Group g(p, "OPERATION MODES:", args::Group::Validators::Xor, args::Options::Required);
    ValueFlag<size_t> time(g, "ns", "Specify a time to minimise the space", {'t', "time"});
    ValueFlag<size_t> space(g, "bytes", "Specify a space to minimise the time", {'s', "space"});

    Group t(p, "INPUT DATA OPTIONS:", args::Group::Validators::Xor, args::Options::Required);
    Flag u64(t, "", "Input file contains unsigned 64-bit ints", {'U', "u64"});
    Flag i64(t, "", "Input file contains signed 64-bit ints", {'I', "i64"});
    Flag u32(t, "", "Input file contains unsigned 32-bit ints", {'u', "u32"});
    Flag i32(t, "", "Input file contains signed 32-bit ints", {'i', "i32"});
    Positional<std::string> file(p, "file", "The file containing the input data", args::Options::Required);
    CompletionFlag completion(p, {"complete"});

    try {
        p.ParseCLI(argc, argv);
    }
    catch (args::Completion &e) {
        std::cout << e.what();
        return 0;
    }
    catch (args::Help &) {
        std::cout << p;
        return 0;
    }
    catch (args::Error &e) {
        std::cerr << p;
        return 1;
    }

    global_verbose = verbose.Get();

    if (i64.Get())
        run_tuner<int64_t>(time, space, tol, ratio, file);
    if (u64.Get())
        run_tuner<uint64_t>(time, space, tol, ratio, file);
    if (i32.Get())
        run_tuner<int32_t>(time, space, tol, ratio, file);
    if (u32.Get())
        run_tuner<uint32_t>(time, space, tol, ratio, file);
}

template<typename K>
void run_tuner(args::ValueFlag<size_t> &time,
               args::ValueFlag<size_t> &space,
               args::ValueFlag<double> &tol,
               args::ValueFlag<float> &ratio,
               args::Positional<std::string> &file) {
    std::vector<K> data = read_data_binary<K>(file.Get(), true);

    std::sort(data.begin(), data.end());
    auto lo_eps = 2 * cache_line_size() / sizeof(int64_t);
    auto hi_eps = data.size() / 2;
    auto minimize_space = time.Matched();

    std::printf("Dataset: %zu entries\n", data.size());
    if (minimize_space)
        std::printf("Max time: %zu±%.0f ns\n", time.Get(), time.Get() * tol.Get());
    else
        std::printf("Max space: %zu±%.0f KiB\n", space.Get() / (1ul << 10ul), space.Get() * tol.Get() / (1ul << 10ul));

    std::printf("%s\n", std::string(80, '-').c_str());
    std::printf("%-19s %-19s %-19s %-19s\n", "Epsilon", "Construction (s)", "Space (KiB)", "Query (ns)");
    std::printf("%s\n", std::string(80, '-').c_str());

    auto queries = generate_queries(data.begin(), data.end(), ratio.Get(), 1000000);
    if (minimize_space)
        minimize_space_given_time(time.Get(), tol.Get(), data, queries, lo_eps, hi_eps, global_verbose);
    else
        minimize_time_given_space(space.Get(), tol.Get(), data, queries, lo_eps, hi_eps, global_verbose);
}

==> anc/third_party/PGM-index/tuner/tuner.hpp <==
// This file is part of PGM-index <https://github.com/gvinciguerra/PGM-index>.
// Copyright (c) 2018 Giorgio Vinciguerra.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//     http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#pragma once

#include "benchmark.hpp"
#include "pgm/pgm_index.hpp"
#include <algorithm>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <iterator>
#include <memory>
#include <string>
#include <tuple>
#include <utility>
#include <vector>

#define PGM_IGNORED_PARAMETER 1
#define PGM_EPSILON_RECURSIVE 4

template<typename K>
class MockPGMIndex : public pgm::PGMIndex<K, PGM_IGNORED_PARAMETER, PGM_EPSILON_RECURSIVE, double> {
    size_t epsilon;

public:

    using segment_type = typename pgm::PGMIndex<K, PGM_IGNORED_PARAMETER, PGM_EPSILON_RECURSIVE, double>::Segment;

    MockPGMIndex() = default;

    MockPGMIndex(const std::vector<K> &data, size_t epsilon) : epsilon(epsilon) {
        this->n = data.size();
        this->first_key = data[0];
        this->build(data.begin(), data.end(), epsilon, PGM_EPSILON_RECURSIVE, this->segments, this->levels_offsets);
    }

    pgm::ApproxPos search(const K &key) const {
        auto k = std::max(this->first_key, key);
        auto it = this->segment_for_key(k);
        auto pos = std::min<size_t>((*it)(k), std::next(it)->intercept);
        auto lo = PGM_SUB_EPS(pos, epsilon);
        auto hi = PGM_ADD_EPS(pos, epsilon, this->n);
        return {pos, lo, hi};
    }
};

/*------- INDEX STATS -------*/

struct IndexStats {
    size_t epsilon;
    size_t segments_count;
    size_t bytes;
    size_t lookup_ns;
    size_t lookup_ns_std;
    size_t construction_ns;

    IndexStats() = default;

    template<typename K>
    IndexStats(const std::vector<K> &data, const std::vector<K> &queries, size_t epsilon) : epsilon(epsilon) {
        auto start = timer::now();
        MockPGMIndex<K> pgm(data, epsilon);
        auto end = timer::now();
        construction_ns = size_t(std::chrono::duration_cast<std::chrono::nanoseconds>(end - start).count());

        double avg_time = 0;
        double var_time = 0;
        const int repetitions = 5;

        for (int repetition = 1; repetition < repetitions; ++repetition) {
            auto t0 = timer::now();

            uint64_t cnt = 0;
            for (auto &q : queries) {
                auto range = pgm.search(q);
                auto lo = data.begin() + range.lo;
                auto hi = data.begin() + range.hi;
                cnt += std::distance(data.begin(), std::lower_bound(lo, hi, q));
            }
            [[maybe_unused]] volatile auto tmp = cnt;

            auto t1 = timer::now();
            auto time = std::chrono::duration_cast<std::chrono::nanoseconds>(t1 - t0).count() / queries.size();
            auto next_avg_time = avg_time + (time - avg_time) / repetition;
            var_time += (time - avg_time) * (time - next_avg_time);
            avg_time = next_avg_time;
        }

        segments_count = pgm.segments_count();
        bytes = pgm.size_in_bytes();
        lookup_ns = size_t(avg_time);
        lookup_ns_std = size_t(std::sqrt(var_time / (repetitions - 1)));
    }
};

/*------- FUNCTION FITTING -------*/

/** Fits the coefficients (a,b) of a function f(ε)=aε^b. */
auto fit_segments_count_model(const std::vector<IndexStats> &all_index_stats) {
    auto count = 0;
    auto avg_y = 0.;
    auto avg_x = 0.;
    auto var_x = 0.;
    auto var_y = 0.;
    auto cov_xy = 0.;

    for (const auto &stats: all_index_stats) {
        count++;
        auto x = std::log(stats.epsilon);
        auto y = std::log(stats.segments_count);
        auto dx = x - avg_x;
        auto dy = y - avg_y;
        avg_x += dx / count;
        avg_y += dy / count;
        var_x += dx * (x - avg_x);
        var_y += dy * (y - avg_y);
        cov_xy += dx * (y - avg_y);
    }

    var_x /= (count - 1);
    cov_xy /= (count - 1);
    auto b = cov_xy / var_x;
    auto a = std::exp(avg_y - b * avg_x);
    return std::make_pair(a, b);
}

/*------- ROOT FINDING -------*/

double target_space_function(double epsilon, double a, double b, double max_space, double constants) {
    // s(ε) = c (m + (m-1) / (2ε-1), where m=aε^-b
    auto last_layer_segments = std::fmax(1., a * std::pow(epsilon, -b));
    auto total_segments = (2 * epsilon * last_layer_segments - 1) / (2 * epsilon - 1);
    return total_segments * constants - max_space;
}

double target_space_function_derivative(double epsilon, double a, double b, double, double constants) {
    // s'(ε) = (2c ε^(-b) (ab ε^b - a - 2abε)) / (2ε - 1)^2
    auto numerator = 2 * constants * std::pow(epsilon, -b) * (a * b + std::pow(epsilon, b) - a - 2 * a * b * epsilon);
    auto denominator = std::pow(2 * epsilon - 1, 2.);
    return numerator / denominator;
}

double guess_epsilon_space(double x, double a, double b, double max_space, double constants) {
    auto n = target_space_function(x, a, b, max_space, constants);
    auto d = target_space_function_derivative(x, a, b, max_space, constants);
    auto iterations = 0;

    while (std::abs(n / d) >= 0.0001 && iterations++ < 100) {
        n = target_space_function(x, a, b, max_space, constants);
        d = target_space_function_derivative(x, a, b, max_space, constants);
        x = x - n / d;
    }

    return std::fmax(0., x);
}

/*------- CORE FUNCTIONS -------*/

size_t cache_line_size();

void minimize_time_logging(const IndexStats &stats, bool verbose, size_t lo_eps, size_t hi_eps) {
    auto kib = stats.bytes / double(1u << 10u);
    auto query_time = std::to_string(stats.lookup_ns) + "±" + std::to_string(stats.lookup_ns_std);
    std::printf("%-19zu %-19.2f %-19.2f %-19s", stats.epsilon, stats.construction_ns * 1.e-9, kib, query_time.c_str());
    if (verbose) {
        auto bounds = "(" + std::to_string(lo_eps) + ", " + std::to_string(hi_eps) + ")";
        std::printf("\t↝ search space=%-15s", bounds.c_str());
    }
    std::printf("\n");
}

template<typename K>
void minimize_space_given_time(size_t max_time, double tolerance, const std::vector<K> &data,
                               const std::vector<K> &queries, size_t lo_eps, size_t hi_eps, bool verbose) {
    auto latency = 82.1;
    auto cache_line = cache_line_size();
    auto block_size = cache_line / sizeof(K);
    auto eps_start = std::clamp(size_t(block_size * std::pow(2., max_time / latency - 1.)), lo_eps, hi_eps);

    const size_t starting_i = 2048;
    auto i = starting_i;
    auto lo = lo_eps;
    auto hi = hi_eps;

    std::vector<IndexStats> all_stats;
    all_stats.emplace_back(data, queries, eps_start);
    minimize_time_logging(all_stats.back(), verbose, eps_start, eps_start);

    if (all_stats.back().lookup_ns < max_time) {
        while (eps_start + (i << 1) < hi_eps && all_stats.back().lookup_ns < max_time * (1 + tolerance)) {
            i <<= 1;
            all_stats.emplace_back(data, queries, eps_start + i);
            lo = eps_start + i / 2;
            hi = eps_start + i;
            minimize_time_logging(all_stats.back(), verbose, lo, hi);
        }
        lo = i <= (starting_i << 1) ? eps_start : eps_start + i / 2;
    } else {
        while (eps_start > (i << 1) + lo_eps && all_stats.back().lookup_ns > max_time * (1 - tolerance)) {
            i <<= 1;
            all_stats.emplace_back(data, queries, eps_start - i);
            lo = eps_start - i;
            hi = eps_start - i / 2;
            minimize_time_logging(all_stats.back(), verbose, lo, hi);
        }
        hi = i <= (starting_i << 1) ? eps_start : eps_start - i / 2;
    }

    while (hi - lo > cache_line / 2) {
        i = (hi + lo) / 2;
        all_stats.emplace_back(data, queries, i);
        if (all_stats.back().lookup_ns > max_time)
            hi = i;
        else
            lo = i + 1;
        minimize_time_logging(all_stats.back(), verbose, lo, hi);
    }

    auto pred = [&](const IndexStats &a) { return a.lookup_ns <= max_time * (1 + tolerance); };
    if (!std::any_of(all_stats.cbegin(), all_stats.cend(), pred)) {
        std::printf("It is not possible to satisfy the given constraint. Increase the maximum time.");
        std::exit(1);
    }

    auto cmp = [&](const IndexStats &a, const IndexStats &b) { return !pred(b) || (pred(a) && a.bytes < b.bytes); };
    auto best = std::min_element(all_stats.cbegin(), all_stats.cend(), cmp);
    std::printf("%s\n", std::string(80, '-').c_str());
    std::printf("Set epsilon to %zu for an index of %zu bytes\n", best->epsilon, best->bytes);
}

template<typename K>
void minimize_time_given_space(size_t max_space, double tolerance, const std::vector<K> &data,
                               const std::vector<K> &queries, size_t lo_eps, size_t hi_eps, bool verbose) {
    const auto guess_steps_threshold = size_t(2 * std::log2(std::log2(hi_eps - lo_eps)));
    size_t guess_steps = 0;
    std::vector<IndexStats> all_stats;
    auto a = double(data.size() / 2);
    auto b = -1.;
    auto lo = lo_eps;
    auto hi = hi_eps;

    do {
        size_t guess = 0;
        size_t mid = (lo + hi) / 2;

        if (all_stats.size() >= 4 && guess_steps < guess_steps_threshold)
            std::tie(a,b) = fit_segments_count_model(all_stats);

        if (guess_steps < guess_steps_threshold) {
            auto constants = sizeof(typename MockPGMIndex<K>::segment_type);

            guess = size_t(guess_epsilon_space(100, a, -b, max_space, constants));
            guess = std::clamp(guess, lo + 1, hi - 1);

            auto bias_weight = guess_steps <= 1 ? 0 : double(guess_steps) / guess_steps_threshold;
            auto biased_guess = mid * bias_weight + guess * (1 - bias_weight);

            mid = size_t(biased_guess);
            guess_steps++;
        }

        all_stats.emplace_back(data, queries, mid);
        auto &stats = all_stats.back();
        auto kib = stats.bytes / double(1u << 10u);
        auto query_time = std::to_string(stats.lookup_ns) + "±" + std::to_string(stats.lookup_ns_std);
        std::printf("%-19zu %-19.2f %-19.2f %-19s", mid, stats.construction_ns * 1.e-9, kib, query_time.c_str());
        if (verbose) {
            auto s = "(" + std::to_string(lo) + ", " + std::to_string(hi) + ")";
            std::printf("\t↝ search space=%-15s \ts(ε)=%.0fε^%.2f \tε guess=%zu", s.c_str(), a, b, guess);
        }
        std::printf("\n");
        std::fflush(stdout);

        if (stats.bytes <= max_space)
            hi = mid;
        else
            lo = mid + 1;
    } while (lo < hi && std::abs(all_stats.back().bytes - (double) max_space) > max_space * tolerance);

    std::printf("%s\n", std::string(80, '-').c_str());
    std::printf("Set epsilon to %zu\n", lo);
}

/*------- cache_line_size() implementation (credits: https://stackoverflow.com/a/4049562) -------*/

#if defined(__APPLE__)

#include <sys/sysctl.h>
size_t cache_line_size() {
    size_t line_size = 0;
    size_t sizeof_line_size = sizeof(line_size);
    sysctlbyname("hw.cachelinesize", &line_size, &sizeof_line_size, 0, 0);
    return line_size;
}

#elif defined(_WIN32)

#include <stdlib.h>
#include <windows.h>
size_t cache_line_size() {
    size_t line_size = 0;
    DWORD buffer_size = 0;
    DWORD i = 0;
    SYSTEM_LOGICAL_PROCESSOR_INFORMATION * buffer = 0;

    GetLogicalProcessorInformation(0, &buffer_size);
    buffer = (SYSTEM_LOGICAL_PROCESSOR_INFORMATION *)malloc(buffer_size);
    GetLogicalProcessorInformation(&buffer[0], &buffer_size);

    for (i = 0; i != buffer_size / sizeof(SYSTEM_LOGICAL_PROCESSOR_INFORMATION); ++i) {
        if (buffer[i].Relationship == RelationCache && buffer[i].Cache.Level == 1) {
            line_size = buffer[i].Cache.LineSize;
            break;
        }
    }

    free(buffer);
    return line_size;
}

#elif defined(linux)

size_t cache_line_size() {
    FILE *p = std::fopen("/sys/devices/system/cpu/cpu0/cache/index0/coherency_line_size", "r");
    unsigned int i = 0;
    if (p) {
        std::fscanf(p, "%u", &i);
        std::fclose(p);
    }
    return i;
}

#else
#error Unrecognized platform
#endif

==> anc/third_party/RadixSpline/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.10)
project(radixspline)

set(CMAKE_CXX_STANDARD 14)
set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -march=native")
set(CMAKE_CXX_FLAGS_DEBUG "${CMAKE_CXX_FLAGS_DEBUG} -g3 -Wall -Wextra")

find_package(Threads REQUIRED)
set(THREADS_PREFER_PTHREAD_FLAG ON)

include("${CMAKE_SOURCE_DIR}/cmake_modules/googletest.cmake")

include_directories(
        ${GTEST_INCLUDE_DIR}
        ${CMAKE_SOURCE_DIR}
)

file(GLOB INCLUDE_H "include/rs/*.h")
set(EXAMPLE_FILES example.cc)
set(BENCH_FILES bench.cc)
file(GLOB TEST_CC "test/*_test.cc")

add_executable(example ${INCLUDE_H} ${EXAMPLE_FILES})
add_executable(bench ${INCLUDE_H} ${BENCH_FILES})

add_executable(tester ${TEST_CC})
target_link_libraries(tester gtest gtest_main Threads::Threads)


==> anc/third_party/RadixSpline/LICENSE <==
The MIT License

Copyright (c) 2020 Andreas Kipf, Alexander van Renen, Mihail Stoian

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in
all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
THE SOFTWARE.

==> anc/third_party/RadixSpline/README.md <==
RadixSpline: A Single-Pass Learned Index
====

![](https://github.com/learnedsystems/RadixSpline/workflows/CI/badge.svg)

A read-only learned index structure that can be built in a single pass over sorted data. Can be used as a drop-in replacement for ``std::multimap``. Currently limited to `uint32_t` and `uint64_t` data types.

## Build

```
mkdir -p build
cd build
cmake -DCMAKE_BUILD_TYPE=Release ..
make
./example
./tester
```

## Examples

Using ``rs::Builder`` to index sorted data in one pass, without copying the data:

```c++
// Create random keys.
vector<uint64_t> keys(1e6);
generate(keys.begin(), keys.end(), rand);
keys.push_back(8128);
sort(keys.begin(), keys.end());

// Build RadixSpline.
uint64_t min = keys.front();
uint64_t max = keys.back();
rs::Builder<uint64_t> rsb(min, max);
for (const auto& key : keys) rsb.AddKey(key);
rs::RadixSpline<uint64_t> rs = rsb.Finalize();

// Search using RadixSpline.
rs::SearchBound bound = rs.GetSearchBound(8128);
cout << "The search key is in the range: ["
     << bound.begin << ", " << bound.end << ")" << endl;
auto start = begin(keys) + bound.begin, last = begin(keys) + bound.end;
cout << "The key is at position: " << std::lower_bound(start, last, 8128) - begin(keys) << endl;
```

Using ``rs::MultiMap`` to index unsorted data, which internally creates a sorted copy:

```c++
vector<pair<uint64_t, char>> data = {{1ull, 'a'},
                                     {12ull, 'b'},
                                     {7ull, 'c'}, // Unsorted.
                                     {42ull, 'd'}};
rs::MultiMap<uint64_t, char> map(begin(data), end(data));

cout << "find(7): '" << map.find(7)->second << "'" << endl;
cout << "lower_bound(3): '" << map.lower_bound(3)->second << "'" << endl;
```

## Cite

Please cite our [aiDM@SIGMOD 2020 paper](https://dl.acm.org/doi/10.1145/3401071.3401659) if you use this code in your own work:

```
@inproceedings{radixspline,
  author    = {Andreas Kipf and
               Ryan Marcus and
               Alexander van Renen and
               Mihail Stoian and
               Alfons Kemper and
               Tim Kraska and
               Thomas Neumann},
  title     = {{RadixSpline}: a single-pass learned index},
  booktitle = {Proceedings of the Third International Workshop on Exploiting Artificial
               Intelligence Techniques for Data Management, aiDM@SIGMOD 2020, Portland,
               Oregon, USA, June 19, 2020},
  pages     = {5:1--5:5},
  year      = {2020},
  url       = {https://doi.org/10.1145/3401071.3401659},
  doi       = {10.1145/3401071.3401659},
  timestamp = {Mon, 08 Jun 2020 19:13:59 +0200},
  biburl    = {https://dblp.org/rec/conf/sigmod/KipfMRSKK020.bib},
  bibsource = {dblp computer science bibliography, https://dblp.org}
}
```


==> anc/third_party/RadixSpline/bench.cc <==
#include <chrono>
#include <fstream>
#include <iostream>
#include <map>

#include "include/rs/multi_map.h"

using namespace std;

namespace rs_manual_tuning {

// Returns <num_radix_bits, max_error>
pair<uint64_t, uint64_t> GetTuning(const string& data_filename,
                                   uint32_t size_scale) {
  assert(size_scale >= 1 && size_scale <= 10);

  string dataset = data_filename;

  // Cut the prefix of the filename
  size_t pos = dataset.find_last_of('/');
  if (pos != string::npos) {
    dataset.erase(dataset.begin(), dataset.begin() + pos + 1);
  }

  using Configs = const vector<pair<size_t, size_t>>;

  if (dataset == "normal_200M_uint32") {
    Configs configs = {{10, 6}, {15, 1}, {16, 1}, {18, 1}, {20, 1},
                       {21, 1}, {24, 1}, {25, 1}, {26, 1}, {26, 1}};
    return configs[10 - size_scale];
  }

  if (dataset == "normal_200M_uint64") {
    Configs configs = {{14, 2}, {16, 1}, {16, 1}, {20, 1}, {22, 1},
                       {24, 1}, {26, 1}, {26, 1}, {28, 1}, {28, 1}};
    return configs[10 - size_scale];
  }

  if (dataset == "lognormal_200M_uint32") {
    Configs configs = {{12, 20}, {16, 3}, {16, 2}, {18, 1}, {20, 1},
                       {22, 1},  {24, 1}, {24, 1}, {26, 1}, {28, 1}};
    return configs[10 - size_scale];
  }

  if (dataset == "lognormal_200M_uint64") {
    Configs configs = {{12, 3}, {18, 1}, {18, 1}, {20, 1}, {22, 1},
                       {24, 1}, {26, 1}, {26, 1}, {28, 1}, {28, 1}};
    return configs[10 - size_scale];
  }

  if (dataset == "uniform_dense_200M_uint32") {
    Configs configs = {{4, 2},  {16, 2}, {18, 1}, {20, 1}, {20, 1},
                       {22, 2}, {24, 1}, {26, 3}, {26, 3}, {28, 2}};
    return configs[10 - size_scale];
  }

  if (dataset == "uniform_dense_200M_uint64") {
    Configs configs = {{4, 2},  {16, 1}, {16, 1}, {20, 1}, {22, 1},
                       {24, 1}, {24, 1}, {26, 1}, {28, 1}, {28, 1}};
    return configs[10 - size_scale];
  }

  if (dataset == "uniform_dense_200M_uint64") {
    Configs configs = {{4, 2},  {16, 1}, {16, 1}, {20, 1}, {22, 1},
                       {24, 1}, {24, 1}, {26, 1}, {28, 1}, {28, 1}};
    return configs[10 - size_scale];
  }

  if (dataset == "uniform_sparse_200M_uint32") {
    Configs configs = {{12, 220}, {14, 100}, {14, 80}, {16, 30}, {18, 20},
                       {20, 10},  {20, 8},   {20, 5},  {24, 3},  {26, 1}};
    return configs[10 - size_scale];
  }

  if (dataset == "uniform_sparse_200M_uint64") {
    Configs configs = {{12, 150}, {14, 70}, {16, 50}, {18, 20}, {20, 20},
                       {20, 9},   {20, 5},  {24, 3},  {26, 2},  {28, 1}};
    return configs[10 - size_scale];
  }

  // Books (or amazon in the paper)
  if (dataset == "books_200M_uint32") {
    Configs configs = {{14, 250}, {14, 250}, {16, 190}, {18, 80}, {18, 50},
                       {22, 20},  {22, 9},   {22, 8},   {24, 3},  {28, 2}};
    return configs[10 - size_scale];
  }

  if (dataset == "books_200M_uint64") {
    Configs configs = {{12, 380}, {16, 170}, {16, 110}, {20, 50}, {20, 30},
                       {22, 20},  {22, 10},  {24, 3},   {26, 3},  {28, 2}};
    return configs[10 - size_scale];
  }

  if (dataset == "books_400M_uint64") {
    Configs configs = {{16, 220}, {16, 220}, {18, 160}, {20, 60}, {20, 40},
                       {22, 20},  {22, 7},   {26, 3},   {28, 2},  {28, 1}};
    return configs[10 - size_scale];
  }

  if (dataset == "books_600M_uint64") {
    Configs configs = {{18, 330}, {18, 330}, {18, 190}, {20, 70}, {22, 50},
                       {22, 20},  {24, 7},   {26, 3},   {28, 2},  {28, 1}};
    return configs[10 - size_scale];
  }

  if (dataset == "books_800M_uint64") {
    Configs configs = {{18, 320}, {18, 320}, {18, 200}, {22, 80}, {22, 60},
                       {22, 20},  {24, 9},   {26, 3},   {28, 3},  {28, 3}};
    return configs[10 - size_scale];
  }

  // Facebook
  if (dataset == "fb_200M_uint64") {
    Configs configs = {{8, 140}, {8, 140}, {8, 140}, {8, 140}, {10, 90},
                       {22, 90}, {24, 70}, {26, 80}, {26, 7},  {28, 80}};
    return configs[10 - size_scale];
  }

  // OSM
  if (dataset == "osm_cellids_200M_uint64") {
    Configs configs = {{20, 160}, {20, 160}, {20, 160}, {20, 160}, {20, 80},
                       {24, 40},  {24, 20},  {26, 8},   {26, 3},   {28, 2}};
    return configs[10 - size_scale];
  }

  if (dataset == "osm_cellids_400M_uint64") {
    Configs configs = {{20, 190}, {20, 190}, {20, 190}, {20, 190}, {22, 80},
                       {24, 20},  {26, 20},  {26, 10},  {28, 6},   {28, 2}};
    return configs[10 - size_scale];
  }

  if (dataset == "osm_cellids_600M_uint64") {
    Configs configs = {{20, 190}, {20, 190}, {20, 190}, {22, 180}, {22, 100},
                       {24, 20},  {26, 20},  {28, 7},   {28, 5},   {28, 2}};
    return configs[10 - size_scale];
  }

  if (dataset == "osm_cellids_800M_uint64") {
    Configs configs = {{22, 190}, {22, 190}, {22, 190}, {22, 190}, {24, 190},
                       {26, 30},  {26, 20},  {28, 7},   {28, 5},   {28, 1}};
    return configs[10 - size_scale];
  }

  // Wiki
  if (dataset == "wiki_ts_200M_uint64") {
    Configs configs = {{14, 100}, {14, 100}, {16, 60}, {18, 20}, {20, 20},
                       {20, 9},   {20, 5},   {22, 3},  {26, 2},  {26, 1}};
    return configs[10 - size_scale];
  }

  cerr << "No tuning config for this dataset" << endl;
  throw;
}
}  // namespace rs_manual_tuning

namespace util {

// Loads values from binary file into vector.
template <typename T>
static vector<T> load_data(const string& filename, bool print = true) {
  vector<T> data;
  ifstream in(filename, ios::binary);
  if (!in.is_open()) {
    cerr << "unable to open " << filename << endl;
    exit(EXIT_FAILURE);
  }
  // Read size.
  uint64_t size;
  in.read(reinterpret_cast<char*>(&size), sizeof(uint64_t));
  data.resize(size);
  // Read values.
  in.read(reinterpret_cast<char*>(data.data()), size * sizeof(T));

  return data;
}

// Generates deterministic values for keys.
template <class KeyType>
static vector<pair<KeyType, uint64_t>> add_values(const vector<KeyType>& keys) {
  vector<pair<KeyType, uint64_t>> result;
  result.reserve(keys.size());

  for (uint64_t i = 0; i < keys.size(); ++i) {
    pair<KeyType, uint64_t> row;
    row.first = keys[i];
    row.second = i;

    result.push_back(row);
  }
  return result;
}

}  // namespace util

namespace {

template <class KeyType, class ValueType>
class NonOwningMultiMap {
 public:
  using element_type = pair<KeyType, ValueType>;

  NonOwningMultiMap(const vector<element_type>& elements,
                    size_t num_radix_bits = 18, size_t max_error = 32)
      : data_(elements) {
    assert(elements.size() > 0);

    // Create spline builder.
    const auto min_key = data_.front().first;
    const auto max_key = data_.back().first;
    rs::Builder<KeyType> rsb(min_key, max_key, num_radix_bits, max_error);

    // Build the radix spline.
    for (const auto& iter : data_) {
      rsb.AddKey(iter.first);
    }
    rs_ = rsb.Finalize();
  }

  typename vector<element_type>::const_iterator lower_bound(KeyType key) const {
    rs::SearchBound bound = rs_.GetSearchBound(key);
    return ::lower_bound(data_.begin() + bound.begin, data_.begin() + bound.end,
                         key, [](const element_type& lhs, const KeyType& rhs) {
                           return lhs.first < rhs;
                         });
  }

  uint64_t sum_up(KeyType key) const {
    uint64_t result = 0;
    auto iter = lower_bound(key);
    while (iter != data_.end() && iter->first == key) {
      result += iter->second;
      ++iter;
    }
    return result;
  }

  size_t GetSizeInByte() const { return rs_.GetSize(); }

 private:
  const vector<element_type>& data_;
  rs::RadixSpline<KeyType> rs_;
};

template <class KeyType>
struct Lookup {
  KeyType key;
  uint64_t value;
};

template <class KeyType>
void Run(const string& data_file, const string lookup_file) {
  // Load data
  vector<KeyType> keys = util::load_data<KeyType>(data_file);
  vector<pair<KeyType, uint64_t>> elements = util::add_values(keys);
  vector<Lookup<KeyType>> lookups =
      util::load_data<Lookup<KeyType>>(lookup_file);

  for (uint32_t size_config = 1; size_config <= 10; ++size_config) {
    // Get the config for tuning
    auto tuning = rs_manual_tuning::GetTuning(data_file, size_config);

    // Build RS
    auto build_begin = chrono::high_resolution_clock::now();
    NonOwningMultiMap<KeyType, uint64_t> map(elements, tuning.first,
                                             tuning.second);
    auto build_end = chrono::high_resolution_clock::now();
    uint64_t build_ns =
        chrono::duration_cast<chrono::nanoseconds>(build_end - build_begin)
            .count();

    // Run queries
    auto lookup_begin = chrono::high_resolution_clock::now();
    for (const Lookup<KeyType>& lookup_iter : lookups) {
      uint64_t sum = map.sum_up(lookup_iter.key);
      if (sum != lookup_iter.value) {
        cerr << "wrong result!" << endl;
        throw "error";
      }
    }
    auto lookup_end = chrono::high_resolution_clock::now();
    uint64_t lookup_ns =
        chrono::duration_cast<chrono::nanoseconds>(lookup_end - lookup_begin)
            .count();

    cout << "RESULT:"
         << " data_file: " << data_file << " lookup_file: " << lookup_file
         << " radix_bit_count: " << tuning.first
         << " spline_error: " << tuning.second
         << " size_config: " << size_config
         << " used_memory[MB]: " << (map.GetSizeInByte() / 1000) / 1000.0
         << " build_time[s]: " << (build_ns / 1000 / 1000) / 1000.0
         << " ns/lookup: " << lookup_ns / lookups.size() << endl;
  }
}

}  // namespace

int main(int argc, char** argv) {
  if (argc != 3) {
    cerr << "usage: " << argv[0] << " <data_file> <lookup_file>" << endl;
    throw;
  }
  const string data_file = argv[1];
  const string lookup_file = argv[2];

  if (data_file.find("32") != string::npos) {
    Run<uint32_t>(data_file, lookup_file);
  } else {
    Run<uint64_t>(data_file, lookup_file);
  }

  return 0;
}


==> anc/third_party/RadixSpline/cmake_modules/googletest.cmake <==
include(ExternalProject)
find_package(Git REQUIRED)
find_package(Threads REQUIRED)

# Get googletest
ExternalProject_Add(
        gtest_src
        PREFIX "extern/gtest"
        GIT_REPOSITORY "https://github.com/google/googletest.git"
        GIT_TAG "release-1.10.0"
        TIMEOUT 10
        CMAKE_ARGS
        -DCMAKE_INSTALL_PREFIX=${CMAKE_BINARY_DIR}/extern/gtest
        -DCMAKE_C_COMPILER=${CMAKE_C_COMPILER}
        -DCMAKE_CXX_COMPILER=${CMAKE_CXX_COMPILER}
        -DCMAKE_CXX_FLAGS=${CMAKE_CXX_FLAGS}
        UPDATE_COMMAND ""
)

# Prepare gtest
ExternalProject_Get_Property(gtest_src install_dir)
set(GTEST_INCLUDE_DIR ${install_dir}/include)
set(GTEST_LIBRARY_PATH ${install_dir}/lib/libgtest.a)
set(GTEST_MAIN_LIBRARY_PATH ${install_dir}/lib/libgtest_main.a)
add_library(gtest UNKNOWN IMPORTED)
add_library(gtest_main UNKNOWN IMPORTED)
set_property(TARGET gtest PROPERTY IMPORTED_LOCATION ${GTEST_LIBRARY_PATH})
set_property(TARGET gtest_main PROPERTY IMPORTED_LOCATION ${GTEST_MAIN_LIBRARY_PATH})

# Dependencies
add_dependencies(gtest gtest_src)
add_dependencies(gtest_main gtest_src)

==> anc/third_party/RadixSpline/example.cc <==
#include <iostream>

#include "include/rs/multi_map.h"

using namespace std;

void RadixSplineExample() {
  // Create random keys.
  vector<uint64_t> keys(1e6);
  generate(keys.begin(), keys.end(), rand);
  keys.push_back(8128);
  sort(keys.begin(), keys.end());

  // Build RadixSpline.
  uint64_t min = keys.front();
  uint64_t max = keys.back();
  rs::Builder<uint64_t> rsb(min, max);
  for (const auto& key : keys) rsb.AddKey(key);
  rs::RadixSpline<uint64_t> rs = rsb.Finalize();

  // Search using RadixSpline.
  rs::SearchBound bound = rs.GetSearchBound(8128);
  cout << "The search key is in the range: [" << bound.begin << ", "
       << bound.end << ")" << endl;
  auto start = begin(keys) + bound.begin, last = begin(keys) + bound.end;
  cout << "The key is at position: "
       << std::lower_bound(start, last, 8128) - begin(keys) << endl;
}

void MultiMapExample() {
  vector<pair<uint64_t, char>> data = {{1ull, 'a'},
                                       {12ull, 'b'},
                                       {7ull, 'c'},  // Unsorted.
                                       {42ull, 'd'}};
  rs::MultiMap<uint64_t, char> map(begin(data), end(data));

  cout << "find(7): '" << map.find(7)->second << "'" << endl;
  cout << "lower_bound(3): '" << map.lower_bound(3)->second << "'" << endl;
}

int main(int argc, char** argv) {
  RadixSplineExample();
  MultiMapExample();

  return 0;
}


==> anc/third_party/RadixSpline/include/rs/builder.h <==
#pragma once

#include <cassert>
#include <cmath>
#include <limits>

#include "common.h"
#include "radix_spline.h"

namespace rs {

// Allows building a `RadixSpline` in a single pass over sorted data.
template <class KeyType>
class Builder {
 public:
  Builder(KeyType min_key, KeyType max_key, size_t num_radix_bits = 18,
          size_t max_error = 32)
      : min_key_(min_key),
        max_key_(max_key),
        num_radix_bits_(num_radix_bits),
        num_shift_bits_(GetNumShiftBits(max_key - min_key, num_radix_bits)),
        max_error_(max_error),
        curr_num_keys_(0),
        curr_num_distinct_keys_(0),
        prev_key_(min_key),
        prev_position_(0),
        prev_prefix_(0) {
    // Initialize radix table, needs to contain all prefixes up to the largest
    // key + 1.
    const uint32_t max_prefix = (max_key - min_key) >> num_shift_bits_;
    radix_table_.resize(max_prefix + 2, 0);
  }

  // Adds a key. Assumes that keys are stored in a dense array.
  void AddKey(KeyType key) {
    if (curr_num_keys_ == 0) {
      AddKey(key, /*position=*/0);
      return;
    }
    AddKey(key, prev_position_ + 1);
  }

  // Finalizes the construction and returns a read-only `RadixSpline`.
  RadixSpline<KeyType> Finalize() {
    // Last key needs to be equal to `max_key_`.
    assert(curr_num_keys_ == 0 || prev_key_ == max_key_);

    // Ensure that `prev_key_` (== `max_key_`) is last key on spline.
    if (curr_num_keys_ > 0 && spline_points_.back().x != prev_key_)
      AddKeyToSpline(prev_key_, prev_position_);

    // Maybe even size the radix based on max key right from the start
    FinalizeRadixTable();

    return RadixSpline<KeyType>(
        min_key_, max_key_, curr_num_keys_, num_radix_bits_, num_shift_bits_,
        max_error_, std::move(radix_table_), std::move(spline_points_));
  }

 private:
  // Returns the number of shift bits based on the `diff` between the largest
  // and the smallest key. KeyType == uint32_t.
  static size_t GetNumShiftBits(uint32_t diff, size_t num_radix_bits) {
    const uint32_t clz = __builtin_clz(diff);
    if ((32 - clz) < num_radix_bits) return 0;
    return 32 - num_radix_bits - clz;
  }
  // KeyType == uint64_t.
  static size_t GetNumShiftBits(uint64_t diff, size_t num_radix_bits) {
    const uint32_t clzl = __builtin_clzl(diff);
    if ((64 - clzl) < num_radix_bits) return 0;
    return 64 - num_radix_bits - clzl;
  }

  void AddKey(KeyType key, size_t position) {
    assert(key >= min_key_ && key <= max_key_);
    // Keys need to be monotonically increasing.
    assert(key >= prev_key_);
    // Positions need to be strictly monotonically increasing.
    assert(position == 0 || position > prev_position_);

    PossiblyAddKeyToSpline(key, position);

    ++curr_num_keys_;
    prev_key_ = key;
    prev_position_ = position;
  }

  void AddKeyToSpline(KeyType key, double position) {
    spline_points_.push_back({key, position});
    PossiblyAddKeyToRadixTable(key);
  }

  enum Orientation { Collinear, CW, CCW };
  static constexpr double precision = std::numeric_limits<double>::epsilon();

  static Orientation ComputeOrientation(const double dx1, const double dy1,
                                        const double dx2, const double dy2) {
    const double expr = std::fma(dy1, dx2, -std::fma(dy2, dx1, 0));
    if (expr > precision)
      return Orientation::CW;
    else if (expr < -precision)
      return Orientation::CCW;
    return Orientation::Collinear;
  };

  void SetUpperLimit(KeyType key, double position) {
    upper_limit_ = {key, position};
  }
  void SetLowerLimit(KeyType key, double position) {
    lower_limit_ = {key, position};
  }
  void RememberPreviousCDFPoint(KeyType key, double position) {
    prev_point_ = {key, position};
  }

  // Implementation is based on `GreedySplineCorridor` from:
  // T. Neumann and S. Michel. Smooth interpolating histograms with error
  // guarantees. [BNCOD'08]
  void PossiblyAddKeyToSpline(KeyType key, double position) {
    if (curr_num_keys_ == 0) {
      // Add first CDF point to spline.
      AddKeyToSpline(key, position);
      ++curr_num_distinct_keys_;
      RememberPreviousCDFPoint(key, position);
      return;
    }

    if (key == prev_key_) {
      // No new CDF point if the key didn't change.
      return;
    }

    // New CDF point.
    ++curr_num_distinct_keys_;

    if (curr_num_distinct_keys_ == 2) {
      // Initialize `upper_limit_` and `lower_limit_` using the second CDF
      // point.
      SetUpperLimit(key, position + max_error_);
      SetLowerLimit(key, (position < max_error_) ? 0 : position - max_error_);
      RememberPreviousCDFPoint(key, position);
      return;
    }

    // `B` in algorithm.
    const Coord<KeyType>& last = spline_points_.back();

    // Compute current `upper_y` and `lower_y`.
    const double upper_y = position + max_error_;
    const double lower_y = (position < max_error_) ? 0 : position - max_error_;

    // Compute differences.
    assert(upper_limit_.x >= last.x);
    assert(lower_limit_.x >= last.x);
    assert(key >= last.x);
    const double upper_limit_x_diff = upper_limit_.x - last.x;
    const double lower_limit_x_diff = lower_limit_.x - last.x;
    const double x_diff = key - last.x;

    assert(upper_limit_.y >= last.y);
    assert(position >= last.y);
    const double upper_limit_y_diff = upper_limit_.y - last.y;
    const double lower_limit_y_diff = lower_limit_.y - last.y;
    const double y_diff = position - last.y;

    // `prev_point_` is the previous point on the CDF and the next candidate to
    // be added to the spline. Hence, it should be different from the `last`
    // point on the spline.
    assert(prev_point_.x != last.x);

    // Do we cut the error corridor?
    if ((ComputeOrientation(upper_limit_x_diff, upper_limit_y_diff, x_diff,
                            y_diff) != Orientation::CW) ||
        (ComputeOrientation(lower_limit_x_diff, lower_limit_y_diff, x_diff,
                            y_diff) != Orientation::CCW)) {
      // Add previous CDF point to spline.
      AddKeyToSpline(prev_point_.x, prev_point_.y);

      // Update limits.
      SetUpperLimit(key, upper_y);
      SetLowerLimit(key, lower_y);
    } else {
      assert(upper_y >= last.y);
      const double upper_y_diff = upper_y - last.y;
      if (ComputeOrientation(upper_limit_x_diff, upper_limit_y_diff, x_diff,
                             upper_y_diff) == Orientation::CW) {
        SetUpperLimit(key, upper_y);
      }

      const double lower_y_diff = lower_y - last.y;
      if (ComputeOrientation(lower_limit_x_diff, lower_limit_y_diff, x_diff,
                             lower_y_diff) == Orientation::CCW) {
        SetLowerLimit(key, lower_y);
      }
    }

    RememberPreviousCDFPoint(key, position);
  }

  void PossiblyAddKeyToRadixTable(KeyType key) {
    const KeyType curr_prefix = (key - min_key_) >> num_shift_bits_;
    if (curr_prefix != prev_prefix_) {
      const uint32_t curr_index = spline_points_.size() - 1;
      for (KeyType prefix = prev_prefix_ + 1; prefix <= curr_prefix; ++prefix)
        radix_table_[prefix] = curr_index;
      prev_prefix_ = curr_prefix;
    }
  }

  void FinalizeRadixTable() {
    ++prev_prefix_;
    const uint32_t num_spline_points = spline_points_.size();
    for (; prev_prefix_ < radix_table_.size(); ++prev_prefix_)
      radix_table_[prev_prefix_] = num_spline_points;
  }

  const KeyType min_key_;
  const KeyType max_key_;
  const size_t num_radix_bits_;
  const size_t num_shift_bits_;
  const size_t max_error_;

  std::vector<uint32_t> radix_table_;
  std::vector<Coord<KeyType>> spline_points_;

  size_t curr_num_keys_;
  size_t curr_num_distinct_keys_;
  KeyType prev_key_;
  size_t prev_position_;
  KeyType prev_prefix_;

  // Current upper and lower limits on the error corridor of the spline.
  Coord<KeyType> upper_limit_;
  Coord<KeyType> lower_limit_;

  // Previous CDF point.
  Coord<KeyType> prev_point_;
};

}  // namespace rs

==> anc/third_party/RadixSpline/include/rs/common.h <==
#pragma once

#include <cstddef>
#include <cstdint>

namespace rs {

// A CDF coordinate.
template <class KeyType>
struct Coord {
  KeyType x;
  double y;
};

struct SearchBound {
  size_t begin;
  size_t end;  // Exclusive.
};

}  // namespace rs


==> anc/third_party/RadixSpline/include/rs/multi_map.h <==
#pragma once

#include <iterator>
#include <limits>
#include <vector>

#include "builder.h"
#include "radix_spline.h"

namespace rs {

// A drop-in replacement for std::multimap. Internally creates a sorted copy of
// the data.
template <class KeyType, class ValueType>
class MultiMap {
 public:
  // Member type definitions.
  using key_type = KeyType;
  using mapped_type = ValueType;
  using value_type = std::pair<KeyType, ValueType>;
  using size_type = std::size_t;
  using iterator = typename std::vector<value_type>::iterator;
  using const_iterator = typename std::vector<value_type>::const_iterator;

  // Constructor, creates a copy of the data.
  template <class BidirIt>
  MultiMap(BidirIt first, BidirIt last, size_t num_radix_bits = 18,
           size_t max_error = 32);

  // Lookup functions, like in std::multimap.
  const_iterator find(KeyType key) const;
  const_iterator lower_bound(KeyType key) const;

  // Iterators.
  const_iterator begin() const { return data_.begin(); }
  const_iterator end() const { return data_.end(); }

  // Size.
  std::size_t size() const { return data_.size(); }

 private:
  std::vector<value_type> data_;
  RadixSpline<KeyType> rs_;
};

template <class KeyType, class ValueType>
template <class BidirIt>
MultiMap<KeyType, ValueType>::MultiMap(BidirIt first, BidirIt last,
                                       size_t num_radix_bits,
                                       size_t max_error) {
  // Empty spline.
  if (first == last) {
    rs::Builder<KeyType> rsb(std::numeric_limits<KeyType>::min(),
                             std::numeric_limits<KeyType>::max(),
                             num_radix_bits, max_error);
    rs_ = rsb.Finalize();
    return;
  }

  // Copy data and check if sorted.
  bool is_sorted = true;
  KeyType previous_key = first->first;
  for (auto current = first; current != last; ++current) {
    is_sorted &= current->first >= previous_key;
    previous_key = current->first;
    data_.push_back(*current);
  }

  // Sort if necessary.
  if (!is_sorted) {
    std::sort(data_.begin(), data_.end(),
              [](const value_type& lhs, const value_type& rhs) {
                return lhs.first < rhs.first;
              });
  }

  // Create spline builder.
  const auto min_key = data_.front().first;
  const auto max_key = data_.back().first;
  rs::Builder<KeyType> rsb(min_key, max_key, num_radix_bits, max_error);

  // Build the radix spline.
  for (const auto& iter : data_) {
    rsb.AddKey(iter.first);
  }
  rs_ = rsb.Finalize();
}

template <class KeyType, class ValueType>
typename MultiMap<KeyType, ValueType>::const_iterator
MultiMap<KeyType, ValueType>::lower_bound(KeyType key) const {
  SearchBound bound = rs_.GetSearchBound(key);
  return std::lower_bound(data_.begin() + bound.begin,
                          data_.begin() + bound.end, key,
                          [](const value_type& lhs, const KeyType& rhs) {
                            return lhs.first < rhs;
                          });
}

template <class KeyType, class ValueType>
typename MultiMap<KeyType, ValueType>::const_iterator
MultiMap<KeyType, ValueType>::find(KeyType key) const {
  auto iter = lower_bound(key);
  return iter != data_.end() && iter->first == key ? iter : data_.end();
}

}  // namespace rs

==> anc/third_party/RadixSpline/include/rs/radix_spline.h <==
#pragma once

#include <algorithm>
#include <cassert>
#include <cmath>
#include <vector>

#include "common.h"

namespace rs {

// Approximates a cumulative distribution function (CDF) using spline
// interpolation.
template <class KeyType>
class RadixSpline {
 public:
  RadixSpline() = default;

  RadixSpline(KeyType min_key, KeyType max_key, size_t num_keys,
              size_t num_radix_bits, size_t num_shift_bits, size_t max_error,
              std::vector<uint32_t> radix_table,
              std::vector<rs::Coord<KeyType>> spline_points)
      : min_key_(min_key),
        max_key_(max_key),
        num_keys_(num_keys),
        num_radix_bits_(num_radix_bits),
        num_shift_bits_(num_shift_bits),
        max_error_(max_error),
        radix_table_(std::move(radix_table)),
        spline_points_(std::move(spline_points)) {}

  // Returns the estimated position of `key`.
  double GetEstimatedPosition(const KeyType key) const {
    // Truncate to data boundaries.
    if (key <= min_key_) return 0;
    if (key >= max_key_) return num_keys_ - 1;

    // Find spline segment with `key` ∈ (spline[index - 1], spline[index]].
    const size_t index = GetSplineSegment(key);
    const Coord<KeyType> down = spline_points_[index - 1];
    const Coord<KeyType> up = spline_points_[index];

    // Compute slope.
    const double x_diff = up.x - down.x;
    const double y_diff = up.y - down.y;
    const double slope = y_diff / x_diff;

    // Interpolate.
    const double key_diff = key - down.x;
    return std::fma(key_diff, slope, down.y);
  }

  // Returns a search bound [begin, end) around the estimated position.
  SearchBound GetSearchBound(const KeyType key) const {
    const size_t estimate = GetEstimatedPosition(key);
    const size_t begin = (estimate < max_error_) ? 0 : (estimate - max_error_);
    // `end` is exclusive.
    const size_t end = (estimate + max_error_ + 2 > num_keys_)
                           ? num_keys_
                           : (estimate + max_error_ + 2);
    return SearchBound{begin, end};
  }

  // Returns the size in bytes.
  size_t GetSize() const {
    return sizeof(*this) + radix_table_.size() * sizeof(uint32_t) +
           spline_points_.size() * sizeof(Coord<KeyType>);
  }

 private:
  // Returns the index of the spline point that marks the end of the spline
  // segment that contains the `key`: `key` ∈ (spline[index - 1], spline[index]]
  size_t GetSplineSegment(const KeyType key) const {
    // Narrow search range using radix table.
    const KeyType prefix = (key - min_key_) >> num_shift_bits_;
    assert(prefix + 1 < radix_table_.size());
    const uint32_t begin = radix_table_[prefix];
    const uint32_t end = radix_table_[prefix + 1];

    if (end - begin < 32) {
      // Do linear search over narrowed range.
      uint32_t current = begin;
      while (spline_points_[current].x < key) ++current;
      return current;
    }

    // Do binary search over narrowed range.
    const auto lb = std::lower_bound(
        spline_points_.begin() + begin, spline_points_.begin() + end, key,
        [](const Coord<KeyType>& coord, const KeyType key) {
          return coord.x < key;
        });
    return std::distance(spline_points_.begin(), lb);
  }

  KeyType min_key_;
  KeyType max_key_;
  size_t num_keys_;
  size_t num_radix_bits_;
  size_t num_shift_bits_;
  size_t max_error_;

  std::vector<uint32_t> radix_table_;
  std::vector<rs::Coord<KeyType>> spline_points_;

  template <typename>
  friend class Serializer;
};

}  // namespace rs

==> anc/third_party/RadixSpline/include/rs/serializer.h <==
#pragma once

#include <sstream>

#include "radix_spline.h"

namespace rs {

template <class KeyType>
class Serializer {
 public:
  // Serializes the `rs` model and appends it to `bytes`.
  static void ToBytes(const RadixSpline<KeyType>& rs, std::string* bytes) {
    std::stringstream buffer;

    // Scalar members.
    buffer.write(reinterpret_cast<const char*>(&rs.min_key_), sizeof(KeyType));
    buffer.write(reinterpret_cast<const char*>(&rs.max_key_), sizeof(KeyType));
    buffer.write(reinterpret_cast<const char*>(&rs.num_keys_), sizeof(size_t));
    buffer.write(reinterpret_cast<const char*>(&rs.num_radix_bits_),
                 sizeof(size_t));
    buffer.write(reinterpret_cast<const char*>(&rs.num_shift_bits_),
                 sizeof(size_t));
    buffer.write(reinterpret_cast<const char*>(&rs.max_error_), sizeof(size_t));

    // Radix table.
    const size_t radix_table_size = rs.radix_table_.size();
    buffer.write(reinterpret_cast<const char*>(&radix_table_size),
                 sizeof(size_t));
    for (size_t i = 0; i < rs.radix_table_.size(); ++i) {
      buffer.write(reinterpret_cast<const char*>(&rs.radix_table_[i]),
                   sizeof(uint32_t));
    }

    // Spline points.
    const size_t spline_points_size = rs.spline_points_.size();
    buffer.write(reinterpret_cast<const char*>(&spline_points_size),
                 sizeof(size_t));
    for (size_t i = 0; i < rs.spline_points_.size(); ++i) {
      buffer.write(reinterpret_cast<const char*>(&rs.spline_points_[i].x),
                   sizeof(KeyType));
      buffer.write(reinterpret_cast<const char*>(&rs.spline_points_[i].y),
                   sizeof(double));
    }

    bytes->append(buffer.str());
  }

  static RadixSpline<KeyType> FromBytes(const std::string& bytes) {
    std::istringstream in(bytes);

    RadixSpline<KeyType> rs;

    // Scalar members.
    in.read(reinterpret_cast<char*>(&rs.min_key_), sizeof(KeyType));
    in.read(reinterpret_cast<char*>(&rs.max_key_), sizeof(KeyType));
    in.read(reinterpret_cast<char*>(&rs.num_keys_), sizeof(size_t));
    in.read(reinterpret_cast<char*>(&rs.num_radix_bits_), sizeof(size_t));
    in.read(reinterpret_cast<char*>(&rs.num_shift_bits_), sizeof(size_t));
    in.read(reinterpret_cast<char*>(&rs.max_error_), sizeof(size_t));

    // Radix table.
    size_t radix_table_size;
    in.read(reinterpret_cast<char*>(&radix_table_size), sizeof(size_t));
    rs.radix_table_.resize(radix_table_size);
    for (int i = 0; i < rs.radix_table_.size(); ++i) {
      in.read(reinterpret_cast<char*>(&rs.radix_table_[i]), sizeof(uint32_t));
    }

    // Spline points.
    size_t spline_points_size;
    in.read(reinterpret_cast<char*>(&spline_points_size), sizeof(size_t));
    rs.spline_points_.resize(spline_points_size);
    for (int i = 0; i < rs.spline_points_.size(); ++i) {
      in.read(reinterpret_cast<char*>(&rs.spline_points_[i].x),
              sizeof(KeyType));
      in.read(reinterpret_cast<char*>(&rs.spline_points_[i].y), sizeof(double));
    }

    return rs;
  }
};

}  // namespace rs


==> anc/third_party/RadixSpline/test/multi_map_test.cc <==
#include "include/rs/multi_map.h"

#include <random>
#include <unordered_set>

#include "gtest/gtest.h"

namespace {

TEST(MultiMapTest, SimpleFind) {
  std::vector<std::pair<uint64_t, char>> data = {{1ull, 'a'},
                                                 {12ull, 'c'},
                                                 {7ull, 'b'},  // Unsorted.
                                                 {42ull, 'd'}};
  rs::MultiMap<uint64_t, char> rs_multi_map(data.begin(), data.end());

  // Positive lookups (keys).
  ASSERT_EQ(1u, rs_multi_map.find(1)->first);
  ASSERT_EQ(7u, rs_multi_map.find(7)->first);
  ASSERT_EQ(12u, rs_multi_map.find(12)->first);
  ASSERT_EQ(42u, rs_multi_map.find(42)->first);

  // Positive lookups (values).
  ASSERT_EQ('a', rs_multi_map.find(1)->second);
  ASSERT_EQ('b', rs_multi_map.find(7)->second);
  ASSERT_EQ('c', rs_multi_map.find(12)->second);
  ASSERT_EQ('d', rs_multi_map.find(42)->second);

  // Negative lookups.
  ASSERT_EQ(rs_multi_map.end(), rs_multi_map.find(0));
  ASSERT_EQ(rs_multi_map.end(), rs_multi_map.find(2));
  ASSERT_EQ(rs_multi_map.end(), rs_multi_map.find(6));
  ASSERT_EQ(rs_multi_map.end(), rs_multi_map.find(8));
  ASSERT_EQ(rs_multi_map.end(), rs_multi_map.find(11));
  ASSERT_EQ(rs_multi_map.end(), rs_multi_map.find(13));
  ASSERT_EQ(rs_multi_map.end(), rs_multi_map.find(41));
  ASSERT_EQ(rs_multi_map.end(), rs_multi_map.find(43));
}

TEST(MultiMapTest, LowerBoundFind) {
  std::vector<std::pair<uint64_t, char>> data = {{1ull, 'a'},
                                                 {12ull, 'c'},
                                                 {7ull, 'b'},  // Unsorted.
                                                 {42ull, 'd'}};
  rs::MultiMap<uint64_t, char> rs_multi_map(data.begin(), data.end());

  // Direct-hit lookups (keys).
  ASSERT_EQ(1u, rs_multi_map.lower_bound(1)->first);
  ASSERT_EQ(7u, rs_multi_map.lower_bound(7)->first);
  ASSERT_EQ(12u, rs_multi_map.lower_bound(12)->first);
  ASSERT_EQ(42u, rs_multi_map.lower_bound(42)->first);

  // Direct-hit lookups (values).
  ASSERT_EQ('a', rs_multi_map.lower_bound(1)->second);
  ASSERT_EQ('b', rs_multi_map.lower_bound(7)->second);
  ASSERT_EQ('c', rs_multi_map.lower_bound(12)->second);
  ASSERT_EQ('d', rs_multi_map.lower_bound(42)->second);

  // Negative lookups (keys).
  ASSERT_EQ(1u, rs_multi_map.lower_bound(0)->first);
  ASSERT_EQ(7u, rs_multi_map.lower_bound(2)->first);
  ASSERT_EQ(7u, rs_multi_map.lower_bound(6)->first);
  ASSERT_EQ(12u, rs_multi_map.lower_bound(8)->first);
  ASSERT_EQ(12u, rs_multi_map.lower_bound(11)->first);
  ASSERT_EQ(42u, rs_multi_map.lower_bound(13)->first);
  ASSERT_EQ(42u, rs_multi_map.lower_bound(41)->first);
  ASSERT_EQ(rs_multi_map.end(), rs_multi_map.lower_bound(43));
}

const size_t kNumKeys = 500;
const size_t kNumLookups = 500;

TEST(MultiMapTest, Random) {
  // Create random rs::MultiMap and std::multimap.
  std::vector<std::pair<uint64_t, uint64_t>> entries;
  entries.reserve(kNumKeys);
  std::mt19937 randomness_generator(8128);
  std::uniform_int_distribution<uint64_t> distribution(0, kNumKeys * 10);
  while (entries.size() < kNumKeys) {
    entries.emplace_back(distribution(randomness_generator), entries.size());
  }
  rs::MultiMap<uint64_t, uint64_t> map(entries.begin(), entries.end());
  std::multimap<uint64_t, uint64_t> ref(entries.begin(), entries.end());

  // Look up every key in the generated range
  for (size_t lookup_key = 0; lookup_key < kNumKeys * 10 + 10; ++lookup_key) {
    // Check lower bound
    auto map_iter = map.lower_bound(lookup_key);
    auto ref_iter = ref.lower_bound(lookup_key);

    // Found something -> iterate until the end and remember all values found.
    std::set<uint64_t> found_values_in_map;
    std::set<uint64_t> found_values_in_ref;
    while (map_iter != map.end() && ref_iter != ref.end()) {
      ASSERT_EQ(ref_iter->first, map_iter->first);
      found_values_in_map.insert(map_iter->second);
      found_values_in_ref.insert(ref_iter->second);
      ++ref_iter;
      ++map_iter;
    }

    // Both should be at the end now.
    ASSERT_EQ(map.end(), map_iter);
    ASSERT_EQ(ref.end(), ref_iter);

    // Check that all encountered values are the same.
    ASSERT_EQ(found_values_in_ref.size(), found_values_in_map.size());
    auto val_iter_map = found_values_in_map.begin();
    auto val_iter_ref = found_values_in_ref.begin();
    for (size_t i = 0; i < found_values_in_ref.size(); ++i) {
      ASSERT_EQ(*val_iter_ref, *val_iter_map);
      ++val_iter_map;
      ++val_iter_ref;
    }
  }
}

}  // namespace

==> anc/third_party/RadixSpline/test/radix_spline_test.cc <==
#include "include/rs/radix_spline.h"

#include <random>
#include <unordered_set>

#include "gtest/gtest.h"
#include "include/rs/builder.h"
#include "include/rs/serializer.h"

const size_t kNumKeys = 1000;
// Number of iterations (seeds) of random positive and negative test cases.
const size_t kNumIterations = 10;
const size_t kNumRadixBits = 18;
const size_t kMaxError = 32;

namespace {

// *** Helper methods ***

template <class KeyType>
std::vector<KeyType> CreateDenseKeys() {
  std::vector<KeyType> keys;
  keys.reserve(kNumKeys);
  for (size_t i = 0; i < kNumKeys; ++i) keys.push_back(i);
  return keys;
}

template <class KeyType>
std::vector<KeyType> CreateUniqueRandomKeys(size_t seed) {
  std::unordered_set<KeyType> keys;
  keys.reserve(kNumKeys);
  std::mt19937 g(seed);
  std::uniform_int_distribution<KeyType> d(std::numeric_limits<KeyType>::min(),
                                           std::numeric_limits<KeyType>::max());
  while (keys.size() < kNumKeys) keys.insert(d(g));
  std::vector<KeyType> sorted_keys(keys.begin(), keys.end());
  std::sort(sorted_keys.begin(), sorted_keys.end());
  return sorted_keys;
}

// Creates lognormal distributed keys, possibly with duplicates.
template <class KeyType>
std::vector<KeyType> CreateSkewedKeys(size_t seed) {
  std::vector<KeyType> keys;
  keys.reserve(kNumKeys);

  // Generate lognormal values.
  std::mt19937 g(seed);
  std::lognormal_distribution<double> d(/*mean*/ 0, /*stddev=*/2);
  std::vector<double> lognormal_values;
  lognormal_values.reserve(kNumKeys);
  for (size_t i = 0; i < kNumKeys; ++i) lognormal_values.push_back(d(g));
  const auto min_max =
      std::minmax_element(lognormal_values.begin(), lognormal_values.end());
  const double min = *min_max.first;
  const double max = *min_max.second;
  const double diff = max - min;

  // Scale values to the entire `KeyType` domain.
  const auto domain =
      std::numeric_limits<KeyType>::max() - std::numeric_limits<KeyType>::min();
  for (size_t i = 0; i < kNumKeys; ++i) {
    const double ratio = (lognormal_values[i] - min) / diff;
    keys.push_back(ratio * domain);
  }

  std::sort(keys.begin(), keys.end());
  return keys;
}

template <class KeyType>
rs::RadixSpline<KeyType> CreateRadixSpline(const std::vector<KeyType>& keys) {
  auto min = std::numeric_limits<KeyType>::min();
  auto max = std::numeric_limits<KeyType>::max();
  if (keys.size() > 0) {
    min = keys.front();
    max = keys.back();
  }
  rs::Builder<KeyType> rsb(min, max, kNumRadixBits, kMaxError);
  for (const auto& key : keys) rsb.AddKey(key);
  return rsb.Finalize();
}

template <class KeyType>
bool BoundContains(const std::vector<KeyType>& keys, rs::SearchBound bound,
                   KeyType key) {
  const auto it = std::lower_bound(keys.begin() + bound.begin,
                                   keys.begin() + bound.end, key);
  if (it == keys.end()) return false;
  return *it == key;
}

// *** Tests ***

template <class T>
struct RadixSplineTest : public testing::Test {
  using KeyType = T;
};

using AllKeyTypes = testing::Types<uint32_t, uint64_t>;
TYPED_TEST_SUITE(RadixSplineTest, AllKeyTypes);

TYPED_TEST(RadixSplineTest, AddAndLookupDenseKeys) {
  using KeyType = typename TestFixture::KeyType;
  const auto keys = CreateDenseKeys<KeyType>();
  const auto rs = CreateRadixSpline(keys);
  for (const auto& key : keys)
    EXPECT_TRUE(BoundContains(keys, rs.GetSearchBound(key), key))
        << "key: " << key;
}

TYPED_TEST(RadixSplineTest, AddAndLookupRandomKeysPositiveLookups) {
  using KeyType = typename TestFixture::KeyType;
  for (size_t i = 0; i < kNumIterations; ++i) {
    const auto keys = CreateUniqueRandomKeys<KeyType>(/*seed=*/i);
    const auto rs = CreateRadixSpline(keys);
    for (const auto& key : keys)
      EXPECT_TRUE(BoundContains(keys, rs.GetSearchBound(key), key))
          << "key: " << key;
  }
}

TYPED_TEST(RadixSplineTest, AddAndLookupRandomIntegersNegativeLookups) {
  using KeyType = typename TestFixture::KeyType;
  for (size_t i = 0; i < kNumIterations; ++i) {
    const auto keys = CreateUniqueRandomKeys<KeyType>(/*seed=*/42 + i);
    const auto lookup_keys = CreateUniqueRandomKeys<KeyType>(/*seed=*/815 + i);
    const auto rs = CreateRadixSpline(keys);
    for (const auto& key : lookup_keys) {
      if (!BoundContains(keys, rs::SearchBound{0, keys.size()}, key))
        EXPECT_FALSE(BoundContains(keys, rs.GetSearchBound(key), key))
            << "key: " << key;
    }
  }
}

TYPED_TEST(RadixSplineTest,
           AddAndLookupRandomIntegersWithDuplicatesPositiveLookups) {
  using KeyType = typename TestFixture::KeyType;

  // Duplicate every key once.
  auto duplicated_keys = CreateUniqueRandomKeys<KeyType>(/*seed=*/42);
  const size_t size = duplicated_keys.size();
  for (size_t i = 0; i < size; ++i)
    duplicated_keys.push_back(duplicated_keys[i]);
  std::sort(duplicated_keys.begin(), duplicated_keys.end());

  const auto rs = CreateRadixSpline(duplicated_keys);
  for (const auto& key : duplicated_keys)
    EXPECT_TRUE(BoundContains(duplicated_keys, rs.GetSearchBound(key), key))
        << "key: " << key;
}

TYPED_TEST(RadixSplineTest, AddAndLookupSkewedKeysPositiveLookups) {
  using KeyType = typename TestFixture::KeyType;
  for (size_t i = 0; i < kNumIterations; ++i) {
    const auto keys = CreateSkewedKeys<KeyType>(/*seed=*/i);
    const auto rs = CreateRadixSpline(keys);
    for (const auto& key : keys)
      EXPECT_TRUE(BoundContains(keys, rs.GetSearchBound(key), key))
          << "key: " << key;
  }
}

TYPED_TEST(RadixSplineTest, AddAndLookupSkewedKeysNegativeLookups) {
  using KeyType = typename TestFixture::KeyType;
  for (size_t i = 0; i < kNumIterations; ++i) {
    const auto keys = CreateSkewedKeys<KeyType>(/*seed=*/42 + i);
    const auto lookup_keys = CreateSkewedKeys<KeyType>(/*seed=*/815 + i);
    const auto rs = CreateRadixSpline(keys);
    for (const auto& key : lookup_keys) {
      if (!BoundContains(keys, rs::SearchBound{0, keys.size()}, key))
        EXPECT_FALSE(BoundContains(keys, rs.GetSearchBound(key), key))
            << "key: " << key;
    }
  }
}

TYPED_TEST(RadixSplineTest, GetEstimatedPosKeyOutOfRange) {
  using KeyType = typename TestFixture::KeyType;
  const std::vector<KeyType> keys = {1, 2, 3};
  const auto rs = CreateRadixSpline(keys);
  EXPECT_EQ(rs.GetEstimatedPosition(0), 0u);
  EXPECT_EQ(rs.GetEstimatedPosition(4), keys.size() - 1);
}

TYPED_TEST(RadixSplineTest, NoKey) {
  using KeyType = typename TestFixture::KeyType;
  const std::vector<KeyType> keys;
  const auto rs = CreateRadixSpline(keys);
  // We expect the size to be at most the size of rs::RadixSpline and the size
  // of the pre-allocated radix table.
  EXPECT_TRUE(rs.GetSize() <=
              sizeof(rs::RadixSpline<KeyType>) +
                  ((1ull << kNumRadixBits) + 1) * sizeof(uint32_t));
}

TYPED_TEST(RadixSplineTest, SingleKey) {
  using KeyType = typename TestFixture::KeyType;
  const auto key = std::numeric_limits<KeyType>::min();
  const std::vector<KeyType> keys = {key};
  const auto rs = CreateRadixSpline(keys);
  EXPECT_EQ(rs.GetEstimatedPosition(key), 0u);
  EXPECT_TRUE(BoundContains(keys, rs.GetSearchBound(key), key))
      << "key: " << key;
}

TYPED_TEST(RadixSplineTest, TwoKeys) {
  using KeyType = typename TestFixture::KeyType;
  const auto key1 = std::numeric_limits<KeyType>::min();
  const auto key2 = std::numeric_limits<KeyType>::max();
  const std::vector<KeyType> keys = {key1, key2};
  const auto rs = CreateRadixSpline(keys);
  for (const auto& key : keys)
    EXPECT_TRUE(BoundContains(keys, rs.GetSearchBound(key), key))
        << "key: " << key;
}

TYPED_TEST(RadixSplineTest, AllMinKeys) {
  using KeyType = typename TestFixture::KeyType;
  const auto key = std::numeric_limits<KeyType>::min();
  const std::vector<KeyType> keys(kNumKeys, key);
  const auto rs = CreateRadixSpline(keys);
  EXPECT_TRUE(BoundContains(keys, rs.GetSearchBound(key), key))
      << "key: " << key;
}

TYPED_TEST(RadixSplineTest, AllMaxKeys) {
  using KeyType = typename TestFixture::KeyType;
  const auto key = std::numeric_limits<KeyType>::max();
  const std::vector<KeyType> keys(kNumKeys, key);
  const auto rs = CreateRadixSpline(keys);
  EXPECT_TRUE(BoundContains(keys, rs.GetSearchBound(key), key))
      << "key: " << key;
}

TYPED_TEST(RadixSplineTest, Serialize) {
  using KeyType = typename TestFixture::KeyType;
  const auto keys = CreateDenseKeys<KeyType>();
  const auto rs = CreateRadixSpline(keys);

  rs::Serializer<KeyType> serializer;

  // Serialize.
  std::string bytes;
  serializer.ToBytes(rs, &bytes);

  // Deserialize.
  const auto rs_deserialized = serializer.FromBytes(bytes);

  ASSERT_EQ(rs.GetSize(), rs_deserialized.GetSize());
  for (const auto& key : keys)
    ASSERT_EQ(rs.GetEstimatedPosition(key),
              rs_deserialized.GetEstimatedPosition(key));
}

}  // namespace
